Renormalization of three-quark operators at two loops in the RI${}'$/SMOM scheme

We consider the renormalization of the three-quark operators without derivatives at next-to-next-to-leading order in QCD perturbation theory at the symmetric subtraction point. This allows us to obtain conversion factors between the $\bar{\rm MS}$ scheme and the regularization invariant symmetric MOM (RI/SMOM, RI${}'$/SMOM) schemes. The results are presented both analytically in $R_\xi$ gauge in terms of a set of master integrals and numerically in Landau gauge. They can be used to reduce the errors in determinations of baryonic distribution amplitudes in lattice QCD simulations.

==> anc/README.txt <==

Results for 581 formfactors for the barionic current:

Notattion:

   A = alpha_s/(4pi)
   xi --- gauge parameter: xi=0 corresponds to Landau gauge
   nf --- number of flavours

   c[j] --- free constants (result for H in 4 dimensions is innvariant)

   pm[] --- stand for plus/minus (estimation of errors)
 
Notattion for tensor structures correspond the notation in the text:

  E.g.

        T[0, 4, 4, A[2], G, G[p1, m1, m2, m3], G[p2, m1, m2, m3]]

      0,4,4 --- signature (0,4,4)
      p[2]  --- dimension in momenta [p]

      G --- Gamma_0
      G[p1, m1, m2, m3] --- Gamma[p1, mu1,mu2,mu3] etc.

Files:

   mastera12_numeric.mm    --- table of master integrals
   results_ff_analytic.mm  --- analytical results in terms of MI in arbitrary gauge
   results_ff_numeric.mm   --- numerical results in Landau gauge in the List form (all c[i]->0)
   results_ff_numeric2.mm  --- numerical results in Landau gauge in the form of separate expressions (all c[i]->0)





==> anc/results_aa_analytic.mm <==
(*  . DateObject[{2022, 6, 17}] .   *)

(* tensor structures:  *)
{T[0, 0, 0, p[0], G, G, G], T[0, 0, 2, p[2], G, G, G[p1, p2]], 
 T[0, 0, 2, p[2], G, G, G[p2, p3]], T[0, 0, 2, p[2], G, G, G[p3, p1]], 
 T[0, 2, 0, p[2], G, G[p1, p2], G], T[0, 2, 0, p[2], G, G[p2, p3], G], 
 T[0, 2, 0, p[2], G, G[p3, p1], G], T[2, 0, 0, p[2], G[p1, p2], G, G], 
 T[2, 0, 0, p[2], G[p2, p3], G, G], T[2, 0, 0, p[2], G[p3, p1], G, G], 
 T[0, 2, 2, p[0], G, G[m1, m2], G[m1, m2]], T[0, 2, 2, p[2], G, G[p1, m1], 
  G[p1, m1]], T[0, 2, 2, p[2], G, G[p1, m1], G[p2, m1]], 
 T[0, 2, 2, p[2], G, G[p1, m1], G[p3, m1]], T[0, 2, 2, p[2], G, G[p2, m1], 
  G[p1, m1]], T[0, 2, 2, p[2], G, G[p2, m1], G[p2, m1]], 
 T[0, 2, 2, p[2], G, G[p2, m1], G[p3, m1]], T[0, 2, 2, p[2], G, G[p3, m1], 
  G[p1, m1]], T[0, 2, 2, p[2], G, G[p3, m1], G[p2, m1]], 
 T[0, 2, 2, p[2], G, G[p3, m1], G[p3, m1]], T[0, 2, 2, p[4], G, G[p1, p2], 
  G[p1, p2]], T[0, 2, 2, p[4], G, G[p1, p2], G[p2, p3]], 
 T[0, 2, 2, p[4], G, G[p1, p2], G[p3, p1]], T[0, 2, 2, p[4], G, G[p2, p3], 
  G[p1, p2]], T[0, 2, 2, p[4], G, G[p2, p3], G[p2, p3]], 
 T[0, 2, 2, p[4], G, G[p2, p3], G[p3, p1]], T[0, 2, 2, p[4], G, G[p3, p1], 
  G[p1, p2]], T[0, 2, 2, p[4], G, G[p3, p1], G[p2, p3]], 
 T[0, 2, 2, p[4], G, G[p3, p1], G[p3, p1]], T[2, 0, 2, p[0], G[m1, m2], G, 
  G[m1, m2]], T[2, 0, 2, p[2], G[p1, m1], G, G[p1, m1]], 
 T[2, 0, 2, p[2], G[p1, m1], G, G[p2, m1]], T[2, 0, 2, p[2], G[p1, m1], G, 
  G[p3, m1]], T[2, 0, 2, p[2], G[p2, m1], G, G[p1, m1]], 
 T[2, 0, 2, p[2], G[p2, m1], G, G[p2, m1]], T[2, 0, 2, p[2], G[p2, m1], G, 
  G[p3, m1]], T[2, 0, 2, p[2], G[p3, m1], G, G[p1, m1]], 
 T[2, 0, 2, p[2], G[p3, m1], G, G[p2, m1]], T[2, 0, 2, p[2], G[p3, m1], G, 
  G[p3, m1]], T[2, 0, 2, p[4], G[p1, p2], G, G[p1, p2]], 
 T[2, 0, 2, p[4], G[p1, p2], G, G[p2, p3]], T[2, 0, 2, p[4], G[p1, p2], G, 
  G[p3, p1]], T[2, 0, 2, p[4], G[p2, p3], G, G[p1, p2]], 
 T[2, 0, 2, p[4], G[p2, p3], G, G[p2, p3]], T[2, 0, 2, p[4], G[p2, p3], G, 
  G[p3, p1]], T[2, 0, 2, p[4], G[p3, p1], G, G[p1, p2]], 
 T[2, 0, 2, p[4], G[p3, p1], G, G[p2, p3]], T[2, 0, 2, p[4], G[p3, p1], G, 
  G[p3, p1]], T[2, 2, 0, p[0], G[m1, m2], G[m1, m2], G], 
 T[2, 2, 0, p[2], G[p1, m1], G[p1, m1], G], T[2, 2, 0, p[2], G[p1, m1], 
  G[p2, m1], G], T[2, 2, 0, p[2], G[p1, m1], G[p3, m1], G], 
 T[2, 2, 0, p[2], G[p2, m1], G[p1, m1], G], T[2, 2, 0, p[2], G[p2, m1], 
  G[p2, m1], G], T[2, 2, 0, p[2], G[p2, m1], G[p3, m1], G], 
 T[2, 2, 0, p[2], G[p3, m1], G[p1, m1], G], T[2, 2, 0, p[2], G[p3, m1], 
  G[p2, m1], G], T[2, 2, 0, p[2], G[p3, m1], G[p3, m1], G], 
 T[2, 2, 0, p[4], G[p1, p2], G[p1, p2], G], T[2, 2, 0, p[4], G[p1, p2], 
  G[p2, p3], G], T[2, 2, 0, p[4], G[p1, p2], G[p3, p1], G], 
 T[2, 2, 0, p[4], G[p2, p3], G[p1, p2], G], T[2, 2, 0, p[4], G[p2, p3], 
  G[p2, p3], G], T[2, 2, 0, p[4], G[p2, p3], G[p3, p1], G], 
 T[2, 2, 0, p[4], G[p3, p1], G[p1, p2], G], T[2, 2, 0, p[4], G[p3, p1], 
  G[p2, p3], G], T[2, 2, 0, p[4], G[p3, p1], G[p3, p1], G], 
 T[0, 2, 4, p[2], G, G[m1, m2], G[p1, p2, m1, m2]], 
 T[0, 2, 4, p[2], G, G[m1, m2], G[p2, p3, m2, m1]], 
 T[0, 2, 4, p[2], G, G[m1, m2], G[p3, p1, m1, m2]], 
 T[0, 2, 4, p[4], G, G[p1, m1], G[p1, p2, p3, m1]], 
 T[0, 2, 4, p[4], G, G[p2, m1], G[p1, p2, p3, m1]], 
 T[0, 2, 4, p[4], G, G[p3, m1], G[p1, p2, p3, m1]], 
 T[0, 4, 2, p[2], G, G[p1, p2, m1, m2], G[m1, m2]], 
 T[0, 4, 2, p[2], G, G[p2, p3, m2, m1], G[m1, m2]], 
 T[0, 4, 2, p[2], G, G[p3, p1, m1, m2], G[m1, m2]], 
 T[0, 4, 2, p[4], G, G[p1, p2, p3, m1], G[p1, m1]], 
 T[0, 4, 2, p[4], G, G[p1, p2, p3, m1], G[p2, m1]], 
 T[0, 4, 2, p[4], G, G[p1, p2, p3, m1], G[p3, m1]], 
 T[2, 0, 4, p[2], G[m1, m2], G, G[p1, p2, m1, m2]], 
 T[2, 0, 4, p[2], G[m1, m2], G, G[p2, p3, m2, m1]], 
 T[2, 0, 4, p[2], G[m1, m2], G, G[p3, p1, m1, m2]], 
 T[2, 0, 4, p[4], G[p1, m1], G, G[p1, p2, p3, m1]], 
 T[2, 0, 4, p[4], G[p2, m1], G, G[p1, p2, p3, m1]], 
 T[2, 0, 4, p[4], G[p3, m1], G, G[p1, p2, p3, m1]], 
 T[2, 4, 0, p[2], G[m1, m2], G[p1, p2, m1, m2], G], 
 T[2, 4, 0, p[2], G[m1, m2], G[p2, p3, m2, m1], G], 
 T[2, 4, 0, p[2], G[m1, m2], G[p3, p1, m1, m2], G], 
 T[2, 4, 0, p[4], G[p1, m1], G[p1, p2, p3, m1], G], 
 T[2, 4, 0, p[4], G[p2, m1], G[p1, p2, p3, m1], G], 
 T[2, 4, 0, p[4], G[p3, m1], G[p1, p2, p3, m1], G], 
 T[4, 0, 2, p[2], G[p1, p2, m1, m2], G, G[m1, m2]], 
 T[4, 0, 2, p[2], G[p2, p3, m2, m1], G, G[m1, m2]], 
 T[4, 0, 2, p[2], G[p3, p1, m1, m2], G, G[m1, m2]], 
 T[4, 0, 2, p[4], G[p1, p2, p3, m1], G, G[p1, m1]], 
 T[4, 0, 2, p[4], G[p1, p2, p3, m1], G, G[p2, m1]], 
 T[4, 0, 2, p[4], G[p1, p2, p3, m1], G, G[p3, m1]], 
 T[4, 2, 0, p[2], G[p1, p2, m1, m2], G[m1, m2], G], 
 T[4, 2, 0, p[2], G[p2, p3, m2, m1], G[m1, m2], G], 
 T[4, 2, 0, p[2], G[p3, p1, m1, m2], G[m1, m2], G], 
 T[4, 2, 0, p[4], G[p1, p2, p3, m1], G[p1, m1], G], 
 T[4, 2, 0, p[4], G[p1, p2, p3, m1], G[p2, m1], G], 
 T[4, 2, 0, p[4], G[p1, p2, p3, m1], G[p3, m1], G], 
 T[0, 4, 4, p[0], G, G[m1, m2, m3, m4], G[m1, m2, m3, m4]], 
 T[0, 4, 4, p[2], G, G[p1, m1, m2, m3], G[p1, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p1, m1, m2, m3], G[p2, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p1, m1, m2, m3], G[p3, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p2, m1, m2, m3], G[p1, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p2, m1, m2, m3], G[p2, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p2, m1, m2, m3], G[p3, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p3, m1, m2, m3], G[p1, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p3, m1, m2, m3], G[p2, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p3, m1, m2, m3], G[p3, m1, m2, m3]], 
 T[0, 4, 4, p[4], G, G[p1, p2, m1, m2], G[p1, p2, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p1, p2, m1, m2], G[p2, p3, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p1, p2, m1, m2], G[p3, p1, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p2, p3, m1, m2], G[p1, p2, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p2, p3, m1, m2], G[p2, p3, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p2, p3, m1, m2], G[p3, p1, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p3, p1, m1, m2], G[p1, p2, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p3, p1, m1, m2], G[p2, p3, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p3, p1, m1, m2], G[p3, p1, m1, m2]], 
 T[0, 4, 4, p[6], G, G[p1, p2, p3, m1], G[p1, p2, p3, m1]], 
 T[4, 0, 4, p[0], G[m1, m2, m3, m4], G, G[m1, m2, m3, m4]], 
 T[4, 0, 4, p[2], G[p1, m1, m2, m3], G, G[p1, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p1, m1, m2, m3], G, G[p2, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p1, m1, m2, m3], G, G[p3, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p2, m1, m2, m3], G, G[p1, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p2, m1, m2, m3], G, G[p2, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p2, m1, m2, m3], G, G[p3, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p3, m1, m2, m3], G, G[p1, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p3, m1, m2, m3], G, G[p2, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p3, m1, m2, m3], G, G[p3, m1, m2, m3]], 
 T[4, 0, 4, p[4], G[p1, p2, m1, m2], G, G[p1, p2, m1, m2]], 
 T[4, 0, 4, p[4], G[p1, p2, m1, m2], G, G[p2, p3, m1, m2]], 
 T[4, 0, 4, p[4], G[p1, p2, m1, m2], G, G[p3, p1, m1, m2]], 
 T[4, 0, 4, p[4], G[p2, p3, m1, m2], G, G[p1, p2, m1, m2]], 
 T[4, 0, 4, p[4], G[p2, p3, m1, m2], G, G[p2, p3, m1, m2]], 
 T[4, 0, 4, p[4], G[p2, p3, m1, m2], G, G[p3, p1, m1, m2]], 
 T[4, 0, 4, p[4], G[p3, p1, m1, m2], G, G[p1, p2, m1, m2]], 
 T[4, 0, 4, p[4], G[p3, p1, m1, m2], G, G[p2, p3, m1, m2]], 
 T[4, 0, 4, p[4], G[p3, p1, m1, m2], G, G[p3, p1, m1, m2]], 
 T[4, 0, 4, p[6], G[p1, p2, p3, m1], G, G[p1, p2, p3, m1]], 
 T[4, 4, 0, p[0], G[m1, m2, m3, m4], G[m1, m2, m3, m4], G], 
 T[4, 4, 0, p[2], G[p1, m1, m2, m3], G[p1, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p1, m1, m2, m3], G[p2, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p1, m1, m2, m3], G[p3, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p2, m1, m2, m3], G[p1, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p2, m1, m2, m3], G[p2, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p2, m1, m2, m3], G[p3, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p3, m1, m2, m3], G[p1, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p3, m1, m2, m3], G[p2, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p3, m1, m2, m3], G[p3, m1, m2, m3], G], 
 T[4, 4, 0, p[4], G[p1, p2, m1, m2], G[p1, p2, m1, m2], G], 
 T[4, 4, 0, p[4], G[p1, p2, m1, m2], G[p2, p3, m1, m2], G], 
 T[4, 4, 0, p[4], G[p1, p2, m1, m2], G[p3, p1, m1, m2], G], 
 T[4, 4, 0, p[4], G[p2, p3, m1, m2], G[p1, p2, m1, m2], G], 
 T[4, 4, 0, p[4], G[p2, p3, m1, m2], G[p2, p3, m1, m2], G], 
 T[4, 4, 0, p[4], G[p2, p3, m1, m2], G[p3, p1, m1, m2], G], 
 T[4, 4, 0, p[4], G[p3, p1, m1, m2], G[p1, p2, m1, m2], G], 
 T[4, 4, 0, p[4], G[p3, p1, m1, m2], G[p2, p3, m1, m2], G], 
 T[4, 4, 0, p[4], G[p3, p1, m1, m2], G[p3, p1, m1, m2], G], 
 T[4, 4, 0, p[6], G[p1, p2, p3, m1], G[p1, p2, p3, m1], G], 
 T[2, 2, 2, p[0], G[m1, m2], G[m2, m3], G[m3, m1]], 
 T[2, 2, 2, p[2], G[m1, m2], G[m1, m2], G[p1, p2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[m1, m2], G[p2, p3]], 
 T[2, 2, 2, p[2], G[m1, m2], G[m1, m2], G[p3, p1]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p1, m1], G[p1, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p1, m1], G[p2, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p1, m1], G[p3, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p1, p2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p2, m1], G[p1, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p2, m1], G[p2, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p2, m1], G[p3, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p2, p3], G[m1, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p3, m1], G[p1, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p3, m1], G[p2, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p3, m1], G[p3, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p3, p1], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p1, m1], G[p1, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p1, m1], G[p2, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p1, m1], G[p3, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p1, m2], G[m1, m2], G[p1, m1]], 
 T[2, 2, 2, p[2], G[p1, m2], G[m1, m2], G[p2, m1]], 
 T[2, 2, 2, p[2], G[p1, m2], G[m1, m2], G[p3, m1]], 
 T[2, 2, 2, p[2], G[p1, p2], G[m1, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p2, m1], G[p1, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p2, m1], G[p2, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p2, m1], G[p3, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p2, m2], G[m1, m2], G[p1, m1]], 
 T[2, 2, 2, p[2], G[p2, m2], G[m1, m2], G[p2, m1]], 
 T[2, 2, 2, p[2], G[p2, m2], G[m1, m2], G[p3, m1]], 
 T[2, 2, 2, p[2], G[p2, p3], G[m1, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p3, m1], G[p1, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p3, m1], G[p2, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p3, m1], G[p3, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p3, m2], G[m1, m2], G[p1, m1]], 
 T[2, 2, 2, p[2], G[p3, m2], G[m1, m2], G[p2, m1]], 
 T[2, 2, 2, p[2], G[p3, m2], G[m1, m2], G[p3, m1]], 
 T[2, 2, 2, p[2], G[p3, p1], G[m1, m2], G[m1, m2]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p1, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p1, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p1, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p1, p2], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p1, p2], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p1, p2], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p2, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p2, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p2, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p2, p3], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p2, p3], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p2, p3], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p3, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p3, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p3, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p3, p1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p3, p1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p3, p1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p1, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p1, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p1, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p2, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p2, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p2, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p3, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p3, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p3, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p1, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p1, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p1, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p1, p2], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p1, p2], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p1, p2], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p2, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p2, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p2, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p2, p3], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p2, p3], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p2, p3], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p3, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p3, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p3, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p3, p1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p3, p1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p3, p1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p1, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p1, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p1, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p2, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p2, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p2, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p3, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p3, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p3, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p1, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p1, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p1, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p1, p2], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p1, p2], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p1, p2], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p2, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p2, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p2, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p2, p3], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p2, p3], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p2, p3], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p3, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p3, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p3, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p3, p1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p3, p1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p3, p1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p1, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p1, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p1, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p2, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p2, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p2, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p3, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p3, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p3, m1], G[p3, m1]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p1, p2], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p1, p2], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p1, p2], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p2, p3], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p2, p3], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p2, p3], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p3, p1], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p3, p1], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p3, p1], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p1, p2], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p1, p2], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p1, p2], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p2, p3], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p2, p3], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p2, p3], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p3, p1], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p3, p1], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p3, p1], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p1, p2], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p1, p2], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p1, p2], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p2, p3], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p2, p3], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p2, p3], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p3, p1], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p3, p1], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p3, p1], G[p3, p1]], 
 T[2, 2, 4, p[0], G[m1, m2], G[m3, m4], G[m1, m2, m3, m4]], 
 T[2, 2, 4, p[2], G[m2, m3], G[m3, m1], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[2], G[m2, m3], G[m3, m1], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[2], G[m2, m3], G[m3, m1], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p1, m1], G[p1, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p1, m1], G[p2, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p1, m1], G[p3, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p2, m1], G[p1, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p2, m1], G[p2, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p2, m1], G[p3, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p3, m1], G[p1, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p3, m1], G[p2, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p3, m1], G[p3, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p1, m1], G[m2, m3], G[p1, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p1, m1], G[m2, m3], G[p2, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p1, m1], G[m2, m3], G[p3, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p2, m1], G[m2, m3], G[p1, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p2, m1], G[m2, m3], G[p2, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p2, m1], G[m2, m3], G[p3, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p3, m1], G[m2, m3], G[p1, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p3, m1], G[m2, m3], G[p2, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p3, m1], G[m2, m3], G[p3, m1, m2, m3]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p1, m2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p1, p2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p1, p2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p1, p2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p2, m2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p2, p3], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p2, p3], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p2, p3], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p3, m2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p3, p1], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p3, p1], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p3, p1], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p1, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p1, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p1, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p2, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p2, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p2, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p3, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p3, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p3, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m2], G[m1, m2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[4], G[p1, p2], G[m1, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, p2], G[m1, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, p2], G[m1, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p1, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p1, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p1, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p2, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p2, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p2, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p3, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p3, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p3, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m2], G[m1, m2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[4], G[p2, p3], G[m1, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, p3], G[m1, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, p3], G[m1, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p1, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p1, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p1, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p2, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p2, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p2, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p3, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p3, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p3, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m2], G[m1, m2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[4], G[p3, p1], G[m1, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, p1], G[m1, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, p1], G[m1, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[6], G[p1, m1], G[p1, p2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p1, m1], G[p2, p3], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p1, m1], G[p3, p1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p1, p2], G[p1, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p1, p2], G[p2, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p1, p2], G[p3, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p2, m1], G[p1, p2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p2, m1], G[p2, p3], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p2, m1], G[p3, p1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p2, p3], G[p1, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p2, p3], G[p2, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p2, p3], G[p3, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p3, m1], G[p1, p2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p3, m1], G[p2, p3], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p3, m1], G[p3, p1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p3, p1], G[p1, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p3, p1], G[p2, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p3, p1], G[p3, m1], G[p1, p2, p3, m1]], 
 T[2, 4, 2, p[0], G[m3, m4], G[m1, m2, m3, m4], G[m1, m2]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p1, m1, m2, m3], G[p1, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p1, m1, m2, m3], G[p2, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p1, m1, m2, m3], G[p3, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p2, m1, m2, m3], G[p1, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p2, m1, m2, m3], G[p2, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p2, m1, m2, m3], G[p3, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p3, m1, m2, m3], G[p1, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p3, m1, m2, m3], G[p2, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p3, m1, m2, m3], G[p3, m1]], 
 T[2, 4, 2, p[2], G[m3, m1], G[p1, p2, m1, m2], G[m2, m3]], 
 T[2, 4, 2, p[2], G[m3, m1], G[p2, p3, m1, m2], G[m2, m3]], 
 T[2, 4, 2, p[2], G[m3, m1], G[p3, p1, m1, m2], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p1, m1], G[p1, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p1, m1], G[p2, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p1, m1], G[p3, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p2, m1], G[p1, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p2, m1], G[p2, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p2, m1], G[p3, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p3, m1], G[p1, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p3, m1], G[p2, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p3, m1], G[p3, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, m1, m2], G[p1, p2]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, m1, m2], G[p2, p3]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, m1, m2], G[p3, p1]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, p3, m1], G[p1, m2]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, p3, m1], G[p2, m2]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, p3, m1], G[p3, m2]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p2, p3, m1, m2], G[p1, p2]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p2, p3, m1, m2], G[p2, p3]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p2, p3, m1, m2], G[p3, p1]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p3, p1, m1, m2], G[p1, p2]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p3, p1, m1, m2], G[p2, p3]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p3, p1, m1, m2], G[p3, p1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p1, p2, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p1, p2, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p1, p2, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p1, p2, p3, m1], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p2, p3, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p2, p3, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p2, p3, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p3, p1, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p3, p1, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p3, p1, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p1, p2], G[p1, p2, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p1, p2], G[p2, p3, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p1, p2], G[p3, p1, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p1, p2, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p1, p2, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p1, p2, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p1, p2, p3, m1], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p2, p3, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p2, p3, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p2, p3, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p3, p1, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p3, p1, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p3, p1, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p2, p3], G[p1, p2, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p2, p3], G[p2, p3, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p2, p3], G[p3, p1, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p1, p2, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p1, p2, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p1, p2, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p1, p2, p3, m1], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p2, p3, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p2, p3, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p2, p3, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p3, p1, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p3, p1, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p3, p1, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p3, p1], G[p1, p2, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p3, p1], G[p2, p3, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p3, p1], G[p3, p1, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[6], G[p1, m1], G[p1, p2, p3, m1], G[p1, p2]], 
 T[2, 4, 2, p[6], G[p1, m1], G[p1, p2, p3, m1], G[p2, p3]], 
 T[2, 4, 2, p[6], G[p1, m1], G[p1, p2, p3, m1], G[p3, p1]], 
 T[2, 4, 2, p[6], G[p1, p2], G[p1, p2, p3, m1], G[p1, m1]], 
 T[2, 4, 2, p[6], G[p1, p2], G[p1, p2, p3, m1], G[p2, m1]], 
 T[2, 4, 2, p[6], G[p1, p2], G[p1, p2, p3, m1], G[p3, m1]], 
 T[2, 4, 2, p[6], G[p2, m1], G[p1, p2, p3, m1], G[p1, p2]], 
 T[2, 4, 2, p[6], G[p2, m1], G[p1, p2, p3, m1], G[p2, p3]], 
 T[2, 4, 2, p[6], G[p2, m1], G[p1, p2, p3, m1], G[p3, p1]], 
 T[2, 4, 2, p[6], G[p2, p3], G[p1, p2, p3, m1], G[p1, m1]], 
 T[2, 4, 2, p[6], G[p2, p3], G[p1, p2, p3, m1], G[p2, m1]], 
 T[2, 4, 2, p[6], G[p2, p3], G[p1, p2, p3, m1], G[p3, m1]], 
 T[2, 4, 2, p[6], G[p3, m1], G[p1, p2, p3, m1], G[p1, p2]], 
 T[2, 4, 2, p[6], G[p3, m1], G[p1, p2, p3, m1], G[p2, p3]], 
 T[2, 4, 2, p[6], G[p3, m1], G[p1, p2, p3, m1], G[p3, p1]], 
 T[2, 4, 2, p[6], G[p3, p1], G[p1, p2, p3, m1], G[p1, m1]], 
 T[2, 4, 2, p[6], G[p3, p1], G[p1, p2, p3, m1], G[p2, m1]], 
 T[2, 4, 2, p[6], G[p3, p1], G[p1, p2, p3, m1], G[p3, m1]], 
 T[4, 2, 2, p[0], G[m1, m2, m3, m4], G[m1, m2], G[m3, m4]], 
 T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[m2, m3], G[p1, m1]], 
 T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[m2, m3], G[p2, m1]], 
 T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[m2, m3], G[p3, m1]], 
 T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[p1, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[p2, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[p3, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p1, p2, m1, m2], G[m2, m3], G[m3, m1]], 
 T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[m2, m3], G[p1, m1]], 
 T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[m2, m3], G[p2, m1]], 
 T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[m2, m3], G[p3, m1]], 
 T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[p1, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[p2, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[p3, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p2, p3, m1, m2], G[m2, m3], G[m3, m1]], 
 T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[m2, m3], G[p1, m1]], 
 T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[m2, m3], G[p2, m1]], 
 T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[m2, m3], G[p3, m1]], 
 T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[p1, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[p2, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[p3, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p3, p1, m1, m2], G[m2, m3], G[m3, m1]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[m1, m2], G[p1, p2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[m1, m2], G[p2, p3]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[m1, m2], G[p3, p1]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p1, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p1, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p1, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p1, p2], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p2, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p2, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p2, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p2, p3], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p3, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p3, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p3, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p3, p1], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[m1, m2], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[m1, m2], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[m1, m2], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[p1, m2], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[p2, m2], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[p3, m2], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[m1, m2], G[p1, p2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[m1, m2], G[p2, p3]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[m1, m2], G[p3, p1]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p1, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p1, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p1, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p1, p2], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p2, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p2, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p2, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p2, p3], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p3, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p3, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p3, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p3, p1], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[m1, m2], G[p1, p2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[m1, m2], G[p2, p3]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[m1, m2], G[p3, p1]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p1, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p1, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p1, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p1, p2], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p2, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p2, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p2, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p2, p3], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p3, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p3, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p3, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p3, p1], G[m1, m2]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, m1], G[p1, p2]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, m1], G[p2, p3]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, m1], G[p3, p1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, p2], G[p1, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, p2], G[p2, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, p2], G[p3, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, m1], G[p1, p2]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, m1], G[p2, p3]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, m1], G[p3, p1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, p3], G[p1, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, p3], G[p2, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, p3], G[p3, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, m1], G[p1, p2]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, m1], G[p2, p3]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, m1], G[p3, p1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, p1], G[p1, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, p1], G[p2, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, p1], G[p3, m1]]}

(* formfactors:  *)
{64 + gs^2*(64 - (64*C02)/3 + (64*log2)/3 + 192*xi - (128*C01*xi)/3 - 
    (64*C02*xi)/3 - (64*log2*xi)/3) + 
  gs^4*(39376/9 + (2000*C01)/3 + (2480*C02)/27 + (400*log2)/9 - (1664*nf)/9 - 
    (128*C01*nf)/9 - (128*C02*nf)/27 + (128*log2*nf)/27 + (36400*xi)/9 - 
    (160*C01*xi)/9 - (12704*C02*xi)/27 - (224*log2*xi)/3 + (8384*xi^2)/9 + 
    (3056*C01*xi^2)/9 + (2288*C02*xi^2)/27 + (464*log2*xi^2)/9 + 
    (2048*G1eps[1])/9 - (128*nf*G1eps[1])/9 - (416*xi*G1eps[1])/9 - 
    (224*xi^2*G1eps[1])/3 + (2432*G1eps[2])/9 - (128*nf*G1eps[2])/9 + 
    (1312*xi*G1eps[2])/9 + (224*xi^2*G1eps[2])/3 - (3200*G1eps[3])/9 + 
    (128*nf*G1eps[3])/9 - (4768*xi*G1eps[3])/9 - (1120*xi^2*G1eps[3])/3 + 
    (128*G1eps[4])/3 + 192*xi*G1eps[4] + (448*xi^2*G1eps[4])/3 + 
    (256*xi*G2[1])/9 - (224*G2[2])/9 + (608*xi*G2[2])/9 + (2848*G2[3])/9 - 
    (2656*xi*G2[3])/9 + (1664*xi*G2[4])/9 - (1888*G2[5])/9 + 
    (608*xi*G2[5])/9 + (896*G2[6])/27 - (512*xi*G2[6])/27 + 
    (128*xi^2*G2[6])/27 + (256*G2[7])/9 + (128*xi*G2[7])/9 + (352*G2[9])/9 - 
    (736*xi*G2[9])/9 - (64*G2[10])/9 - (64*xi*G2[10])/9 + (32*G2[11])/9 - 
    (64*xi*G2[11])/9 + (32*xi^2*G2[11])/9 - (224*G2[12])/9 + 
    (32*xi*G2[12])/3 - (32*xi^2*G2[12])/9 - (2176*G2[13])/9 - 
    (1408*xi*G2[13])/9 + (320*G2[14])/9 + (224*G2[15])/9 - (32*xi*G2[15])/3 + 
    (32*xi^2*G2[15])/9 - (128*xi*G2[16])/9 - (608*G2[17])/3 - 
    (1120*xi*G2[17])/9 - (608*xi^2*G2[17])/3 - (160*G2[18])/9 + 
    (64*xi*G2[18])/9 - (32*xi^2*G2[18])/9 - (160*G2[19])/9 + 
    (160*xi*G2[19])/3 - (256*xi^2*G2[19])/9 - (352*G2[20])/9 + 
    (544*xi*G2[20])/9 - 32*xi^2*G2[20] + (448*G2[21])/9 - (128*xi*G2[21])/3 + 
    (64*xi^2*G2[21])/9 + (128*G2[23])/9 + (128*xi*G2[23])/9 + 
    (512*G2[24])/9 - (256*xi*G2[24])/3 + (176*G2[25])/3 - (80*xi*G2[25])/9 - 
    (128*xi^2*G2[25])/9 - (368*G2[26])/3 + (592*xi*G2[26])/9 + 
    (128*xi^2*G2[26])/9 - (976*G2[27])/9 + 208*xi*G2[27] - 
    (256*xi^2*G2[27])/9 - (608*G2[28])/9 + (608*xi*G2[28])/9 + 
    (512*G2[29])/9 + (512*xi*G2[29])/9 + (1120*G2[30])/9 - 
    (1120*xi*G2[30])/9 - (1024*G2[31])/9 + (320*xi*G2[31])/3 + 
    (1312*G2[32])/9 - (224*xi*G2[32])/3 - (3104*G2[33])/9 + 
    (128*nf*G2[33])/9 + 64*xi*G2[33] + (928*xi^2*G2[33])/9 - 
    (1600*G2[34])/9 - (704*xi*G2[34])/9 + 32*G2[35] + 32*xi*G2[35] + 
    (640*G2[36])/27 + (704*xi*G2[36])/27 - (704*xi^2*G2[36])/27 + 
    (64*G2[37])/9 + (64*xi*G2[37])/9 - (128*G2[38])/9 - (128*xi*G2[38])/9 - 
    (3424*G2[39])/27 + (128*nf*G2[39])/9 - (4160*xi*G2[39])/27 - 
    (2464*xi^2*G2[39])/27 - (64*G2[40])/9 - (64*xi*G2[40])/9 - 
    (832*G2[41])/3 + (128*nf*G2[41])/9 - (2432*xi*G2[41])/9 - 
    (1216*xi^2*G2[41])/9 + (128*xi*G2[42])/9), 
 gs^2*((-32*C01)/9 + (64*log2)/3) + 
  gs^4*(48184/27 + (4882*C01)/27 + (208*C02)/27 + (688*log2)/9 - 
    (1024*nf)/9 - (1120*C01*nf)/81 - (64*log2*nf)/27 + (10496*xi)/27 + 
    (386*C01*xi)/27 + (2192*C02*xi)/81 + (1792*log2*xi)/27 - 
    (424*C01*xi^2)/27 + (512*C02*xi^2)/81 - (176*log2*xi^2)/27 + 
    (704*G1eps[1])/3 - (128*nf*G1eps[1])/9 + (320*xi*G1eps[1])/9 - 
    (704*G1eps[3])/3 + (128*nf*G1eps[3])/9 - (320*xi*G1eps[3])/9 + 
    (352*G1eps[4])/9 - (64*nf*G1eps[4])/27 + (160*xi*G1eps[4])/27 - 
    (224*G2[1])/27 + (32*xi*G2[1])/9 + (112*G2[2])/9 - (496*xi*G2[2])/9 - 
    (320*xi^2*G2[2])/9 + (1696*G2[3])/27 - (248*xi*G2[3])/27 + 
    (64*xi^2*G2[3])/27 + (704*G2[4])/27 - (112*G2[5])/27 - (8*xi*G2[5])/27 - 
    (64*xi^2*G2[5])/27 + (32*G2[6])/27 - (736*xi*G2[6])/81 + 
    (320*xi^2*G2[6])/81 + 16*G2[7] - (208*xi*G2[7])/9 + (512*G2[8])/27 - 
    (256*xi*G2[8])/27 - (304*G2[9])/9 + 48*xi*G2[9] + (320*xi^2*G2[9])/9 - 
    (64*G2[10])/9 + (40*G2[11])/3 - (40*xi*G2[11])/9 + (32*G2[12])/9 + 
    (16*xi^2*G2[12])/9 - (1280*G2[13])/27 + (704*xi*G2[13])/27 - 
    (80*G2[14])/9 - (32*G2[15])/9 - (16*xi^2*G2[15])/9 - (112*G2[17])/9 + 
    (64*nf*G2[17])/27 - (200*xi*G2[17])/27 + (176*xi^2*G2[17])/27 - 
    (680*G2[18])/27 + (88*xi*G2[18])/9 + (16*xi^2*G2[18])/9 - 
    (80*G2[19])/27 + (80*xi*G2[19])/9 - (32*xi^2*G2[19])/27 + 
    (128*G2[20])/27 - (256*xi*G2[20])/27 + (112*xi^2*G2[20])/27 - 
    (112*G2[21])/9 + (16*xi*G2[21])/3 - (32*xi^2*G2[21])/9 - (256*G2[22])/9 + 
    (128*G2[23])/9 + (448*G2[24])/27 + (128*xi*G2[24])/27 + 
    (256*xi^2*G2[24])/27 - (712*G2[25])/27 + (400*xi*G2[25])/27 - 
    (1624*G2[26])/27 - (128*xi*G2[26])/27 - (128*xi^2*G2[26])/27 - 
    (1688*G2[27])/27 + (272*xi*G2[27])/27 - (128*xi^2*G2[27])/27 - 
    (80*G2[28])/9 + (32*xi*G2[28])/9 - (128*xi^2*G2[28])/27 + 
    (592*G2[30])/9 - (32*xi*G2[30])/9 + (128*xi^2*G2[30])/27 - 
    (2992*G2[31])/27 + (256*xi*G2[31])/27 + (2128*G2[32])/27 - 
    (256*xi*G2[32])/27 - (4912*G2[33])/27 + (128*nf*G2[33])/9 - 
    (1760*xi*G2[33])/27 - (224*G2[34])/9 + (64*xi*G2[34])/9 + 
    (992*G2[36])/27 - (2336*xi*G2[36])/81 + (544*xi^2*G2[36])/81 + 
    (64*G2[37])/9 + (128*G2[38])/9 + (176*G2[39])/9 + (2672*xi*G2[39])/81 - 
    (160*xi^2*G2[39])/81 - (64*G2[40])/9 - (1520*G2[41])/9 + 
    (128*nf*G2[41])/9 - (496*xi*G2[41])/9 + (352*G2[42])/27 - 
    (32*xi*G2[42])/9 + (224*G2[43])/9 - (32*xi*G2[43])/3 + (320*G2[44])/9), 
 gs^2*((-64*C01)/9 + (128*log2)/3) + 
  gs^4*(98480/27 + (11912*C01)/27 + (1088*C02)/27 + (1376*log2)/9 - 
    (2048*nf)/9 - (2240*C01*nf)/81 - (128*log2*nf)/27 + (20992*xi)/27 + 
    (328*C01*xi)/9 + (4672*C02*xi)/81 + (3584*log2*xi)/27 - 
    (848*C01*xi^2)/27 + (1024*C02*xi^2)/81 - (352*log2*xi^2)/27 + 
    (1408*G1eps[1])/3 - (256*nf*G1eps[1])/9 + (640*xi*G1eps[1])/9 - 
    (1408*G1eps[3])/3 + (256*nf*G1eps[3])/9 - (640*xi*G1eps[3])/9 + 
    (704*G1eps[4])/9 - (128*nf*G1eps[4])/27 + (320*xi*G1eps[4])/27 + 
    (128*G2[1])/27 + (64*xi*G2[1])/9 + (224*G2[2])/9 - (32*xi*G2[2])/3 - 
    (512*xi^2*G2[2])/9 + (3392*G2[3])/27 - (176*xi*G2[3])/9 + 
    (128*xi^2*G2[3])/27 + (1408*G2[4])/27 + (160*G2[5])/27 + 
    (16*xi*G2[5])/27 - (128*xi^2*G2[5])/27 + (1216*G2[6])/27 - 
    (1280*xi*G2[6])/81 + (640*xi^2*G2[6])/81 + (160*G2[7])/9 - 
    (416*xi*G2[7])/9 + (256*G2[8])/27 - (512*xi*G2[8])/27 - (224*G2[9])/9 - 
    (32*xi*G2[9])/9 + (512*xi^2*G2[9])/9 + (56*G2[11])/9 - 
    (104*xi*G2[11])/9 - 16*G2[12] - (16*xi*G2[12])/9 + (32*xi^2*G2[12])/9 - 
    (1984*G2[13])/27 + (1408*xi*G2[13])/27 - (160*G2[14])/9 + 16*G2[15] + 
    (16*xi*G2[15])/9 - (32*xi^2*G2[15])/9 - (160*G2[17])/3 + 
    (128*nf*G2[17])/27 - (560*xi*G2[17])/27 + (352*xi^2*G2[17])/27 - 
    (640*G2[18])/27 + (160*xi*G2[18])/9 + (32*xi^2*G2[18])/9 - 
    (512*G2[19])/27 + (512*xi*G2[19])/27 - (64*xi^2*G2[19])/27 - 
    (640*G2[20])/27 - (704*xi*G2[20])/27 + (224*xi^2*G2[20])/27 + 
    (64*G2[21])/3 + (128*xi*G2[21])/9 - (64*xi^2*G2[21])/9 + 
    (896*G2[24])/27 + (128*xi*G2[24])/27 + (512*xi^2*G2[24])/27 - 
    (1232*G2[25])/27 + (800*xi*G2[25])/27 - (1904*G2[26])/27 - 
    (64*xi*G2[26])/9 - (256*xi^2*G2[26])/27 - (5104*G2[27])/27 + 
    (608*xi*G2[27])/27 - (256*xi^2*G2[27])/27 - (160*G2[28])/9 + 
    (256*xi*G2[28])/27 - (256*xi^2*G2[28])/27 + (1184*G2[30])/9 - 
    (256*xi*G2[30])/27 + (256*xi^2*G2[30])/27 - (6368*G2[31])/27 + 
    (512*xi*G2[31])/27 + (4640*G2[32])/27 - (512*xi*G2[32])/27 - 
    (10208*G2[33])/27 + (256*nf*G2[33])/9 - (3520*xi*G2[33])/27 - 
    (448*G2[34])/9 + (128*xi*G2[34])/9 + (1984*G2[36])/27 - 
    (4288*xi*G2[36])/81 + (1088*xi^2*G2[36])/81 - (544*G2[39])/9 + 
    (4768*xi*G2[39])/81 - (320*xi^2*G2[39])/81 - (3040*G2[41])/9 + 
    (256*nf*G2[41])/9 - (992*xi*G2[41])/9 + (128*G2[42])/27 - 
    (64*xi*G2[42])/9 + (64*G2[43])/9 - (64*xi*G2[43])/3 + (640*G2[44])/9), 
 gs^2*((-32*C01)/3 + (64*log2)/3) + 
  gs^4*(16648/9 + (9226*C01)/27 - (848*C02)/27 + (880*log2)/9 - (1024*nf)/9 - 
    (352*C01*nf)/27 - (64*log2*nf)/27 + (3616*xi)/9 - (2054*C01*xi)/27 + 
    (1232*C02*xi)/27 + (704*log2*xi)/9 - (704*C01*xi^2)/27 + 
    (448*C02*xi^2)/27 - 16*log2*xi^2 + (704*G1eps[1])/3 - 
    (128*nf*G1eps[1])/9 + (320*xi*G1eps[1])/9 - (704*G1eps[3])/3 + 
    (128*nf*G1eps[3])/9 - (320*xi*G1eps[3])/9 + (352*G1eps[4])/3 - 
    (64*nf*G1eps[4])/9 + (160*xi*G1eps[4])/9 + (64*G2[1])/9 + 
    (64*xi*G2[1])/9 + (1072*G2[2])/9 + (208*xi*G2[2])/9 - 
    (448*xi^2*G2[2])/9 + (176*G2[3])/27 - (104*xi*G2[3])/9 + 
    (160*xi^2*G2[3])/27 + (704*G2[4])/9 + (1504*G2[5])/27 + (40*xi*G2[5])/9 - 
    (160*xi^2*G2[5])/27 + (64*G2[6])/9 - (64*xi*G2[6])/27 + 
    (320*xi^2*G2[6])/27 + (80*G2[7])/9 - (272*xi*G2[7])/9 - (944*G2[9])/9 - 
    (112*xi*G2[9])/3 + (448*xi^2*G2[9])/9 + (32*G2[10])/9 + 
    (32*xi*G2[10])/9 + (8*G2[11])/3 + (56*xi*G2[11])/9 - (16*xi^2*G2[11])/9 + 
    (88*G2[12])/9 - (8*xi*G2[12])/9 + (16*xi^2*G2[12])/3 - (544*G2[13])/9 + 
    (224*xi*G2[13])/9 - (80*G2[14])/3 - (88*G2[15])/9 + (8*xi*G2[15])/9 - 
    (16*xi^2*G2[15])/3 - (64*xi*G2[16])/9 - (3320*G2[17])/27 + 
    (64*nf*G2[17])/9 + (608*xi*G2[17])/27 + (16*xi^2*G2[17])/3 - 
    (8*G2[18])/9 + 8*xi*G2[18] + (16*xi^2*G2[18])/3 - (256*G2[19])/27 + 
    (352*xi*G2[19])/27 - (32*xi^2*G2[19])/27 + (728*G2[20])/27 + 
    (88*xi*G2[20])/27 - (16*xi^2*G2[20])/27 - (176*G2[21])/9 + 
    (112*xi*G2[21])/9 - (32*xi^2*G2[21])/3 + (128*G2[22])/9 + 
    (128*xi*G2[22])/9 - (64*G2[23])/9 - (64*xi*G2[23])/9 - (1600*G2[24])/27 + 
    (640*xi^2*G2[24])/27 - (184*G2[25])/9 + 16*xi*G2[25] + (440*G2[26])/27 + 
    (16*xi*G2[26])/9 - (320*xi^2*G2[26])/27 - (2152*G2[27])/27 + 
    (32*xi*G2[27])/3 - (320*xi^2*G2[27])/27 + (752*G2[28])/27 + 
    (64*xi*G2[28])/9 - (320*xi^2*G2[28])/27 + (784*G2[30])/27 - 
    (64*xi*G2[30])/9 + (320*xi^2*G2[30])/27 - (368*G2[31])/3 + 
    (64*xi*G2[31])/9 + (272*G2[32])/3 - (64*xi*G2[32])/9 - (1744*G2[33])/9 + 
    (128*nf*G2[33])/9 - (608*xi*G2[33])/9 - (224*G2[34])/9 + 
    (64*xi*G2[34])/9 + (128*G2[36])/3 - (704*xi*G2[36])/27 + 
    (352*xi^2*G2[36])/27 - (32*G2[37])/9 - (32*xi*G2[37])/9 - (64*G2[38])/9 - 
    (64*xi*G2[38])/9 - (2768*G2[39])/27 + (176*xi*G2[39])/27 - 
    (32*xi^2*G2[39])/27 + (32*G2[40])/9 + (32*xi*G2[40])/9 - 
    (1520*G2[41])/9 + (128*nf*G2[41])/9 - (496*xi*G2[41])/9 + (64*G2[42])/9 + 
    (320*G2[44])/9), gs^2*((32*C01)/3 - (64*log2)/3) + 
  gs^4*(-16648/9 - (10090*C01)/27 + (2192*C02)/27 - (880*log2)/9 + 
    (1024*nf)/9 + (352*C01*nf)/27 + (64*log2*nf)/27 - (3616*xi)/9 + 
    (1766*C01*xi)/27 - (656*C02*xi)/27 - (704*log2*xi)/9 + 
    (704*C01*xi^2)/27 - (448*C02*xi^2)/27 + 16*log2*xi^2 - (704*G1eps[1])/3 + 
    (128*nf*G1eps[1])/9 - (320*xi*G1eps[1])/9 + (704*G1eps[3])/3 - 
    (128*nf*G1eps[3])/9 + (320*xi*G1eps[3])/9 - (352*G1eps[4])/3 + 
    (64*nf*G1eps[4])/9 - (160*xi*G1eps[4])/9 - (64*G2[1])/9 - 
    (64*xi*G2[1])/9 + (16*G2[2])/3 + (80*xi*G2[2])/3 - (128*xi^2*G2[2])/9 - 
    (176*G2[3])/27 + (104*xi*G2[3])/9 - (160*xi^2*G2[3])/27 - (704*G2[4])/9 - 
    (1504*G2[5])/27 - (40*xi*G2[5])/9 + (160*xi^2*G2[5])/27 + (64*G2[6])/9 + 
    (448*xi*G2[6])/27 - (320*xi^2*G2[6])/27 - (80*G2[7])/9 + 
    (272*xi*G2[7])/9 - (176*G2[9])/9 - (112*xi*G2[9])/9 + 
    (128*xi^2*G2[9])/9 + (32*G2[10])/9 + (32*xi*G2[10])/9 + (40*G2[11])/9 - 
    (40*xi*G2[11])/3 + (16*xi^2*G2[11])/9 - 8*G2[12] - (8*xi*G2[12])/9 - 
    (16*xi^2*G2[12])/3 + (416*G2[13])/9 - (32*xi*G2[13])/3 + (80*G2[14])/3 + 
    8*G2[15] + (8*xi*G2[15])/9 + (16*xi^2*G2[15])/3 + (64*G2[16])/9 + 
    (3560*G2[17])/27 - (64*nf*G2[17])/9 - (272*xi*G2[17])/27 - 
    (16*xi^2*G2[17])/3 - (40*G2[18])/3 + (56*xi*G2[18])/9 - 
    (16*xi^2*G2[18])/3 + (160*G2[19])/27 - (448*xi*G2[19])/27 + 
    (32*xi^2*G2[19])/27 - (776*G2[20])/27 - (40*xi*G2[20])/27 + 
    (16*xi^2*G2[20])/27 + (80*G2[21])/3 + (16*xi*G2[21])/9 + 
    (32*xi^2*G2[21])/3 + (128*G2[22])/9 + (128*xi*G2[22])/9 - (64*G2[23])/9 - 
    (64*xi*G2[23])/9 + (1984*G2[24])/27 + (128*xi*G2[24])/9 - 
    (640*xi^2*G2[24])/27 + (184*G2[25])/9 - 16*xi*G2[25] - (152*G2[26])/27 + 
    (80*xi*G2[26])/9 + (320*xi^2*G2[26])/27 + (1480*G2[27])/27 - 
    (64*xi*G2[27])/3 + (320*xi^2*G2[27])/27 - (752*G2[28])/27 - 
    (64*xi*G2[28])/9 + (320*xi^2*G2[28])/27 - (784*G2[30])/27 + 
    (64*xi*G2[30])/9 - (320*xi^2*G2[30])/27 + (272*G2[31])/3 - 
    (64*xi*G2[31])/9 - (272*G2[32])/3 + (64*xi*G2[32])/9 + (1744*G2[33])/9 - 
    (128*nf*G2[33])/9 + (608*xi*G2[33])/9 + (224*G2[34])/9 - 
    (64*xi*G2[34])/9 + 32*G2[35] - 64*G2[36] + (128*xi*G2[36])/27 - 
    (352*xi^2*G2[36])/27 - (32*G2[37])/9 - (32*xi*G2[37])/9 - (64*G2[38])/9 - 
    (64*xi*G2[38])/9 + (2000*G2[39])/27 - (560*xi*G2[39])/27 + 
    (32*xi^2*G2[39])/27 + (32*G2[40])/9 + (32*xi*G2[40])/9 + 
    (1520*G2[41])/9 - (128*nf*G2[41])/9 + (496*xi*G2[41])/9 - 
    (64*xi*G2[42])/9 - (64*xi*G2[43])/3 - (320*G2[44])/9), 
 gs^2*((64*C01)/9 - (128*log2)/3) + 
  gs^4*(-98480/27 - (12104*C01)/27 - (1088*C02)/27 - (1376*log2)/9 + 
    (2048*nf)/9 + (2240*C01*nf)/81 + (128*log2*nf)/27 - (20992*xi)/27 - 
    (232*C01*xi)/9 - (4672*C02*xi)/81 - (3584*log2*xi)/27 + 
    (848*C01*xi^2)/27 - (1024*C02*xi^2)/81 + (352*log2*xi^2)/27 - 
    (1408*G1eps[1])/3 + (256*nf*G1eps[1])/9 - (640*xi*G1eps[1])/9 + 
    (1408*G1eps[3])/3 - (256*nf*G1eps[3])/9 + (640*xi*G1eps[3])/9 - 
    (704*G1eps[4])/9 + (128*nf*G1eps[4])/27 - (320*xi*G1eps[4])/27 - 
    (128*G2[1])/27 - (64*xi*G2[1])/9 + (224*G2[2])/3 + (32*xi*G2[2])/3 - 
    (256*xi^2*G2[2])/9 - (3392*G2[3])/27 + (176*xi*G2[3])/9 - 
    (128*xi^2*G2[3])/27 - (1408*G2[4])/27 - (160*G2[5])/27 - 
    (16*xi*G2[5])/27 + (128*xi^2*G2[5])/27 - (1216*G2[6])/27 + 
    (1280*xi*G2[6])/81 - (640*xi^2*G2[6])/81 - (160*G2[7])/9 + 
    (416*xi*G2[7])/9 - (256*G2[8])/27 + (512*xi*G2[8])/27 - (224*G2[9])/3 + 
    (32*xi*G2[9])/9 + (256*xi^2*G2[9])/9 - (40*G2[11])/27 + 
    (40*xi*G2[11])/9 + (464*G2[12])/27 - (32*xi^2*G2[12])/9 + 64*G2[13] - 
    (1024*xi*G2[13])/27 + (160*G2[14])/9 - (464*G2[15])/27 + 
    (32*xi^2*G2[15])/9 + (128*G2[16])/27 - (64*xi*G2[16])/9 + 
    (1408*G2[17])/27 - (128*nf*G2[17])/27 + (608*xi*G2[17])/27 - 
    (352*xi^2*G2[17])/27 + (128*G2[18])/9 - (32*xi*G2[18])/9 - 
    (32*xi^2*G2[18])/9 + (512*G2[19])/27 - (512*xi*G2[19])/27 + 
    (64*xi^2*G2[19])/27 + (608*G2[20])/27 + (752*xi*G2[20])/27 - 
    (224*xi^2*G2[20])/27 - (928*G2[21])/27 + (32*xi*G2[21])/3 + 
    (64*xi^2*G2[21])/9 - (896*G2[24])/27 - (128*xi*G2[24])/27 - 
    (512*xi^2*G2[24])/27 + (1232*G2[25])/27 - (800*xi*G2[25])/27 + 
    (1904*G2[26])/27 + (64*xi*G2[26])/9 + (256*xi^2*G2[26])/27 + 
    (5104*G2[27])/27 - (608*xi*G2[27])/27 + (256*xi^2*G2[27])/27 + 
    (160*G2[28])/9 - (256*xi*G2[28])/27 + (256*xi^2*G2[28])/27 - 
    (1184*G2[30])/9 + (256*xi*G2[30])/27 - (256*xi^2*G2[30])/27 + 
    (4640*G2[31])/27 - (512*xi*G2[31])/27 - (4640*G2[32])/27 + 
    (512*xi*G2[32])/27 + (10208*G2[33])/27 - (256*nf*G2[33])/9 + 
    (3520*xi*G2[33])/27 + (448*G2[34])/9 - (128*xi*G2[34])/9 + 64*G2[35] - 
    (1984*G2[36])/27 + (4288*xi*G2[36])/81 - (1088*xi^2*G2[36])/81 + 
    (544*G2[39])/9 - (4768*xi*G2[39])/81 + (320*xi^2*G2[39])/81 + 
    (3040*G2[41])/9 - (256*nf*G2[41])/9 + (992*xi*G2[41])/9 + (32*G2[43])/3 - 
    (32*xi*G2[43])/3 - (640*G2[44])/9), gs^2*((32*C01)/9 - (64*log2)/3) + 
  gs^4*(-48184/27 - (4258*C01)/27 - (2128*C02)/27 - (688*log2)/9 + 
    (1024*nf)/9 + (1120*C01*nf)/81 + (64*log2*nf)/27 - (10496*xi)/27 - 
    (242*C01*xi)/27 - (2192*C02*xi)/81 - (1792*log2*xi)/27 + 
    (424*C01*xi^2)/27 - (512*C02*xi^2)/81 + (176*log2*xi^2)/27 - 
    (704*G1eps[1])/3 + (128*nf*G1eps[1])/9 - (320*xi*G1eps[1])/9 + 
    (704*G1eps[3])/3 - (128*nf*G1eps[3])/9 + (320*xi*G1eps[3])/9 - 
    (352*G1eps[4])/9 + (64*nf*G1eps[4])/27 - (160*xi*G1eps[4])/27 + 
    (224*G2[1])/27 - (32*xi*G2[1])/9 + 80*G2[2] - (368*xi*G2[2])/9 - 
    (64*xi^2*G2[2])/3 - (1696*G2[3])/27 + (248*xi*G2[3])/27 - 
    (64*xi^2*G2[3])/27 - (704*G2[4])/27 + (112*G2[5])/27 + (8*xi*G2[5])/27 + 
    (64*xi^2*G2[5])/27 - (800*G2[6])/27 + (736*xi*G2[6])/81 - 
    (320*xi^2*G2[6])/81 - 16*G2[7] + (208*xi*G2[7])/9 - (512*G2[8])/27 + 
    (256*xi*G2[8])/27 - (176*G2[9])/3 + 48*xi*G2[9] + (64*xi^2*G2[9])/3 - 
    (64*G2[10])/9 - (8*G2[11])/27 + (8*xi*G2[11])/9 - (8*G2[12])/27 - 
    (8*xi*G2[12])/9 - (16*xi^2*G2[12])/9 + (64*G2[13])/3 - 
    (512*xi*G2[13])/27 + (80*G2[14])/9 + (8*G2[15])/27 + (8*xi*G2[15])/9 + 
    (16*xi^2*G2[15])/9 + (352*G2[16])/27 - (32*xi*G2[16])/9 - 
    (328*G2[17])/27 - (64*nf*G2[17])/27 + (224*xi*G2[17])/27 - 
    (176*xi^2*G2[17])/27 - (8*G2[18])/9 - (8*xi*G2[18])/3 - 
    (16*xi^2*G2[18])/9 + (272*G2[19])/27 - (80*xi*G2[19])/9 + 
    (32*xi^2*G2[19])/27 - 8*G2[20] + (280*xi*G2[20])/27 - 
    (112*xi^2*G2[20])/27 - (128*G2[21])/27 + (64*xi*G2[21])/9 + 
    (32*xi^2*G2[21])/9 - (256*G2[22])/9 + (128*G2[23])/9 - (1216*G2[24])/27 - 
    (128*xi*G2[24])/27 - (256*xi^2*G2[24])/27 + (712*G2[25])/27 - 
    (400*xi*G2[25])/27 + (1048*G2[26])/27 + (128*xi*G2[26])/27 + 
    (128*xi^2*G2[26])/27 + (2648*G2[27])/27 - (272*xi*G2[27])/27 + 
    (128*xi^2*G2[27])/27 + (80*G2[28])/9 - (32*xi*G2[28])/9 + 
    (128*xi^2*G2[28])/27 - (592*G2[30])/9 + (32*xi*G2[30])/9 - 
    (128*xi^2*G2[30])/27 + (2128*G2[31])/27 - (256*xi*G2[31])/27 - 
    (2128*G2[32])/27 + (256*xi*G2[32])/27 + (4912*G2[33])/27 - 
    (128*nf*G2[33])/9 + (1760*xi*G2[33])/27 + (224*G2[34])/9 - 
    (64*xi*G2[34])/9 + 32*G2[35] + (160*G2[36])/27 + (2336*xi*G2[36])/81 - 
    (544*xi^2*G2[36])/81 + (64*G2[37])/9 + (128*G2[38])/9 + (208*G2[39])/9 - 
    (2672*xi*G2[39])/81 + (160*xi^2*G2[39])/81 - (64*G2[40])/9 + 
    (1520*G2[41])/9 - (128*nf*G2[41])/9 + (496*xi*G2[41])/9 + (16*G2[43])/3 - 
    (16*xi*G2[43])/3 - (320*G2[44])/9), (-64*C01*gs^2)/9 + 
  gs^4*(-96 + (1448*C01)/9 - (1136*C02)/9 + (128*log2)/3 + (64*C01*nf)/81 + 
    96*xi - (2176*C01*xi)/27 + (2704*C02*xi)/81 - (544*log2*xi)/27 + 
    (8*C01*xi^2)/3 - (608*C02*xi^2)/81 + (32*log2*xi^2)/27 + 
    (704*G1eps[4])/9 - (128*nf*G1eps[4])/27 + (320*xi*G1eps[4])/27 + 
    (128*G2[1])/27 + (64*xi*G2[1])/9 + (272*G2[2])/3 - (80*xi*G2[2])/9 - 
    (32*xi^2*G2[2])/3 - (1552*G2[3])/27 + (224*xi*G2[3])/27 - 
    (32*xi^2*G2[3])/27 + (1408*G2[4])/27 + (1136*G2[5])/27 - 
    (32*xi*G2[5])/27 + (32*xi^2*G2[5])/27 - (1472*G2[6])/27 + 
    (2368*xi*G2[6])/81 - (320*xi^2*G2[6])/81 + (64*G2[7])/9 - 
    (64*xi*G2[7])/9 + (128*G2[8])/27 - (128*xi*G2[8])/9 - (880*G2[9])/9 + 
    (272*xi*G2[9])/9 + (32*xi^2*G2[9])/3 + (64*xi*G2[10])/9 - (16*G2[11])/3 - 
    (32*xi*G2[11])/3 + (16*xi^2*G2[11])/9 + (32*G2[12])/9 - 
    (32*xi*G2[12])/9 - (16*xi^2*G2[12])/9 - (1216*G2[13])/27 + 
    (640*xi*G2[13])/27 - (160*G2[14])/9 - (32*G2[15])/9 + (32*xi*G2[15])/9 + 
    (16*xi^2*G2[15])/9 - (64*G2[16])/9 - (2432*G2[17])/27 + 
    (128*nf*G2[17])/27 - (208*xi*G2[17])/27 + (16*xi^2*G2[17])/27 + 
    (272*G2[18])/27 + (160*xi*G2[18])/9 - (16*xi^2*G2[18])/9 + 
    (1072*G2[19])/27 + (368*xi*G2[19])/27 - (128*xi^2*G2[19])/27 + 
    (640*G2[20])/27 - (608*xi*G2[20])/27 + (16*xi^2*G2[20])/3 - 
    (160*G2[21])/9 + (64*xi*G2[21])/9 + (32*xi^2*G2[21])/9 - (64*G2[22])/3 - 
    (64*xi*G2[22])/9 + (64*G2[23])/9 + (64*xi*G2[23])/9 - (1024*G2[24])/9 + 
    (256*xi*G2[24])/9 - (128*xi^2*G2[24])/27 - (32*G2[25])/3 + 
    (32*xi*G2[25])/3 + 32*G2[26] - (64*xi*G2[26])/9 + (64*xi^2*G2[26])/27 + 
    48*G2[27] - (208*xi*G2[27])/9 + (64*xi^2*G2[27])/27 + (352*G2[28])/9 - 
    (160*xi*G2[28])/9 + (64*xi^2*G2[28])/27 - (352*G2[30])/9 + 
    (160*xi*G2[30])/9 - (64*xi^2*G2[30])/27 + (64*G2[31])/9 - 
    (64*xi*G2[31])/9 - (64*G2[32])/9 + (64*xi*G2[32])/9 + (64*G2[33])/3 - 
    (64*xi*G2[33])/3 + (128*G2[34])/3 - (128*xi*G2[34])/9 + (32*G2[36])/27 + 
    (2240*xi*G2[36])/81 - (544*xi^2*G2[36])/81 - (64*xi*G2[37])/9 - 
    (64*G2[38])/9 - (64*xi*G2[38])/9 - (80*G2[39])/27 + (784*xi*G2[39])/81 + 
    (352*xi^2*G2[39])/81 + (64*G2[40])/3 + (128*xi*G2[40])/9 + 
    (64*G2[41])/9 - (64*xi*G2[41])/9 - (64*G2[42])/27 - (64*xi*G2[42])/9 + 
    (64*G2[43])/9 - (64*xi*G2[43])/3), 
 gs^4*((16*C01)/9 - (160*C02)/9 - (16*C01*xi)/3 - (32*C02*xi)/3 + 
   (128*G2[2])/3 - (128*xi^2*G2[2])/9 - (64*G2[6])/9 + (64*xi*G2[6])/9 - 
   (128*G2[9])/3 + (128*xi^2*G2[9])/9 - (32*G2[10])/9 + (32*xi*G2[10])/9 + 
   (160*G2[11])/27 - (32*xi*G2[11])/9 + (40*G2[12])/27 - (8*xi*G2[12])/9 - 
   (320*G2[13])/27 + (64*xi*G2[13])/9 - (40*G2[15])/27 + (8*xi*G2[15])/9 + 
   (160*G2[16])/27 - (32*xi*G2[16])/9 - (184*G2[17])/27 + (56*xi*G2[17])/9 - 
   (320*G2[18])/27 + (64*xi*G2[18])/9 + (16*G2[19])/9 - (16*xi*G2[19])/9 - 
   (40*G2[20])/27 + (8*xi*G2[20])/9 - (512*G2[21])/27 + (64*xi*G2[21])/9 - 
   (64*G2[22])/9 + (64*xi*G2[22])/9 - (64*G2[24])/9 + (64*xi*G2[24])/9 - 
   (16*G2[26])/9 + (16*xi*G2[26])/9 + (80*G2[27])/9 + (16*xi*G2[27])/3 + 
   (64*G2[34])/9 - (64*xi*G2[34])/9 + (32*G2[36])/9 - (32*xi*G2[36])/9 + 
   (32*G2[37])/9 - (32*xi*G2[37])/9 + (128*G2[39])/9 + (32*G2[40])/9 - 
   (32*xi*G2[40])/9 + (160*G2[42])/27 - (32*xi*G2[42])/9 + (224*G2[43])/9 - 
   (32*xi*G2[43])/3), (64*C01*gs^2)/9 + 
  gs^4*(96 - (376*C01)/3 + (272*C02)/3 - (128*log2)/3 - (64*C01*nf)/81 - 
    96*xi + (1888*C01*xi)/27 - (4432*C02*xi)/81 + (544*log2*xi)/27 - 
    (8*C01*xi^2)/3 + (608*C02*xi^2)/81 - (32*log2*xi^2)/27 - 
    (704*G1eps[4])/9 + (128*nf*G1eps[4])/27 - (320*xi*G1eps[4])/27 - 
    (128*G2[1])/27 - (64*xi*G2[1])/9 - (464*G2[2])/9 + (112*xi*G2[2])/9 - 
    (160*xi^2*G2[2])/9 + (1552*G2[3])/27 - (224*xi*G2[3])/27 + 
    (32*xi^2*G2[3])/27 - (1408*G2[4])/27 - (1136*G2[5])/27 + 
    (32*xi*G2[5])/27 - (32*xi^2*G2[5])/27 + (1088*G2[6])/27 - 
    (1216*xi*G2[6])/81 + (320*xi^2*G2[6])/81 - (64*G2[7])/9 + 
    (64*xi*G2[7])/9 - (128*G2[8])/27 + (128*xi*G2[8])/9 + (176*G2[9])/3 - 
    (304*xi*G2[9])/9 + (160*xi^2*G2[9])/9 - (64*G2[10])/9 - (112*G2[11])/27 + 
    (32*xi*G2[11])/9 - (16*xi^2*G2[11])/9 - (160*G2[12])/27 + 
    (16*xi*G2[12])/9 + (16*xi^2*G2[12])/9 + 64*G2[13] - (256*xi*G2[13])/27 + 
    (160*G2[14])/9 + (160*G2[15])/27 - (16*xi*G2[15])/9 - 
    (16*xi^2*G2[15])/9 - (64*G2[16])/27 - (64*xi*G2[16])/9 + (736*G2[17])/9 - 
    (128*nf*G2[17])/27 + (544*xi*G2[17])/27 - (16*xi^2*G2[17])/27 + 
    (80*G2[18])/9 - (32*xi*G2[18])/9 + (16*xi^2*G2[18])/9 - (976*G2[19])/27 - 
    (464*xi*G2[19])/27 + (128*xi^2*G2[19])/27 - (64*G2[20])/3 + 
    (656*xi*G2[20])/27 - (16*xi^2*G2[20])/3 + (32*G2[21])/27 + 
    (64*xi*G2[21])/9 - (32*xi^2*G2[21])/9 + (64*G2[22])/9 + 
    (64*xi*G2[22])/3 - (64*G2[23])/9 - (64*xi*G2[23])/9 + (896*G2[24])/9 - 
    (128*xi*G2[24])/9 + (128*xi^2*G2[24])/27 + (32*G2[25])/3 - 
    (32*xi*G2[25])/3 - (320*G2[26])/9 + (32*xi*G2[26])/3 - 
    (64*xi^2*G2[26])/27 - (272*G2[27])/9 + (304*xi*G2[27])/9 - 
    (64*xi^2*G2[27])/27 - (352*G2[28])/9 + (160*xi*G2[28])/9 - 
    (64*xi^2*G2[28])/27 + (352*G2[30])/9 - (160*xi*G2[30])/9 + 
    (64*xi^2*G2[30])/27 - (64*G2[31])/9 + (64*xi*G2[31])/9 + (64*G2[32])/9 - 
    (64*xi*G2[32])/9 - (64*G2[33])/3 + (64*xi*G2[33])/3 - (256*G2[34])/9 + 
    (160*G2[36])/27 - (2816*xi*G2[36])/81 + (544*xi^2*G2[36])/81 + 
    (64*G2[37])/9 + (64*G2[38])/9 + (64*xi*G2[38])/9 + (848*G2[39])/27 - 
    (784*xi*G2[39])/81 - (352*xi^2*G2[39])/81 - (128*G2[40])/9 - 
    (64*xi*G2[40])/3 - (64*G2[41])/9 + (64*xi*G2[41])/9 - (64*G2[42])/9), 
 gs^2*(1792/3 - (640*C02)/3 - (128*log2)/3 + (128*xi)/3 - (128*C02*xi)/3 + 
    (128*log2*xi)/3) + gs^4*(18976 + (10528*C01)/9 - (130720*C02)/27 - 
    (1568*log2)/9 - (22976*nf)/27 - (512*C01*nf)/9 - (1280*C02*nf)/27 - 
    (256*log2*nf)/27 + (40736*xi)/9 + (30784*C01*xi)/27 + 64*C02*xi + 
    (1216*log2*xi)/9 + (14176*xi^2)/9 - (5792*C01*xi^2)/27 + 
    (10720*C02*xi^2)/27 - (928*log2*xi^2)/9 - (3968*G1eps[1])/9 + 
    (256*nf*G1eps[1])/9 + (704*xi*G1eps[1])/9 + (448*xi^2*G1eps[1])/3 + 
    (24448*G1eps[2])/9 - (1280*nf*G1eps[2])/9 + (6848*xi*G1eps[2])/9 + 
    (448*xi^2*G1eps[2])/3 - (22912*G1eps[3])/9 + (1280*nf*G1eps[3])/9 - 
    (9920*xi*G1eps[3])/9 - (448*xi^2*G1eps[3])/3 - (256*G1eps[4])/3 + 
    (512*xi*G1eps[4])/3 + (512*xi*G2[1])/9 + 192*G2[2] + (64*xi*G2[2])/9 - 
    (512*xi^2*G2[2])/9 - (20224*G2[3])/27 - (512*xi*G2[3])/9 + 
    (512*xi^2*G2[3])/27 - (1280*G2[5])/27 - (256*xi*G2[5])/9 - 
    (512*xi^2*G2[5])/27 + (256*G2[6])/27 + (1024*xi*G2[6])/9 + 
    (256*xi^2*G2[6])/9 + (512*G2[7])/9 + (256*xi*G2[7])/9 - (1472*G2[9])/9 - 
    (320*xi*G2[9])/9 + (512*xi^2*G2[9])/9 - (640*G2[10])/9 - 
    (128*xi*G2[10])/9 - (64*G2[11])/3 - (512*xi*G2[11])/9 + 
    (64*xi^2*G2[11])/3 - (416*G2[12])/9 + (928*xi*G2[12])/9 - 
    (64*xi^2*G2[12])/3 - (512*G2[13])/9 - (1024*xi*G2[13])/9 + 
    (416*G2[15])/9 - (928*xi*G2[15])/9 + (64*xi^2*G2[15])/3 + 
    (128*G2[16])/3 - (128*xi*G2[16])/9 + (1696*G2[17])/27 - 
    (10528*xi*G2[17])/27 + (3136*xi^2*G2[17])/27 - (448*G2[18])/9 + 
    (896*xi*G2[18])/9 - (64*xi^2*G2[18])/3 + (5440*G2[19])/27 - 
    (832*xi*G2[19])/9 + (256*xi^2*G2[19])/27 - (1376*G2[20])/9 + 
    (1952*xi*G2[20])/27 + (64*xi^2*G2[20])/9 + (1216*G2[21])/9 - 
    (1856*xi*G2[21])/9 + (128*xi^2*G2[21])/3 + (1280*G2[23])/9 + 
    (256*xi*G2[23])/9 - (2560*G2[24])/27 + (2048*xi^2*G2[24])/27 - 
    96*G2[25] - (160*xi*G2[25])/3 + (256*xi^2*G2[25])/9 - (16480*G2[26])/27 - 
    (416*xi*G2[26])/9 - (256*xi^2*G2[26])/27 + (31904*G2[27])/27 - 
    (1568*xi*G2[27])/9 - (2560*xi^2*G2[27])/27 + (3008*G2[28])/27 + 
    (832*xi*G2[28])/9 - (1024*xi^2*G2[28])/27 + (5120*G2[29])/9 + 
    (1024*xi*G2[29])/9 - (6080*G2[30])/27 + (64*xi*G2[30])/3 + 
    (1024*xi^2*G2[30])/27 + (7168*G2[31])/9 + (256*xi*G2[31])/3 - 
    (1984*G2[32])/9 - (64*xi*G2[32])/3 + (5696*G2[33])/9 - 
    (256*nf*G2[33])/9 + (256*xi*G2[33])/9 - (1856*xi^2*G2[33])/9 - 
    (2944*G2[34])/3 - (896*xi*G2[34])/9 + 576*G2[35] + 64*xi*G2[35] + 
    (2048*G2[36])/27 - (128*xi*G2[36])/3 - (128*xi^2*G2[36])/3 + 
    (640*G2[37])/9 + (128*xi*G2[37])/9 - (1280*G2[38])/9 - 
    (256*xi*G2[38])/9 - (28480*G2[39])/27 + (1280*nf*G2[39])/9 - 
    (7424*xi*G2[39])/9 - (4160*xi^2*G2[39])/27 - (640*G2[40])/9 - 
    (128*xi*G2[40])/9 - (3200*G2[41])/3 + (512*nf*G2[41])/9 - 
    (4928*xi*G2[41])/9 - (1600*xi^2*G2[41])/9 - (128*G2[42])/3 + 
    (128*xi*G2[42])/9 - (64*G2[43])/3 + (64*xi*G2[43])/3), 
 gs^2*(-448/3 + 64*C02 - (32*xi)/3 + (32*C02*xi)/3) + 
  gs^4*(-52408/9 - (16324*C01)/27 + (36376*C02)/27 - (32*log2)/9 + 
    (7280*nf)/27 + (64*C01*nf)/3 + (32*C02*nf)/3 - (7472*xi)/9 - 
    (4336*C01*xi)/27 - (592*C02*xi)/27 + (640*log2*xi)/9 - (344*xi^2)/9 + 
    (1552*C01*xi^2)/27 - (1880*C02*xi^2)/27 - (64*log2*xi^2)/3 - 
    (64*G1eps[1])/9 + (64*xi*G1eps[1])/9 - (7168*G1eps[2])/9 + 
    (128*nf*G1eps[2])/3 - (1904*xi*G1eps[2])/9 - (112*xi^2*G1eps[2])/3 + 
    (6784*G1eps[3])/9 - (128*nf*G1eps[3])/3 + (2240*xi*G1eps[3])/9 + 
    (128*G1eps[4])/9 - (128*xi*G1eps[4])/3 + (64*G2[1])/9 - (64*xi*G2[1])/9 - 
    (32*G2[2])/9 - (32*xi*G2[2])/9 + (32*xi^2*G2[2])/9 + (1184*G2[3])/9 + 
    (736*xi*G2[3])/27 - (32*xi^2*G2[3])/27 + (256*G2[5])/9 + 
    (416*xi*G2[5])/27 + (32*xi^2*G2[5])/27 + (64*G2[6])/27 - 
    (512*xi*G2[6])/9 + (128*xi^2*G2[6])/27 - (176*G2[7])/9 - 
    (320*xi*G2[7])/9 + (160*G2[9])/9 - (32*xi*G2[9])/3 - (32*xi^2*G2[9])/9 + 
    (256*G2[10])/9 + (32*xi*G2[10])/9 + (16*G2[11])/3 + (184*xi*G2[11])/9 - 
    (80*xi^2*G2[11])/9 + (128*G2[12])/3 - 48*xi*G2[12] + 
    (128*xi^2*G2[12])/9 - (128*G2[13])/9 + (128*xi*G2[13])/3 - 
    (128*G2[15])/3 + 48*xi*G2[15] - (128*xi^2*G2[15])/9 - (128*G2[16])/9 + 
    (64*xi*G2[16])/9 + (416*G2[17])/9 + (2192*xi*G2[17])/27 - 
    (64*xi^2*G2[17])/3 + (368*G2[18])/9 - (400*xi*G2[18])/9 + 
    (128*xi^2*G2[18])/9 + (1024*G2[19])/27 + (80*xi*G2[19])/27 + 
    (64*xi^2*G2[19])/27 + (3200*G2[20])/27 - (512*xi*G2[20])/9 + 
    (224*xi^2*G2[20])/27 - (304*G2[21])/3 + (304*xi*G2[21])/3 - 
    (256*xi^2*G2[21])/9 - (256*G2[22])/9 - (256*G2[23])/9 - 
    (64*xi*G2[23])/9 - (128*G2[24])/3 - (320*xi*G2[24])/27 - 
    (128*xi^2*G2[24])/27 + (184*G2[25])/9 + (128*xi*G2[25])/9 + 
    (1864*G2[26])/9 - (560*xi*G2[26])/27 - (128*xi^2*G2[26])/27 - 
    (2152*G2[27])/9 + (208*xi*G2[27])/27 + (448*xi^2*G2[27])/27 + 16*G2[28] - 
    (896*xi*G2[28])/27 + (64*xi^2*G2[28])/27 - (512*G2[29])/3 - 
    (256*xi*G2[29])/9 - 16*G2[30] + (896*xi*G2[30])/27 - 
    (64*xi^2*G2[30])/27 - 176*G2[31] - (176*xi*G2[31])/3 + 16*G2[32] + 
    (128*xi*G2[32])/3 - (304*G2[33])/9 - (320*xi*G2[33])/9 + 
    (2944*G2[34])/9 + 32*xi*G2[34] - 160*G2[35] - 16*xi*G2[35] + 
    (320*G2[36])/27 + (32*xi*G2[36])/3 + (640*xi^2*G2[36])/27 - 
    (256*G2[37])/9 - (32*xi*G2[37])/9 + (256*G2[38])/9 + (64*xi*G2[38])/9 + 
    (9088*G2[39])/27 - (128*nf*G2[39])/3 + (6512*xi*G2[39])/27 + 
    (880*xi^2*G2[39])/27 + (128*G2[40])/3 + (32*xi*G2[40])/9 + 368*G2[41] - 
    (64*nf*G2[41])/3 + 128*xi*G2[41] + (128*G2[42])/9 - (64*xi*G2[42])/9 + 
    (16*G2[43])/3 - (16*xi*G2[43])/3), 
 gs^2*(64 - 32*C02 + (32*log2)/3 + (32*xi)/3 - (32*C02*xi)/3 + 
    (32*log2*xi)/3) + gs^4*(30844/9 + (1138*C01)/3 - (37624*C02)/81 + 
    (10408*log2)/27 - (4712*nf)/27 - (160*C01*nf)/9 - (64*C02*nf)/9 - 
    (320*log2*nf)/27 + (9736*xi)/9 + (2558*C01*xi)/9 - (8176*C02*xi)/81 + 
    (112*log2*xi)/27 + (3544*xi^2)/9 - (1448*C01*xi^2)/27 + 
    (2680*C02*xi^2)/27 - (232*log2*xi^2)/9 + (896*G1eps[1])/9 - 
    (64*nf*G1eps[1])/9 + (656*xi*G1eps[1])/9 + (112*xi^2*G1eps[1])/3 + 
    (3584*G1eps[2])/9 - (64*nf*G1eps[2])/3 + (1168*xi*G1eps[2])/9 + 
    (112*xi^2*G1eps[2])/3 - (4256*G1eps[3])/9 + (256*nf*G1eps[3])/9 - 
    (1808*xi*G1eps[3])/9 - (112*xi^2*G1eps[3])/3 - (160*G1eps[4])/9 + 
    (544*xi*G1eps[4])/27 - (128*G2[1])/9 + (128*xi*G2[1])/9 + 
    (1168*G2[2])/9 - (656*xi*G2[2])/3 + (64*xi^2*G2[2])/3 - (1456*G2[3])/27 - 
    (560*xi*G2[3])/27 + (128*xi^2*G2[3])/27 - (752*G2[5])/27 - 
    (16*xi*G2[5])/27 - (128*xi^2*G2[5])/27 - (2560*G2[6])/81 + 
    (1856*xi*G2[6])/81 + (64*xi^2*G2[6])/9 - (464*G2[7])/9 + 
    (64*xi*G2[7])/9 - (368*G2[9])/3 + (1904*xi*G2[9])/9 - (64*xi^2*G2[9])/3 - 
    (160*G2[10])/9 - (32*xi*G2[10])/9 + (16*G2[11])/3 - 16*xi*G2[11] + 
    (16*xi^2*G2[11])/3 - (112*G2[12])/3 + (80*xi*G2[12])/3 - 
    (16*xi^2*G2[12])/3 - (64*G2[13])/9 - (256*xi*G2[13])/9 + (112*G2[15])/3 - 
    (80*xi*G2[15])/3 + (16*xi^2*G2[15])/3 + (32*G2[16])/9 - 
    (32*xi*G2[16])/9 - (32*G2[17])/9 - (640*xi*G2[17])/9 + 
    (784*xi^2*G2[17])/27 - (88*G2[18])/3 + (232*xi*G2[18])/9 - 
    (16*xi^2*G2[18])/3 + (16*G2[19])/9 + (16*xi*G2[19])/9 + 
    (64*xi^2*G2[19])/27 - (176*G2[20])/3 + (496*xi*G2[20])/27 + 
    (16*xi^2*G2[20])/9 + (224*G2[21])/3 - (160*xi*G2[21])/3 + 
    (32*xi^2*G2[21])/3 - (256*G2[22])/9 + (320*G2[23])/9 + (64*xi*G2[23])/9 - 
    (64*G2[24])/27 - (704*xi*G2[24])/27 + (512*xi^2*G2[24])/27 - 
    (64*G2[25])/9 - (88*xi*G2[25])/9 + (64*xi^2*G2[25])/9 - 
    (3712*G2[26])/27 + (136*xi*G2[26])/27 - (64*xi^2*G2[26])/27 + 
    (2000*G2[27])/27 - (56*xi*G2[27])/27 - (640*xi^2*G2[27])/27 - 
    (640*G2[28])/27 + (976*xi*G2[28])/27 - (256*xi^2*G2[28])/27 + 
    (256*G2[29])/3 + (256*xi*G2[29])/9 + (1408*G2[30])/27 - 
    (208*xi*G2[30])/27 + (256*xi^2*G2[30])/27 + (592*G2[31])/9 + 
    (64*xi*G2[31])/3 + (416*G2[32])/9 - (16*xi*G2[32])/3 - (256*G2[33])/3 + 
    (64*nf*G2[33])/9 - (160*xi*G2[33])/3 - (464*xi^2*G2[33])/9 - 
    (320*G2[34])/3 - (224*xi*G2[34])/9 + 80*G2[35] + 16*xi*G2[35] + 
    (1408*G2[36])/81 + (1312*xi*G2[36])/81 - (32*xi^2*G2[36])/3 + 
    (160*G2[37])/9 + (32*xi*G2[37])/9 - (64*G2[38])/9 - (64*xi*G2[38])/9 - 
    (8848*G2[39])/81 + (64*nf*G2[39])/3 - (13024*xi*G2[39])/81 - 
    (1040*xi^2*G2[39])/27 - (160*G2[40])/9 - (32*xi*G2[40])/9 - 256*G2[41] + 
    (160*nf*G2[41])/9 - (1168*xi*G2[41])/9 - (400*xi^2*G2[41])/9 - 
    (32*G2[42])/3 + (32*xi*G2[42])/9 - (16*G2[43])/3 + (16*xi*G2[43])/3), 
 gs^2*(64 - 32*C02 - (32*log2)/3 + (32*xi)/3 - (32*C02*xi)/3 - 
    (32*log2*xi)/3) + gs^4*(54836/27 + (3026*C01)/9 - (16712*C02)/27 - 
    312*log2 - (1640*nf)/27 - (32*C01*nf)/9 - (64*C02*nf)/9 + 
    (320*log2*nf)/27 - (7832*xi)/27 + (4174*C01*xi)/27 - (19856*C02*xi)/81 - 
    (3376*log2*xi)/27 - (952*xi^2)/3 - (2144*C01*xi^2)/27 + 
    (4264*C02*xi^2)/81 + (1592*log2*xi^2)/27 - (832*G1eps[1])/9 + 
    (64*nf*G1eps[1])/9 - 80*xi*G1eps[1] - (112*xi^2*G1eps[1])/3 + 
    (3584*G1eps[2])/9 - (64*nf*G1eps[2])/3 + (1168*xi*G1eps[2])/9 + 
    (112*xi^2*G1eps[2])/3 - (2528*G1eps[3])/9 + (128*nf*G1eps[3])/9 - 
    48*xi*G1eps[3] + (112*xi^2*G1eps[3])/3 + (160*G1eps[4])/27 + 
    (224*xi*G1eps[4])/9 - (416*G2[1])/27 + (32*xi*G2[1])/3 - (560*G2[2])/9 + 
    (560*xi*G2[2])/3 - 64*xi^2*G2[2] + (688*G2[3])/27 - (944*xi*G2[3])/27 - 
    (32*xi^2*G2[3])/27 - (848*G2[5])/27 - (112*xi*G2[5])/9 + 
    (32*xi^2*G2[5])/27 - (224*G2[6])/3 + (4192*xi*G2[6])/81 - 
    (704*xi^2*G2[6])/81 + (176*G2[7])/3 + (128*xi*G2[7])/3 + (128*G2[8])/9 - 
    (128*xi*G2[8])/27 + (176*G2[9])/9 - 144*xi*G2[9] + 64*xi^2*G2[9] - 
    (128*G2[10])/9 - (64*xi*G2[10])/9 + (704*G2[11])/27 - (256*xi*G2[11])/9 + 
    (32*xi^2*G2[11])/3 - (712*G2[12])/27 + (568*xi*G2[12])/9 - 
    (176*xi^2*G2[12])/9 - (928*G2[13])/27 - (1952*xi*G2[13])/27 + 
    (712*G2[15])/27 - (568*xi*G2[15])/9 + (176*xi^2*G2[15])/9 - 
    (352*G2[16])/27 + (32*xi*G2[16])/9 - (344*G2[17])/27 - 
    (3112*xi*G2[17])/27 + (400*xi^2*G2[17])/27 - (136*G2[18])/9 + 
    (392*xi*G2[18])/9 - (176*xi^2*G2[18])/9 - (320*G2[19])/27 + 
    (352*xi*G2[19])/27 - (128*xi^2*G2[19])/27 - (88*G2[20])/27 + 
    (1432*xi*G2[20])/27 - 16*xi^2*G2[20] + (2144*G2[21])/27 - 
    (1184*xi*G2[21])/9 + (352*xi^2*G2[21])/9 - (128*G2[22])/9 - 
    (128*xi*G2[22])/9 + (256*G2[23])/9 + (128*xi*G2[23])/9 - 
    (1280*G2[24])/27 - (128*xi*G2[24])/9 - (128*xi^2*G2[24])/27 + 
    (544*G2[25])/27 - (472*xi*G2[25])/27 - (64*xi^2*G2[25])/9 - 112*G2[26] + 
    (1288*xi*G2[26])/27 + (256*xi^2*G2[26])/27 + (3904*G2[27])/27 + 
    (760*xi*G2[27])/9 - (320*xi^2*G2[27])/27 - (640*G2[28])/27 + 
    (1136*xi*G2[28])/27 + (64*xi^2*G2[28])/27 + (256*G2[29])/3 + 
    (256*xi*G2[29])/9 - (128*G2[30])/27 - (1904*xi*G2[30])/27 - 
    (64*xi^2*G2[30])/27 + (1456*G2[31])/27 + (2144*xi*G2[31])/27 - 
    (160*G2[32])/27 - (1712*xi*G2[32])/27 + (1408*G2[33])/27 - 
    (64*nf*G2[33])/9 + (3104*xi*G2[33])/27 + (464*xi^2*G2[33])/9 - 
    (2048*G2[34])/9 - (352*xi*G2[34])/9 + 80*G2[35] + 16*xi*G2[35] - 
    (2272*G2[36])/27 + (5504*xi*G2[36])/81 - (2464*xi^2*G2[36])/81 + 
    (128*G2[37])/9 + (64*xi*G2[37])/9 - (128*G2[38])/9 - (688*G2[39])/9 + 
    (64*nf*G2[39])/3 - (14144*xi*G2[39])/81 - (2480*xi^2*G2[39])/81 - 
    (128*G2[40])/9 - (64*xi*G2[40])/9 - (352*G2[41])/3 + (32*nf*G2[41])/9 + 
    (16*xi*G2[41])/9 + (400*xi^2*G2[41])/9 - (64*G2[42])/9 + 
    (128*xi*G2[42])/9 - (16*G2[43])/3 + (16*xi*G2[43])/3), 
 gs^2*(64 - 32*C02 - (32*log2)/3 + (32*xi)/3 - (32*C02*xi)/3 - 
    (32*log2*xi)/3) + gs^4*(54836/27 + (854*C01)/3 - (16904*C02)/27 - 
    312*log2 - (1640*nf)/27 - (32*C01*nf)/9 - (64*C02*nf)/9 + 
    (320*log2*nf)/27 - (7832*xi)/27 + (4318*C01*xi)/27 - (15824*C02*xi)/81 - 
    (3376*log2*xi)/27 - (952*xi^2)/3 - (2144*C01*xi^2)/27 + 
    (4264*C02*xi^2)/81 + (1592*log2*xi^2)/27 - (832*G1eps[1])/9 + 
    (64*nf*G1eps[1])/9 - 80*xi*G1eps[1] - (112*xi^2*G1eps[1])/3 + 
    (3584*G1eps[2])/9 - (64*nf*G1eps[2])/3 + (1168*xi*G1eps[2])/9 + 
    (112*xi^2*G1eps[2])/3 - (2528*G1eps[3])/9 + (128*nf*G1eps[3])/9 - 
    48*xi*G1eps[3] + (112*xi^2*G1eps[3])/3 + (160*G1eps[4])/27 + 
    (224*xi*G1eps[4])/9 - (416*G2[1])/27 + (32*xi*G2[1])/3 + 112*G2[2] - 
    (368*xi*G2[2])/3 + (640*xi^2*G2[2])/9 + (688*G2[3])/27 - 
    (944*xi*G2[3])/27 - (32*xi^2*G2[3])/27 - (848*G2[5])/27 - 
    (112*xi*G2[5])/9 + (32*xi^2*G2[5])/27 - (544*G2[6])/9 + 
    (5344*xi*G2[6])/81 - (704*xi^2*G2[6])/81 + (176*G2[7])/3 + 
    (128*xi*G2[7])/3 + (128*G2[8])/9 - (128*xi*G2[8])/27 - (464*G2[9])/3 + 
    (496*xi*G2[9])/3 - (640*xi^2*G2[9])/9 - (64*G2[10])/9 + (416*G2[11])/9 - 
    (416*xi*G2[11])/9 + (32*xi^2*G2[11])/3 - (64*G2[12])/3 + 
    (176*xi*G2[12])/3 - (176*xi^2*G2[12])/9 - (224*G2[13])/3 - 
    (992*xi*G2[13])/27 + (64*G2[15])/3 - (176*xi*G2[15])/3 + 
    (176*xi^2*G2[15])/9 + (64*G2[16])/9 - (128*xi*G2[16])/9 - (64*G2[17])/9 - 
    (2704*xi*G2[17])/27 + (400*xi^2*G2[17])/27 - (1496*G2[18])/27 + 
    (712*xi*G2[18])/9 - (176*xi^2*G2[18])/9 - (416*G2[19])/27 + 
    (256*xi*G2[19])/27 - (128*xi^2*G2[19])/27 - (224*G2[20])/27 + 
    (1552*xi*G2[20])/27 - 16*xi^2*G2[20] + 48*G2[21] - (400*xi*G2[21])/3 + 
    (352*xi^2*G2[21])/9 + (128*G2[22])/9 + (128*xi*G2[22])/9 + 
    (128*G2[23])/9 - (896*G2[24])/27 - (128*xi^2*G2[24])/27 + 
    (544*G2[25])/27 - (472*xi*G2[25])/27 - (64*xi^2*G2[25])/9 - 
    (304*G2[26])/3 + (1576*xi*G2[26])/27 + (256*xi^2*G2[26])/27 + 
    (4000*G2[27])/27 + (536*xi*G2[27])/9 - (320*xi^2*G2[27])/27 - 
    (640*G2[28])/27 + (1136*xi*G2[28])/27 + (64*xi^2*G2[28])/27 + 
    (256*G2[29])/3 + (256*xi*G2[29])/9 - (128*G2[30])/27 - 
    (1904*xi*G2[30])/27 - (64*xi^2*G2[30])/27 + (2320*G2[31])/27 + 
    (2144*xi*G2[31])/27 - (160*G2[32])/27 - (1712*xi*G2[32])/27 + 
    (1408*G2[33])/27 - (64*nf*G2[33])/9 + (3104*xi*G2[33])/27 + 
    (464*xi^2*G2[33])/9 - (2048*G2[34])/9 - (352*xi*G2[34])/9 + 48*G2[35] + 
    16*xi*G2[35] - (2848*G2[36])/27 + (3776*xi*G2[36])/81 - 
    (2464*xi^2*G2[36])/81 + (64*G2[37])/9 - (256*G2[38])/9 - 
    (128*xi*G2[38])/9 - (688*G2[39])/9 + (64*nf*G2[39])/3 - 
    (16448*xi*G2[39])/81 - (2480*xi^2*G2[39])/81 - (64*G2[40])/9 - 
    (352*G2[41])/3 + (32*nf*G2[41])/9 + (16*xi*G2[41])/9 + 
    (400*xi^2*G2[41])/9 + (352*G2[42])/27 - (32*xi*G2[42])/9 + 
    (416*G2[43])/9 - (32*xi*G2[43])/3), 
 gs^2*(-128 + (128*C02)/3 + (64*log2)/3 - (64*xi)/3 + (64*C02*xi)/3 - 
    (64*log2*xi)/3) + gs^4*(-31160/9 - (23948*C01)/81 + (64592*C02)/81 + 
    (1072*log2)/27 + (3280*nf)/27 + (64*C01*nf)/9 + (448*C02*nf)/27 + 
    (128*log2*nf)/27 - (34288*xi)/27 - (45356*C01*xi)/81 + (992*C02*xi)/3 - 
    (224*log2*xi)/3 - (7088*xi^2)/9 + (2896*C01*xi^2)/27 - 
    (5360*C02*xi^2)/27 + (464*log2*xi^2)/9 + (2048*G1eps[1])/9 - 
    (128*nf*G1eps[1])/9 - (416*xi*G1eps[1])/9 - (224*xi^2*G1eps[1])/3 - 
    (5056*G1eps[2])/9 + (256*nf*G1eps[2])/9 - (1952*xi*G1eps[2])/9 - 
    (224*xi^2*G1eps[2])/3 + (4672*G1eps[3])/9 - (256*nf*G1eps[3])/9 + 
    (2720*xi*G1eps[3])/9 + (224*xi^2*G1eps[3])/3 + (512*G1eps[4])/27 - 
    (128*xi*G1eps[4])/3 + (64*G2[1])/9 - (256*xi*G2[1])/9 - (2848*G2[2])/9 + 
    (224*xi*G2[2])/9 + (512*xi^2*G2[2])/9 + (3712*G2[3])/27 + 
    (128*xi*G2[3])/3 - (256*xi^2*G2[3])/27 + (320*G2[5])/27 + 
    (256*xi^2*G2[5])/27 + (3008*G2[6])/81 - (256*xi*G2[6])/9 - 
    (128*xi^2*G2[6])/9 + (224*G2[7])/9 - (128*xi*G2[7])/9 + 288*G2[9] - 
    (32*xi*G2[9])/3 - (512*xi^2*G2[9])/9 + (128*G2[10])/9 + 
    (64*xi*G2[10])/9 - 16*G2[11] + (304*xi*G2[11])/9 - (32*xi^2*G2[11])/3 + 
    (224*G2[12])/9 - (160*xi*G2[12])/3 + (32*xi^2*G2[12])/3 + 
    (512*G2[13])/27 + (512*xi*G2[13])/9 - (224*G2[15])/9 + 
    (160*xi*G2[15])/3 - (32*xi^2*G2[15])/3 - (64*G2[16])/9 + 
    (64*xi*G2[16])/9 + (64*G2[17])/9 + (4576*xi*G2[17])/27 - 
    (1568*xi^2*G2[17])/27 + (80*G2[18])/9 - (464*xi*G2[18])/9 + 
    (32*xi^2*G2[18])/3 - (704*G2[19])/27 + (32*xi*G2[19])/3 - 
    (128*xi^2*G2[19])/27 + (32*G2[20])/27 - (800*xi*G2[20])/27 - 
    (32*xi^2*G2[20])/9 - (448*G2[21])/9 + (320*xi*G2[21])/3 - 
    (64*xi^2*G2[21])/3 - (256*G2[23])/9 - (128*xi*G2[23])/9 + 
    (640*G2[24])/9 + (512*xi*G2[24])/9 - (1024*xi^2*G2[24])/27 - 
    (128*G2[25])/9 + (304*xi*G2[25])/9 - (128*xi^2*G2[25])/9 + 
    (992*G2[26])/9 + (16*xi*G2[26])/9 + (128*xi^2*G2[26])/27 - 
    (2432*G2[27])/9 - (80*xi*G2[27])/3 + (1280*xi^2*G2[27])/27 - 
    (64*G2[28])/3 - (224*xi*G2[28])/3 + (512*xi^2*G2[28])/27 - 
    (1024*G2[29])/9 - (512*xi*G2[29])/9 + (704*G2[30])/9 + 
    (160*xi*G2[30])/9 - (512*xi^2*G2[30])/27 - (544*G2[31])/3 - 
    (128*xi*G2[31])/3 + (64*G2[32])/3 + (32*xi*G2[32])/3 - (1792*G2[33])/9 + 
    (128*nf*G2[33])/9 - (64*xi*G2[33])/3 + (928*xi^2*G2[33])/9 + 
    (2048*G2[34])/9 + (448*xi*G2[34])/9 - 96*G2[35] - 32*xi*G2[35] + 
    (2752*G2[36])/81 - (448*xi*G2[36])/9 + (64*xi^2*G2[36])/3 - 
    (128*G2[37])/9 - (64*xi*G2[37])/9 + (256*G2[38])/9 + (128*xi*G2[38])/9 + 
    (13664*G2[39])/81 - (256*nf*G2[39])/9 + 256*xi*G2[39] + 
    (2080*xi^2*G2[39])/27 + (128*G2[40])/9 + (64*xi*G2[40])/9 + 
    (512*G2[41])/3 - (64*nf*G2[41])/9 + (1312*xi*G2[41])/9 + 
    (800*xi^2*G2[41])/9 + (64*G2[42])/3 - (64*xi*G2[42])/9 + (32*G2[43])/3 - 
    (32*xi*G2[43])/3), gs^2*((64*C02)/3 + (128*log2*xi)/3) + 
  gs^4*(-20864/27 - (3376*C01)/27 + (8992*C02)/27 + (4960*log2)/9 - 
    (64*C02*nf)/27 - (256*log2*nf)/9 + (44576*xi)/27 + (752*C01*xi)/27 + 
    (9344*C02*xi)/81 + (8128*log2*xi)/27 + (12800*xi^2)/9 + 
    (2368*C01*xi^2)/27 + (5504*C02*xi^2)/81 - (4064*log2*xi^2)/27 - 
    (128*G1eps[1])/3 + (1856*xi*G1eps[1])/9 + (448*xi^2*G1eps[1])/3 - 
    (704*G1eps[2])/3 + (128*nf*G1eps[2])/9 - (128*xi*G1eps[2])/3 + 
    (128*G1eps[3])/3 - (1856*xi*G1eps[3])/9 - (448*xi^2*G1eps[3])/3 - 
    (128*G1eps[4])/9 - (128*xi*G1eps[4])/27 - (256*G2[1])/27 - 
    (128*xi*G2[1])/9 - (128*G2[2])/3 - (320*xi*G2[2])/9 - 
    (256*xi^2*G2[2])/9 - (4480*G2[3])/27 + (128*xi*G2[3])/27 + 
    (256*xi^2*G2[3])/27 - (256*G2[5])/27 + (128*xi*G2[5])/9 - 
    (256*xi^2*G2[5])/27 + (896*G2[6])/27 - (6784*xi*G2[6])/81 + 
    (1280*xi^2*G2[6])/81 - (1024*G2[7])/9 - (256*xi*G2[7])/9 + 
    (512*xi*G2[8])/27 + (640*G2[9])/9 - (704*xi*G2[9])/9 + 
    (256*xi^2*G2[9])/9 + (64*G2[10])/9 - (496*G2[11])/27 + 48*xi*G2[11] - 
    (64*xi^2*G2[11])/9 + (1664*G2[12])/27 - 48*xi*G2[12] + 
    (64*xi^2*G2[12])/3 + (512*G2[13])/27 + (1280*xi*G2[13])/27 - 
    (1664*G2[15])/27 + 48*xi*G2[15] - (64*xi^2*G2[15])/3 + (128*G2[16])/27 - 
    (64*xi*G2[16])/9 + (64*G2[17])/9 + (2800*xi*G2[17])/27 + 
    (704*xi^2*G2[17])/27 + (1600*G2[18])/27 - 64*xi*G2[18] + 
    (64*xi^2*G2[18])/3 + (32*G2[19])/27 - (128*xi*G2[19])/27 + 
    (256*xi^2*G2[19])/27 + 96*G2[20] - (1040*xi*G2[20])/27 + 
    (832*xi^2*G2[20])/27 - (3616*G2[21])/27 + (352*xi*G2[21])/3 - 
    (128*xi^2*G2[21])/3 - (128*G2[23])/9 + (1664*G2[24])/27 - 
    (256*xi*G2[24])/9 + (1024*xi^2*G2[24])/27 - (1216*G2[25])/27 - 
    (416*xi*G2[25])/27 + (256*xi^2*G2[25])/9 + (160*G2[26])/3 - 
    (2848*xi*G2[26])/27 - (512*xi^2*G2[26])/27 + (1376*G2[27])/27 - 
    (608*xi*G2[27])/9 - (512*xi^2*G2[27])/27 + (2176*G2[28])/27 + 
    (448*xi*G2[28])/27 - (512*xi^2*G2[28])/27 - (512*G2[29])/9 - 
    (2176*G2[30])/27 + (2624*xi*G2[30])/27 + (512*xi^2*G2[30])/27 + 
    (1280*G2[31])/27 - (2240*xi*G2[31])/27 - (1280*G2[32])/27 + 
    (2240*xi*G2[32])/27 + (3584*G2[33])/27 - (4736*xi*G2[33])/27 - 
    (1856*xi^2*G2[33])/9 + (2048*G2[34])/9 + (256*xi*G2[34])/9 + 
    (704*G2[36])/27 - (8960*xi*G2[36])/81 + (2176*xi^2*G2[36])/81 - 
    (64*G2[37])/9 + (128*G2[38])/9 + (3776*G2[39])/27 - (128*nf*G2[39])/9 + 
    (14144*xi*G2[39])/81 - (640*xi^2*G2[39])/81 + (64*G2[40])/9 + 64*G2[41] - 
    (448*xi*G2[41])/3 - (1600*xi^2*G2[41])/9 - (128*G2[42])/27 + 
    (64*xi*G2[42])/9 - (160*G2[43])/9 + 32*xi*G2[43]), 
 gs^2*(64 - 32*C02 + (32*log2)/3 + (32*xi)/3 - (32*C02*xi)/3 + 
    (32*log2*xi)/3) + gs^4*(30844/9 + 326*C01 - (29560*C02)/81 + 
    (10408*log2)/27 - (4712*nf)/27 - (160*C01*nf)/9 - (64*C02*nf)/9 - 
    (320*log2*nf)/27 + (9736*xi)/9 + (2558*C01*xi)/9 - (8176*C02*xi)/81 + 
    (112*log2*xi)/27 + (3544*xi^2)/9 - (1448*C01*xi^2)/27 + 
    (2680*C02*xi^2)/27 - (232*log2*xi^2)/9 + (896*G1eps[1])/9 - 
    (64*nf*G1eps[1])/9 + (656*xi*G1eps[1])/9 + (112*xi^2*G1eps[1])/3 + 
    (3584*G1eps[2])/9 - (64*nf*G1eps[2])/3 + (1168*xi*G1eps[2])/9 + 
    (112*xi^2*G1eps[2])/3 - (4256*G1eps[3])/9 + (256*nf*G1eps[3])/9 - 
    (1808*xi*G1eps[3])/9 - (112*xi^2*G1eps[3])/3 - (160*G1eps[4])/9 + 
    (544*xi*G1eps[4])/27 - (128*G2[1])/9 + (128*xi*G2[1])/9 - (976*G2[2])/9 + 
    (784*xi*G2[2])/3 - (448*xi^2*G2[2])/9 - (1456*G2[3])/27 - 
    (560*xi*G2[3])/27 + (128*xi^2*G2[3])/27 - (752*G2[5])/27 - 
    (16*xi*G2[5])/27 - (128*xi^2*G2[5])/27 - (256*G2[6])/81 + 
    (1856*xi*G2[6])/81 + (64*xi^2*G2[6])/9 - (464*G2[7])/9 + 
    (64*xi*G2[7])/9 + (1040*G2[9])/9 - (2416*xi*G2[9])/9 + 
    (448*xi^2*G2[9])/9 - (32*G2[10])/9 - (32*xi*G2[10])/9 + (112*G2[11])/9 - 
    16*xi*G2[11] + (16*xi^2*G2[11])/3 - (320*G2[12])/9 + (80*xi*G2[12])/3 - 
    (16*xi^2*G2[12])/3 - (64*G2[13])/3 - (256*xi*G2[13])/9 + (320*G2[15])/9 - 
    (80*xi*G2[15])/3 + (16*xi^2*G2[15])/3 + (32*G2[16])/3 - 
    (32*xi*G2[16])/9 + 16*G2[17] - (640*xi*G2[17])/9 + (784*xi^2*G2[17])/27 - 
    (392*G2[18])/9 + (232*xi*G2[18])/9 - (16*xi^2*G2[18])/3 - (16*G2[19])/3 + 
    (16*xi*G2[19])/9 + (64*xi^2*G2[19])/27 - (544*G2[20])/9 + 
    (496*xi*G2[20])/27 + (16*xi^2*G2[20])/9 + (736*G2[21])/9 - 
    (160*xi*G2[21])/3 + (32*xi^2*G2[21])/3 + (256*G2[22])/9 + (64*G2[23])/9 + 
    (64*xi*G2[23])/9 + (704*G2[24])/27 - (704*xi*G2[24])/27 + 
    (512*xi^2*G2[24])/27 - (64*G2[25])/9 - (88*xi*G2[25])/9 + 
    (64*xi^2*G2[25])/9 - (3136*G2[26])/27 + (136*xi*G2[26])/27 - 
    (64*xi^2*G2[26])/27 + (656*G2[27])/27 - (56*xi*G2[27])/27 - 
    (640*xi^2*G2[27])/27 - (640*G2[28])/27 + (976*xi*G2[28])/27 - 
    (256*xi^2*G2[28])/27 + (256*G2[29])/3 + (256*xi*G2[29])/9 + 
    (1408*G2[30])/27 - (208*xi*G2[30])/27 + (256*xi^2*G2[30])/27 + 
    (304*G2[31])/9 + (64*xi*G2[31])/3 + (416*G2[32])/9 - (16*xi*G2[32])/3 - 
    (256*G2[33])/3 + (64*nf*G2[33])/9 - (160*xi*G2[33])/3 - 
    (464*xi^2*G2[33])/9 - (320*G2[34])/3 - (224*xi*G2[34])/9 + 112*G2[35] + 
    16*xi*G2[35] - (2048*G2[36])/81 + (1312*xi*G2[36])/81 - 
    (32*xi^2*G2[36])/3 + (32*G2[37])/9 + (32*xi*G2[37])/9 - (320*G2[38])/9 - 
    (64*xi*G2[38])/9 - (13456*G2[39])/81 + (64*nf*G2[39])/3 - 
    (13024*xi*G2[39])/81 - (1040*xi^2*G2[39])/27 - (32*G2[40])/9 - 
    (32*xi*G2[40])/9 - 256*G2[41] + (160*nf*G2[41])/9 - (1168*xi*G2[41])/9 - 
    (400*xi^2*G2[41])/9 - (32*G2[42])/9 + (32*xi*G2[42])/9 - (16*G2[43])/3 + 
    (16*xi*G2[43])/3), gs^2*((64*C02)/3 - (128*log2)/3) + 
  gs^4*(-10304/3 - (8960*C01)/27 - (2336*C02)/81 - (21760*log2)/27 + 
    (2048*nf)/9 + (256*C01*nf)/9 - (64*C02*nf)/27 + (512*log2*nf)/27 - 
    (8192*xi)/9 - (448*C01*xi)/27 - (10496*C02*xi)/81 + (1664*log2*xi)/27 - 
    (1280*G1eps[1])/3 + (256*nf*G1eps[1])/9 - (896*xi*G1eps[1])/9 - 
    (704*G1eps[2])/3 + (128*nf*G1eps[2])/9 - (128*xi*G1eps[2])/3 + 
    (1280*G1eps[3])/3 - (256*nf*G1eps[3])/9 + (896*xi*G1eps[3])/9 + 
    (256*G1eps[4])/27 + (448*G2[2])/9 + (128*xi*G2[2])/9 - (1024*G2[3])/27 - 
    (128*xi*G2[3])/27 + (1024*G2[5])/27 + (128*xi*G2[5])/27 - 
    (2432*G2[6])/81 - (1280*xi*G2[6])/81 + (832*G2[7])/9 - (448*G2[9])/9 - 
    (128*xi*G2[9])/9 + (64*G2[10])/9 + (320*G2[12])/9 + (256*G2[13])/9 - 
    (320*G2[15])/9 - (416*G2[17])/9 - (640*xi*G2[17])/27 + (320*G2[18])/9 + 
    (160*G2[19])/27 - (256*xi*G2[19])/27 + (640*G2[20])/9 - (640*G2[21])/9 - 
    (128*G2[23])/9 - (2176*G2[24])/27 - (512*xi*G2[24])/27 + (64*G2[25])/3 - 
    (128*xi*G2[25])/9 + (3680*G2[26])/27 - (128*xi*G2[26])/27 + 
    (5216*G2[27])/27 + (1024*xi*G2[27])/27 + (2048*G2[28])/27 + 
    (256*xi*G2[28])/27 - (512*G2[29])/9 - (5120*G2[30])/27 - 
    (256*xi*G2[30])/27 + 64*G2[31] - 128*G2[32] + 384*G2[33] - 
    (256*nf*G2[33])/9 + 128*xi*G2[33] - (128*G2[34])/9 - 64*G2[35] - 
    (3904*G2[36])/81 + (1280*xi*G2[36])/81 - (64*G2[37])/9 + (128*G2[38])/9 + 
    (11008*G2[39])/81 - (128*nf*G2[39])/9 + (4864*xi*G2[39])/81 + 
    (64*G2[40])/9 + (1024*G2[41])/3 - (256*nf*G2[41])/9 + 
    (1024*xi*G2[41])/9), gs^2*(-128 + (128*C02)/3 + (64*log2)/3 - (64*xi)/3 + 
    (64*C02*xi)/3 - (64*log2*xi)/3) + 
  gs^4*(-31160/9 - (22220*C01)/81 + (64592*C02)/81 + (1072*log2)/27 + 
    (3280*nf)/27 + (64*C01*nf)/9 + (448*C02*nf)/27 + (128*log2*nf)/27 - 
    (34288*xi)/27 - (45356*C01*xi)/81 + (992*C02*xi)/3 - (224*log2*xi)/3 - 
    (7088*xi^2)/9 + (2896*C01*xi^2)/27 - (5360*C02*xi^2)/27 + 
    (464*log2*xi^2)/9 + (2048*G1eps[1])/9 - (128*nf*G1eps[1])/9 - 
    (416*xi*G1eps[1])/9 - (224*xi^2*G1eps[1])/3 - (5056*G1eps[2])/9 + 
    (256*nf*G1eps[2])/9 - (1952*xi*G1eps[2])/9 - (224*xi^2*G1eps[2])/3 + 
    (4672*G1eps[3])/9 - (256*nf*G1eps[3])/9 + (2720*xi*G1eps[3])/9 + 
    (224*xi^2*G1eps[3])/3 + (512*G1eps[4])/27 - (128*xi*G1eps[4])/3 + 
    (64*G2[1])/9 - (256*xi*G2[1])/9 + (416*G2[2])/3 - (352*xi*G2[2])/3 + 
    (3712*G2[3])/27 + (128*xi*G2[3])/3 - (256*xi^2*G2[3])/27 + 
    (320*G2[5])/27 + (256*xi^2*G2[5])/27 + (3008*G2[6])/81 - 
    (256*xi*G2[6])/9 - (128*xi^2*G2[6])/9 + (224*G2[7])/9 - 
    (128*xi*G2[7])/9 - (1504*G2[9])/9 + (1184*xi*G2[9])/9 + (128*G2[10])/9 + 
    (64*xi*G2[10])/9 - (272*G2[11])/9 + (304*xi*G2[11])/9 - 
    (32*xi^2*G2[11])/3 + (64*G2[12])/3 - (160*xi*G2[12])/3 + 
    (32*xi^2*G2[12])/3 + (1280*G2[13])/27 + (512*xi*G2[13])/9 - 
    (64*G2[15])/3 + (160*xi*G2[15])/3 - (32*xi^2*G2[15])/3 - (64*G2[16])/3 + 
    (64*xi*G2[16])/9 + (32*G2[17])/3 + (4576*xi*G2[17])/27 - 
    (1568*xi^2*G2[17])/27 + (112*G2[18])/3 - (464*xi*G2[18])/9 + 
    (32*xi^2*G2[18])/3 - (704*G2[19])/27 + (32*xi*G2[19])/3 - 
    (128*xi^2*G2[19])/27 + (128*G2[20])/27 - (800*xi*G2[20])/27 - 
    (32*xi^2*G2[20])/9 - 64*G2[21] + (320*xi*G2[21])/3 - (64*xi^2*G2[21])/3 - 
    (256*G2[23])/9 - (128*xi*G2[23])/9 + (640*G2[24])/9 + (512*xi*G2[24])/9 - 
    (1024*xi^2*G2[24])/27 - (128*G2[25])/9 + (304*xi*G2[25])/9 - 
    (128*xi^2*G2[25])/9 + (992*G2[26])/9 + (16*xi*G2[26])/9 + 
    (128*xi^2*G2[26])/27 - (2432*G2[27])/9 - (80*xi*G2[27])/3 + 
    (1280*xi^2*G2[27])/27 - (64*G2[28])/3 - (224*xi*G2[28])/3 + 
    (512*xi^2*G2[28])/27 - (1024*G2[29])/9 - (512*xi*G2[29])/9 + 
    (704*G2[30])/9 + (160*xi*G2[30])/9 - (512*xi^2*G2[30])/27 - 
    (352*G2[31])/3 - (128*xi*G2[31])/3 + (64*G2[32])/3 + (32*xi*G2[32])/3 - 
    (1792*G2[33])/9 + (128*nf*G2[33])/9 - (64*xi*G2[33])/3 + 
    (928*xi^2*G2[33])/9 + (2048*G2[34])/9 + (448*xi*G2[34])/9 - 160*G2[35] - 
    32*xi*G2[35] + (2752*G2[36])/81 - (448*xi*G2[36])/9 + 
    (64*xi^2*G2[36])/3 - (128*G2[37])/9 - (64*xi*G2[37])/9 + (256*G2[38])/9 + 
    (128*xi*G2[38])/9 + (13664*G2[39])/81 - (256*nf*G2[39])/9 + 
    256*xi*G2[39] + (2080*xi^2*G2[39])/27 + (128*G2[40])/9 + 
    (64*xi*G2[40])/9 + (512*G2[41])/3 - (64*nf*G2[41])/9 + 
    (1312*xi*G2[41])/9 + (800*xi^2*G2[41])/9 + (64*G2[42])/9 - 
    (64*xi*G2[42])/9 + (32*G2[43])/3 - (32*xi*G2[43])/3), 
 gs^2*(32 - (32*C02)/3 - (16*log2)/3 + (16*xi)/3 - (16*C02*xi)/3 + 
    (16*log2*xi)/3) + gs^4*(8222/9 + 134*C01 - (14516*C02)/81 - 
    (652*log2)/27 - (820*nf)/27 - (16*C01*nf)/9 - (112*C02*nf)/27 - 
    (32*log2*nf)/27 + (7004*xi)/27 + (6440*C01*xi)/81 - (7496*C02*xi)/81 + 
    (344*log2*xi)/27 + (1772*xi^2)/9 - (160*C01*xi^2)/9 + 
    (3508*C02*xi^2)/81 - (220*log2*xi^2)/27 - (512*G1eps[1])/9 + 
    (32*nf*G1eps[1])/9 + (104*xi*G1eps[1])/9 + (56*xi^2*G1eps[1])/3 + 
    (1264*G1eps[2])/9 - (64*nf*G1eps[2])/9 + (488*xi*G1eps[2])/9 + 
    (56*xi^2*G1eps[2])/3 - (1168*G1eps[3])/9 + (64*nf*G1eps[3])/9 - 
    (680*xi*G1eps[3])/9 - (56*xi^2*G1eps[3])/3 - (64*G1eps[4])/27 + 
    (256*xi*G1eps[4])/27 + (16*G2[1])/27 + (16*xi*G2[1])/9 + (584*G2[2])/9 + 
    (856*xi*G2[2])/9 - (256*xi^2*G2[2])/3 - (712*G2[3])/27 - 
    (472*xi*G2[3])/27 + (16*xi^2*G2[3])/9 - (56*G2[5])/9 - (40*xi*G2[5])/27 - 
    (16*xi^2*G2[5])/9 + (1264*G2[6])/81 + (400*xi*G2[6])/81 - 
    (32*xi^2*G2[6])/81 - (40*G2[7])/3 + (128*xi*G2[7])/9 - (64*G2[8])/9 + 
    (64*xi*G2[8])/27 - (392*G2[9])/9 - (920*xi*G2[9])/9 + 
    (256*xi^2*G2[9])/3 - (16*G2[10])/3 - (32*xi*G2[10])/9 - (140*G2[11])/9 - 
    (16*xi*G2[11])/9 + (32*xi^2*G2[11])/9 - (68*G2[12])/3 + 20*xi*G2[12] - 
    (40*xi^2*G2[12])/9 + (1040*G2[13])/27 - (656*xi*G2[13])/27 + 
    (68*G2[15])/3 - 20*xi*G2[15] + (40*xi^2*G2[15])/9 - (836*G2[17])/27 - 
    (772*xi*G2[17])/27 + (376*xi^2*G2[17])/27 + (256*G2[18])/27 + 
    (56*xi*G2[18])/9 - (40*xi^2*G2[18])/9 - (920*G2[19])/27 + 
    (176*xi*G2[19])/27 - (1124*G2[20])/27 + (580*xi*G2[20])/27 - 
    (8*xi^2*G2[20])/27 + (128*G2[21])/3 - (112*xi*G2[21])/3 + 
    (80*xi^2*G2[21])/9 + (64*G2[22])/3 - (64*xi*G2[22])/9 - (32*G2[23])/9 + 
    (64*xi*G2[23])/9 + (928*G2[24])/27 - (512*xi*G2[24])/27 + 
    (64*xi^2*G2[24])/9 + (160*G2[25])/27 - (340*xi*G2[25])/27 + 
    (32*xi^2*G2[25])/9 - (272*G2[26])/9 - (4*xi*G2[26])/27 + 
    (808*G2[27])/27 + (748*xi*G2[27])/27 - (32*xi^2*G2[27])/3 - 
    (352*G2[28])/27 + (248*xi*G2[28])/9 - (32*xi^2*G2[28])/9 + 
    (256*G2[29])/9 + (128*xi*G2[29])/9 - (32*G2[30])/27 - (40*xi*G2[30])/3 + 
    (32*xi^2*G2[30])/9 + (1096*G2[31])/27 + (512*xi*G2[31])/27 - 
    (16*G2[32])/27 - (296*xi*G2[32])/27 + (1216*G2[33])/27 - 
    (32*nf*G2[33])/9 + (368*xi*G2[33])/27 - (232*xi^2*G2[33])/9 - 
    (640*G2[34])/9 - (112*xi*G2[34])/9 + 24*G2[35] + 8*xi*G2[35] - 
    (736*G2[36])/81 + (512*xi*G2[36])/81 - (688*xi^2*G2[36])/81 + 
    (16*G2[37])/3 + (32*xi*G2[37])/9 - (32*G2[38])/9 - (5576*G2[39])/81 + 
    (64*nf*G2[39])/9 - (3728*xi*G2[39])/81 - (1400*xi^2*G2[39])/81 - 
    (112*G2[40])/9 - (32*xi*G2[40])/9 - (128*G2[41])/3 + (16*nf*G2[41])/9 - 
    (328*xi*G2[41])/9 - (200*xi^2*G2[41])/9 - (560*G2[42])/27 + 
    (80*xi*G2[42])/9 - (256*G2[43])/9 + (32*xi*G2[43])/3), 
 gs^2*(32/3 - (32*log2)/3 + (32*xi)/3 - (32*C02*xi)/3 + (32*log2*xi)/3) + 
  gs^4*(-524/3 + (518*C01)/3 - (472*C02)/81 - (1304*log2)/27 + (2680*nf)/81 + 
    (32*C01*nf)/9 - (32*C02*nf)/9 - (64*log2*nf)/27 + (5656*xi)/27 + 
    (13534*C01*xi)/81 - (24640*C02*xi)/81 + (688*log2*xi)/27 + 
    (3544*xi^2)/9 - (320*C01*xi^2)/9 + (7016*C02*xi^2)/81 - 
    (440*log2*xi^2)/27 - (1024*G1eps[1])/9 + (64*nf*G1eps[1])/9 + 
    (208*xi*G1eps[1])/9 + (112*xi^2*G1eps[1])/3 + (160*G1eps[2])/9 + 
    (464*xi*G1eps[2])/9 + (112*xi^2*G1eps[2])/3 - (32*G1eps[3])/3 - 
    (592*xi*G1eps[3])/9 - (112*xi^2*G1eps[3])/3 + (64*G1eps[4])/27 + 
    (64*xi*G1eps[4])/9 - (256*G2[1])/27 + (32*xi*G2[1])/9 + (464*G2[2])/9 + 
    112*xi*G2[2] - (704*xi^2*G2[2])/9 - (368*G2[3])/27 - (1024*xi*G2[3])/27 + 
    (32*xi^2*G2[3])/9 - (784*G2[5])/27 - (32*xi^2*G2[5])/9 - 
    (1696*G2[6])/81 + (128*xi*G2[6])/81 - (64*xi^2*G2[6])/81 - 
    (352*G2[7])/9 + (256*xi*G2[7])/9 + (128*xi*G2[8])/27 - (272*G2[9])/9 - 
    (1136*xi*G2[9])/9 + (704*xi^2*G2[9])/9 - (64*xi*G2[10])/9 + 12*G2[11] - 
    (76*xi*G2[11])/9 + (64*xi^2*G2[11])/9 - (128*G2[12])/9 + 
    (368*xi*G2[12])/9 - (80*xi^2*G2[12])/9 - (896*G2[13])/27 - 
    (1312*xi*G2[13])/27 + (128*G2[15])/9 - (368*xi*G2[15])/9 + 
    (80*xi^2*G2[15])/9 - (1016*G2[17])/27 - (1544*xi*G2[17])/27 + 
    (752*xi^2*G2[17])/27 + (8*G2[18])/27 + (40*xi*G2[18])/3 - 
    (80*xi^2*G2[18])/9 - (304*G2[19])/9 + (208*xi*G2[19])/9 + (56*G2[20])/3 + 
    (856*xi*G2[20])/27 - (16*xi^2*G2[20])/27 + (208*G2[21])/9 - 
    (688*xi*G2[21])/9 + (160*xi^2*G2[21])/9 - (128*xi*G2[22])/9 + 
    (128*xi*G2[23])/9 - (448*xi*G2[24])/9 + (128*xi^2*G2[24])/9 + 
    (232*G2[25])/9 - (680*xi*G2[25])/27 + (64*xi^2*G2[25])/9 + 
    (920*G2[26])/27 + (152*xi*G2[26])/27 + (1000*G2[27])/9 + 
    (808*xi*G2[27])/9 - (64*xi^2*G2[27])/3 + (1552*G2[28])/27 + 
    (1648*xi*G2[28])/27 - (64*xi^2*G2[28])/9 + (256*xi*G2[29])/9 - 
    (2320*G2[30])/27 - (880*xi*G2[30])/27 + (64*xi^2*G2[30])/9 + 
    (128*G2[31])/3 + (1024*xi*G2[31])/27 - (80*G2[32])/3 - 
    (592*xi*G2[32])/27 + (560*G2[33])/9 - (64*nf*G2[33])/9 + 
    (736*xi*G2[33])/27 - (464*xi^2*G2[33])/9 - (544*G2[34])/9 - 
    (224*xi*G2[34])/9 + 16*G2[35] + 16*xi*G2[35] - (3296*G2[36])/81 + 
    (3136*xi*G2[36])/81 - (1376*xi^2*G2[36])/81 + (64*xi*G2[37])/9 + 
    (2864*G2[39])/81 - (3136*xi*G2[39])/81 - (2800*xi^2*G2[39])/81 - 
    (64*xi*G2[40])/9 + (112*G2[41])/9 - (32*nf*G2[41])/9 - 
    (272*xi*G2[41])/9 - (400*xi^2*G2[41])/9 - (256*G2[42])/27 + 
    (160*xi*G2[42])/9 - (128*G2[43])/9 + (64*xi*G2[43])/3), 
 gs^2*(16/3 + (16*C02)/3 - (16*log2)/3 + (16*xi)/3 - (16*C02*xi)/3 + 
    16*log2*xi) + gs^4*(-2722/9 - 22*C01 + (836*C02)/9 + (676*log2)/9 + 
    (1340*nf)/81 + (16*C01*nf)/9 - (64*C02*nf)/27 - (224*log2*nf)/27 + 
    (4700*xi)/9 + (4126*C01*xi)/27 - (1288*C02*xi)/9 + (1000*log2*xi)/9 + 
    (4972*xi^2)/9 - (332*C01*xi^2)/27 + (532*C02*xi^2)/9 - 
    (148*log2*xi^2)/3 - (608*G1eps[1])/9 + (32*nf*G1eps[1])/9 + 
    (568*xi*G1eps[1])/9 + 56*xi^2*G1eps[1] - (448*G1eps[2])/9 + 
    (32*nf*G1eps[2])/9 + (136*xi*G1eps[2])/9 + (56*xi^2*G1eps[2])/3 + 
    (16*G1eps[3])/3 - (760*xi*G1eps[3])/9 - 56*xi^2*G1eps[3] + 
    (64*xi*G1eps[4])/27 - (64*G2[1])/9 - (536*G2[2])/9 + (472*xi*G2[2])/9 - 
    (64*xi^2*G2[2])/3 - (736*G2[3])/27 - (368*xi*G2[3])/9 + 
    (64*xi^2*G2[3])/9 - (1024*G2[5])/27 + (208*xi*G2[5])/9 - 
    (64*xi^2*G2[5])/9 + (544*G2[6])/27 - (64*xi*G2[6])/3 + 
    (32*xi^2*G2[6])/9 - 48*G2[7] + (32*xi*G2[7])/3 + (232*G2[9])/3 - 
    (632*xi*G2[9])/9 + (64*xi^2*G2[9])/3 + (16*G2[10])/9 - (16*xi*G2[10])/9 + 
    (16*G2[11])/9 - 8*xi*G2[11] + (8*xi^2*G2[11])/3 + (40*G2[12])/3 - 
    8*xi*G2[12] + (8*xi^2*G2[12])/9 - (64*G2[13])/3 + (64*xi*G2[13])/3 - 
    (40*G2[15])/3 + 8*xi*G2[15] - (8*xi^2*G2[15])/9 + (32*G2[16])/9 + 
    (368*G2[17])/27 - (1360*xi*G2[17])/27 + (872*xi^2*G2[17])/27 + 
    (128*G2[18])/9 - (56*xi*G2[18])/9 + (8*xi^2*G2[18])/9 - (760*G2[19])/27 + 
    (440*xi*G2[19])/27 - (32*xi^2*G2[19])/27 + (344*G2[20])/9 - 
    (680*xi*G2[20])/27 + (376*xi^2*G2[20])/27 - 32*G2[21] + 16*xi*G2[21] - 
    (16*xi^2*G2[21])/9 - (32*G2[23])/9 + (32*xi*G2[23])/9 + 
    (2368*G2[24])/27 - (704*xi*G2[24])/9 + (256*xi^2*G2[24])/9 - 
    (52*G2[25])/27 - (44*xi*G2[25])/3 + (32*xi^2*G2[25])/3 - (28*G2[26])/3 + 
    (164*xi*G2[26])/9 - (32*xi^2*G2[26])/3 + (820*G2[27])/27 + 
    (436*xi*G2[27])/9 - (64*xi^2*G2[27])/3 + (248*G2[28])/27 + 
    (200*xi*G2[28])/3 - (128*xi^2*G2[28])/9 - (128*G2[29])/9 + 
    (128*xi*G2[29])/9 - (632*G2[30])/27 - 24*xi*G2[30] + 
    (128*xi^2*G2[30])/9 + (896*G2[31])/27 + (16*xi*G2[31])/9 - 
    (680*G2[32])/27 + (56*xi*G2[32])/9 + (1928*G2[33])/27 - 
    (32*nf*G2[33])/9 - (304*xi*G2[33])/9 - (232*xi^2*G2[33])/3 + 
    (304*G2[34])/9 - (112*xi*G2[34])/9 + 8*G2[35] + 8*xi*G2[35] - 
    (160*G2[36])/27 - (112*xi*G2[36])/9 - (16*xi^2*G2[36])/3 - 
    (16*G2[37])/9 + (16*xi*G2[37])/9 + (32*G2[38])/9 - (32*xi*G2[38])/9 + 
    (776*G2[39])/9 - (32*nf*G2[39])/9 - (32*xi*G2[39])/3 - 
    (88*xi^2*G2[39])/9 + (16*G2[40])/9 - (16*xi*G2[40])/9 + (232*G2[41])/9 - 
    (16*nf*G2[41])/9 - 56*xi*G2[41] - (200*xi^2*G2[41])/3 - (32*G2[42])/9 - 
    (32*G2[43])/3), gs^2*(32/3 - (32*log2)/3 + (32*xi)/3 - (32*C02*xi)/3 + 
    (32*log2*xi)/3) + gs^4*(-5068/27 - (32*C01)/3 + (4424*C02)/81 - 
    (728*log2)/27 + (2680*nf)/81 + (32*C01*nf)/9 - (32*C02*nf)/9 - 
    (64*log2*nf)/27 + (8120*xi)/27 + (22396*C01*xi)/81 - (7648*C02*xi)/27 + 
    (112*log2*xi)/3 + (3544*xi^2)/9 - (1448*C01*xi^2)/27 + 
    (2680*C02*xi^2)/27 - (232*log2*xi^2)/9 - (1024*G1eps[1])/9 + 
    (64*nf*G1eps[1])/9 + (208*xi*G1eps[1])/9 + (112*xi^2*G1eps[1])/3 + 
    (160*G1eps[2])/9 + (464*xi*G1eps[2])/9 + (112*xi^2*G1eps[2])/3 - 
    (32*G1eps[3])/3 - (592*xi*G1eps[3])/9 - (112*xi^2*G1eps[3])/3 - 
    (32*G1eps[4])/9 + (160*xi*G1eps[4])/27 - (160*G2[1])/9 + 
    (128*xi*G2[1])/9 - (304*G2[2])/9 + (1616*xi*G2[2])/9 - 64*xi^2*G2[2] - 
    32*G2[3] - (752*xi*G2[3])/27 + (128*xi^2*G2[3])/27 - (352*G2[5])/27 + 
    (176*xi*G2[5])/27 - (128*xi^2*G2[5])/27 - (1408*G2[6])/81 + 
    (32*xi*G2[6])/9 + (64*xi^2*G2[6])/9 - 32*G2[7] + (64*xi*G2[7])/9 + 
    48*G2[9] - (560*xi*G2[9])/3 + 64*xi^2*G2[9] + (32*G2[10])/9 - 
    (32*xi*G2[10])/9 + (160*G2[11])/9 - (56*xi*G2[11])/3 + 
    (16*xi^2*G2[11])/3 - (184*G2[12])/9 + (248*xi*G2[12])/9 - 
    (16*xi^2*G2[12])/3 - (128*G2[13])/27 - (256*xi*G2[13])/9 + 
    (184*G2[15])/9 - (248*xi*G2[15])/9 + (16*xi^2*G2[15])/3 + (32*G2[16])/9 - 
    (32*xi*G2[16])/9 + (184*G2[17])/27 - (2072*xi*G2[17])/27 + 
    (784*xi^2*G2[17])/27 - (176*G2[18])/9 + (80*xi*G2[18])/3 - 
    (16*xi^2*G2[18])/3 - (160*G2[19])/9 + (224*xi*G2[19])/27 + 
    (64*xi^2*G2[19])/27 - (8*G2[20])/3 + (136*xi*G2[20])/9 + 
    (16*xi^2*G2[20])/9 + (368*G2[21])/9 - (496*xi*G2[21])/9 + 
    (32*xi^2*G2[21])/3 + (128*G2[22])/9 - (64*G2[23])/9 + (64*xi*G2[23])/9 + 
    (128*G2[24])/27 - (1472*xi*G2[24])/27 + (512*xi^2*G2[24])/27 + 
    (664*G2[25])/27 - (152*xi*G2[25])/9 + (64*xi^2*G2[25])/9 + 
    (344*G2[26])/9 + (328*xi*G2[26])/27 - (64*xi^2*G2[26])/27 + 
    (3080*G2[27])/27 + (1480*xi*G2[27])/27 - (640*xi^2*G2[27])/27 + 
    (1648*G2[28])/27 + (1360*xi*G2[28])/27 - (256*xi^2*G2[28])/27 + 
    (256*xi*G2[29])/9 - (2416*G2[30])/27 - (592*xi*G2[30])/27 + 
    (256*xi^2*G2[30])/27 + (1216*G2[31])/27 + (64*xi*G2[31])/3 - 
    (784*G2[32])/27 - (16*xi*G2[32])/3 + (1744*G2[33])/27 - 
    (64*nf*G2[33])/9 + (32*xi*G2[33])/3 - (464*xi^2*G2[33])/9 - 
    (544*G2[34])/9 - (224*xi*G2[34])/9 + 16*G2[35] + 16*xi*G2[35] - 
    (4928*G2[36])/81 + (416*xi*G2[36])/9 - (32*xi^2*G2[36])/3 - 
    (32*G2[37])/9 + (32*xi*G2[37])/9 - (64*G2[38])/9 - (64*xi*G2[38])/9 + 
    (2960*G2[39])/81 - (2080*xi*G2[39])/27 - (1040*xi^2*G2[39])/27 + 
    (32*G2[40])/9 - (32*xi*G2[40])/9 + (112*G2[41])/9 - (32*nf*G2[41])/9 - 
    (272*xi*G2[41])/9 - (400*xi^2*G2[41])/9 - (32*G2[42])/9 + 
    (32*xi*G2[42])/9 - (16*G2[43])/3 + (16*xi*G2[43])/3), 
 gs^2*(64/3 - (64*log2)/3 + (64*xi)/3 - (64*C02*xi)/3 + (64*log2*xi)/3) + 
  gs^4*(-8728/27 + (2936*C01)/27 + (2864*C02)/81 - (1328*log2)/27 + 
    (5360*nf)/81 + (64*C01*nf)/9 - (64*C02*nf)/9 - (128*log2*nf)/27 + 
    (16688*xi)/27 + (45016*C01*xi)/81 - (15328*C02*xi)/27 + (224*log2*xi)/3 + 
    (7088*xi^2)/9 - (2896*C01*xi^2)/27 + (5360*C02*xi^2)/27 - 
    (464*log2*xi^2)/9 - (2048*G1eps[1])/9 + (128*nf*G1eps[1])/9 + 
    (416*xi*G1eps[1])/9 + (224*xi^2*G1eps[1])/3 + (320*G1eps[2])/9 + 
    (928*xi*G1eps[2])/9 + (224*xi^2*G1eps[2])/3 - (64*G1eps[3])/3 - 
    (1184*xi*G1eps[3])/9 - (224*xi^2*G1eps[3])/3 - (128*G1eps[4])/27 + 
    (128*xi*G1eps[4])/9 - (128*G2[1])/9 + (256*xi*G2[1])/9 + (224*G2[2])/3 + 
    (224*xi*G2[2])/3 - (256*xi^2*G2[2])/9 - 64*G2[3] - (1408*xi*G2[3])/27 + 
    (256*xi^2*G2[3])/27 - (320*G2[5])/27 + (256*xi*G2[5])/27 - 
    (256*xi^2*G2[5])/27 - (3712*G2[6])/81 + (256*xi*G2[6])/27 + 
    (128*xi^2*G2[6])/9 - (704*G2[7])/9 + (128*xi*G2[7])/9 - 32*G2[9] - 
    (800*xi*G2[9])/9 + (256*xi^2*G2[9])/9 - (64*xi*G2[10])/9 + 
    (352*G2[11])/9 - (352*xi*G2[11])/9 + (32*xi^2*G2[11])/3 - 
    (208*G2[12])/9 + (496*xi*G2[12])/9 - (32*xi^2*G2[12])/3 - 
    (1280*G2[13])/27 - (512*xi*G2[13])/9 + (208*G2[15])/9 - 
    (496*xi*G2[15])/9 + (32*xi^2*G2[15])/3 + (64*G2[16])/9 - 
    (64*xi*G2[16])/9 - (80*G2[17])/3 - (4208*xi*G2[17])/27 + 
    (1568*xi^2*G2[17])/27 - (64*G2[18])/3 + (160*xi*G2[18])/3 - 
    (32*xi^2*G2[18])/3 - (512*G2[19])/27 + (352*xi*G2[19])/27 + 
    (128*xi^2*G2[19])/27 + (1136*G2[20])/27 + (208*xi*G2[20])/9 + 
    (32*xi^2*G2[20])/9 + (416*G2[21])/9 - (992*xi*G2[21])/9 + 
    (64*xi^2*G2[21])/3 + (128*xi*G2[23])/9 - (640*G2[24])/9 - 
    (2560*xi*G2[24])/27 + (1024*xi^2*G2[24])/27 + (1520*G2[25])/27 - 
    (304*xi*G2[25])/9 + (128*xi^2*G2[25])/9 + (2672*G2[26])/27 + 
    (464*xi*G2[26])/27 - (128*xi^2*G2[26])/27 + (2320*G2[27])/9 + 
    (2768*xi*G2[27])/27 - (1280*xi^2*G2[27])/27 + (3808*G2[28])/27 + 
    (2528*xi*G2[28])/27 - (512*xi^2*G2[28])/27 + (512*xi*G2[29])/9 - 
    (5344*G2[30])/27 - (992*xi*G2[30])/27 + (512*xi^2*G2[30])/27 + 
    (2048*G2[31])/27 + (128*xi*G2[31])/3 - (1184*G2[32])/27 - 
    (32*xi*G2[32])/3 + (3104*G2[33])/27 - (128*nf*G2[33])/9 + 
    (64*xi*G2[33])/3 - (928*xi^2*G2[33])/9 - (1088*G2[34])/9 - 
    (448*xi*G2[34])/9 + 32*G2[35] + 32*xi*G2[35] - (4928*G2[36])/81 + 
    (2624*xi*G2[36])/27 - (64*xi^2*G2[36])/3 + (64*xi*G2[37])/9 - 
    (128*xi*G2[38])/9 + (2336*G2[39])/81 - (4096*xi*G2[39])/27 - 
    (2080*xi^2*G2[39])/27 - (64*xi*G2[40])/9 + (224*G2[41])/9 - 
    (64*nf*G2[41])/9 - (544*xi*G2[41])/9 - (800*xi^2*G2[41])/9 - 
    (64*G2[42])/9 + (64*xi*G2[42])/9 - (32*G2[43])/3 + (32*xi*G2[43])/3), 
 gs^2*(32/3 - (32*log2)/3 + (32*xi)/3 - (32*C02*xi)/3 + (32*log2*xi)/3) + 
  gs^4*(-524/3 + (1426*C01)/9 - (2776*C02)/81 - (1304*log2)/27 + 
    (2680*nf)/81 + (32*C01*nf)/9 - (32*C02*nf)/9 - (64*log2*nf)/27 + 
    (5656*xi)/27 + (13966*C01*xi)/81 - (20608*C02*xi)/81 + (688*log2*xi)/27 + 
    (3544*xi^2)/9 - (320*C01*xi^2)/9 + (7016*C02*xi^2)/81 - 
    (440*log2*xi^2)/27 - (1024*G1eps[1])/9 + (64*nf*G1eps[1])/9 + 
    (208*xi*G1eps[1])/9 + (112*xi^2*G1eps[1])/3 + (160*G1eps[2])/9 + 
    (464*xi*G1eps[2])/9 + (112*xi^2*G1eps[2])/3 - (32*G1eps[3])/3 - 
    (592*xi*G1eps[3])/9 - (112*xi^2*G1eps[3])/3 + (64*G1eps[4])/27 + 
    (64*xi*G1eps[4])/9 - (256*G2[1])/27 + (32*xi*G2[1])/9 - (272*G2[2])/9 - 
    (464*xi*G2[2])/9 + (512*xi^2*G2[2])/9 - (368*G2[3])/27 - 
    (1024*xi*G2[3])/27 + (32*xi^2*G2[3])/9 - (784*G2[5])/27 - 
    (32*xi^2*G2[5])/9 - (1696*G2[6])/81 + (1280*xi*G2[6])/81 - 
    (64*xi^2*G2[6])/81 - (352*G2[7])/9 + (256*xi*G2[7])/9 + 
    (128*xi*G2[8])/27 + (464*G2[9])/9 + (112*xi*G2[9])/3 - 
    (512*xi^2*G2[9])/9 + (580*G2[11])/27 - (236*xi*G2[11])/9 + 
    (64*xi^2*G2[11])/9 - (320*G2[12])/27 + (328*xi*G2[12])/9 - 
    (80*xi^2*G2[12])/9 - (1408*G2[13])/27 - (352*xi*G2[13])/27 + 
    (320*G2[15])/27 - (328*xi*G2[15])/9 + (80*xi^2*G2[15])/9 + 
    (256*G2[16])/27 - (160*xi*G2[16])/9 - 40*G2[17] - (1136*xi*G2[17])/27 + 
    (752*xi^2*G2[17])/27 - (56*G2[18])/3 + (440*xi*G2[18])/9 - 
    (80*xi^2*G2[18])/9 - (304*G2[19])/9 + (176*xi*G2[19])/9 + 
    (440*G2[20])/27 + (976*xi*G2[20])/27 - (16*xi^2*G2[20])/27 + 
    (640*G2[21])/27 - (704*xi*G2[21])/9 + (160*xi^2*G2[21])/9 + 
    (128*xi*G2[22])/9 - (320*xi*G2[24])/9 + (128*xi^2*G2[24])/9 + 
    (232*G2[25])/9 - (680*xi*G2[25])/27 + (64*xi^2*G2[25])/9 + 
    (920*G2[26])/27 + (440*xi*G2[26])/27 + (376*G2[27])/3 + 
    (584*xi*G2[27])/9 - (64*xi^2*G2[27])/3 + (1552*G2[28])/27 + 
    (1648*xi*G2[28])/27 - (64*xi^2*G2[28])/9 + (256*xi*G2[29])/9 - 
    (2320*G2[30])/27 - (880*xi*G2[30])/27 + (64*xi^2*G2[30])/9 + 
    (128*G2[31])/3 + (1024*xi*G2[31])/27 - (80*G2[32])/3 - 
    (592*xi*G2[32])/27 + (560*G2[33])/9 - (64*nf*G2[33])/9 + 
    (736*xi*G2[33])/27 - (464*xi^2*G2[33])/9 - (544*G2[34])/9 - 
    (224*xi*G2[34])/9 + 16*G2[35] + 16*xi*G2[35] - (3296*G2[36])/81 + 
    (1408*xi*G2[36])/81 - (1376*xi^2*G2[36])/81 - (128*xi*G2[38])/9 + 
    (4016*G2[39])/81 - (5440*xi*G2[39])/81 - (2800*xi^2*G2[39])/81 + 
    (112*G2[41])/9 - (32*nf*G2[41])/9 - (272*xi*G2[41])/9 - 
    (400*xi^2*G2[41])/9 - (16*G2[43])/3 + (16*xi*G2[43])/3), 
 gs^2*(16/3 + (16*C02)/3 - 16*log2 + (16*xi)/3 - (16*C02*xi)/3 + 
    (16*log2*xi)/3) + gs^4*(-8690/9 - (310*C01)/3 + (332*C02)/27 - 212*log2 + 
    (5948*nf)/81 + (80*C01*nf)/9 - (64*C02*nf)/27 + (32*log2*nf)/9 - 
    (244*xi)/3 + (394*C01*xi)/3 - (4664*C02*xi)/27 + (280*log2*xi)/9 + 
    (1772*xi^2)/9 - (724*C01*xi^2)/27 + (1340*C02*xi^2)/27 - 
    (116*log2*xi^2)/9 - (1472*G1eps[1])/9 + (32*nf*G1eps[1])/3 - 
    (40*xi*G1eps[1])/3 + (56*xi^2*G1eps[1])/3 - (448*G1eps[2])/9 + 
    (32*nf*G1eps[2])/9 + (136*xi*G1eps[2])/9 + (56*xi^2*G1eps[2])/3 + 
    (304*G1eps[3])/3 - (64*nf*G1eps[3])/9 - 8*xi*G1eps[3] - 
    (56*xi^2*G1eps[3])/3 + (64*xi*G1eps[4])/27 - (128*G2[1])/9 + 
    (64*xi*G2[1])/9 + (56*G2[2])/9 + (232*xi*G2[2])/9 - (64*xi^2*G2[2])/9 - 
    (80*G2[3])/3 - (416*xi*G2[3])/27 + (64*xi^2*G2[3])/27 + (16*G2[5])/27 + 
    (128*xi*G2[5])/27 - (64*xi^2*G2[5])/27 - (608*G2[6])/27 - 
    (64*xi*G2[6])/27 + (32*xi^2*G2[6])/9 + (32*G2[7])/3 + (32*xi*G2[7])/9 - 
    (8*G2[9])/3 - (88*xi*G2[9])/3 + (64*xi^2*G2[9])/9 + (16*G2[10])/9 - 
    (16*xi*G2[10])/9 + 8*G2[11] - (80*xi*G2[11])/9 + (8*xi^2*G2[11])/3 - 
    (52*G2[12])/9 + (124*xi*G2[12])/9 - (8*xi^2*G2[12])/3 + (128*G2[13])/9 - 
    (128*xi*G2[13])/9 + (52*G2[15])/9 - (124*xi*G2[15])/9 + 
    (8*xi^2*G2[15])/3 + (16*G2[16])/9 - (16*xi*G2[16])/9 - (172*G2[17])/27 - 
    (1148*xi*G2[17])/27 + (392*xi^2*G2[17])/27 - (16*G2[18])/3 + 
    (40*xi*G2[18])/3 - (8*xi^2*G2[18])/3 - (248*G2[19])/27 + 
    (56*xi*G2[19])/27 + (32*xi^2*G2[19])/27 + (124*G2[20])/27 + 
    (28*xi*G2[20])/3 + (8*xi^2*G2[20])/9 + (104*G2[21])/9 - 
    (248*xi*G2[21])/9 + (16*xi^2*G2[21])/3 - (32*G2[23])/9 + 
    (32*xi*G2[23])/9 - (256*G2[24])/27 - (896*xi*G2[24])/27 + 
    (256*xi^2*G2[24])/27 + (428*G2[25])/27 - 12*xi*G2[25] + 
    (32*xi^2*G2[25])/9 + (1204*G2[26])/27 + (148*xi*G2[26])/27 - 
    (32*xi^2*G2[26])/27 + (3044*G2[27])/27 + (1012*xi*G2[27])/27 - 
    (320*xi^2*G2[27])/27 + (424*G2[28])/9 + (760*xi*G2[28])/27 - 
    (128*xi^2*G2[28])/27 - (128*G2[29])/9 + (128*xi*G2[29])/9 - 
    (808*G2[30])/9 - (376*xi*G2[30])/27 + (128*xi^2*G2[30])/27 + 
    (1136*G2[31])/27 + (32*xi*G2[31])/3 - (1352*G2[32])/27 - 
    (8*xi*G2[32])/3 + (3560*G2[33])/27 - (32*nf*G2[33])/3 + 
    (112*xi*G2[33])/3 - (232*xi^2*G2[33])/9 - (304*G2[34])/9 - 
    (112*xi*G2[34])/9 - 8*G2[35] + 8*xi*G2[35] - (1312*G2[36])/27 + 
    (688*xi*G2[36])/27 - (16*xi^2*G2[36])/3 - (16*G2[37])/9 + 
    (16*xi*G2[37])/9 + (32*G2[38])/9 - (32*xi*G2[38])/9 + (2072*G2[39])/27 - 
    (32*nf*G2[39])/9 - (608*xi*G2[39])/27 - (520*xi^2*G2[39])/27 + 
    (16*G2[40])/9 - (16*xi*G2[40])/9 + (824*G2[41])/9 - (80*nf*G2[41])/9 + 
    (40*xi*G2[41])/3 - (200*xi^2*G2[41])/9 - (16*G2[42])/9 + 
    (16*xi*G2[42])/9 - (8*G2[43])/3 + (8*xi*G2[43])/3), 
 gs^2*(32/3 - (32*log2)/3 + (32*xi)/3 - (32*C02*xi)/3 + (32*log2*xi)/3) + 
  gs^4*(-5068/27 + (32*C01)/3 + (392*C02)/81 - (728*log2)/27 + (2680*nf)/81 + 
    (32*C01*nf)/9 - (32*C02*nf)/9 - (64*log2*nf)/27 + (8120*xi)/27 + 
    (22396*C01*xi)/81 - (7648*C02*xi)/27 + (112*log2*xi)/3 + (3544*xi^2)/9 - 
    (1448*C01*xi^2)/27 + (2680*C02*xi^2)/27 - (232*log2*xi^2)/9 - 
    (1024*G1eps[1])/9 + (64*nf*G1eps[1])/9 + (208*xi*G1eps[1])/9 + 
    (112*xi^2*G1eps[1])/3 + (160*G1eps[2])/9 + (464*xi*G1eps[2])/9 + 
    (112*xi^2*G1eps[2])/3 - (32*G1eps[3])/3 - (592*xi*G1eps[3])/9 - 
    (112*xi^2*G1eps[3])/3 - (32*G1eps[4])/9 + (160*xi*G1eps[4])/27 - 
    (160*G2[1])/9 + (128*xi*G2[1])/9 + (464*G2[2])/9 - (848*xi*G2[2])/9 + 
    (320*xi^2*G2[2])/9 - 32*G2[3] - (752*xi*G2[3])/27 + (128*xi^2*G2[3])/27 - 
    (352*G2[5])/27 + (176*xi*G2[5])/27 - (128*xi^2*G2[5])/27 - 
    (2560*G2[6])/81 + (32*xi*G2[6])/9 + (64*xi^2*G2[6])/9 - 32*G2[7] + 
    (64*xi*G2[7])/9 - (112*G2[9])/3 + (784*xi*G2[9])/9 - (320*xi^2*G2[9])/9 - 
    (32*G2[10])/9 - (32*xi*G2[10])/9 + (160*G2[11])/9 - (56*xi*G2[11])/3 + 
    (16*xi^2*G2[11])/3 - (184*G2[12])/9 + (248*xi*G2[12])/9 - 
    (16*xi^2*G2[12])/3 - (128*G2[13])/27 - (256*xi*G2[13])/9 + 
    (184*G2[15])/9 - (248*xi*G2[15])/9 + (16*xi^2*G2[15])/3 + (32*G2[16])/9 - 
    (32*xi*G2[16])/9 - (104*G2[17])/27 - (2072*xi*G2[17])/27 + 
    (784*xi^2*G2[17])/27 - (176*G2[18])/9 + (80*xi*G2[18])/3 - 
    (16*xi^2*G2[18])/3 - (128*G2[19])/9 + (224*xi*G2[19])/27 + 
    (64*xi^2*G2[19])/27 - (8*G2[20])/3 + (136*xi*G2[20])/9 + 
    (16*xi^2*G2[20])/9 + (368*G2[21])/9 - (496*xi*G2[21])/9 + 
    (32*xi^2*G2[21])/3 - (128*G2[22])/9 + (64*G2[23])/9 + (64*xi*G2[23])/9 - 
    (256*G2[24])/27 - (1472*xi*G2[24])/27 + (512*xi^2*G2[24])/27 + 
    (664*G2[25])/27 - (152*xi*G2[25])/9 + (64*xi^2*G2[25])/9 + 
    (248*G2[26])/9 + (328*xi*G2[26])/27 - (64*xi^2*G2[26])/27 + 
    (3752*G2[27])/27 + (1480*xi*G2[27])/27 - (640*xi^2*G2[27])/27 + 
    (1648*G2[28])/27 + (1360*xi*G2[28])/27 - (256*xi^2*G2[28])/27 + 
    (256*xi*G2[29])/9 - (2416*G2[30])/27 - (592*xi*G2[30])/27 + 
    (256*xi^2*G2[30])/27 + (1216*G2[31])/27 + (64*xi*G2[31])/3 - 
    (784*G2[32])/27 - (16*xi*G2[32])/3 + (1744*G2[33])/27 - 
    (64*nf*G2[33])/9 + (32*xi*G2[33])/3 - (464*xi^2*G2[33])/9 - 
    (544*G2[34])/9 - (224*xi*G2[34])/9 + 16*G2[35] + 16*xi*G2[35] - 
    (3200*G2[36])/81 + (416*xi*G2[36])/9 - (32*xi^2*G2[36])/3 + 
    (32*G2[37])/9 + (32*xi*G2[37])/9 + (64*G2[38])/9 - (64*xi*G2[38])/9 + 
    (5264*G2[39])/81 - (2080*xi*G2[39])/27 - (1040*xi^2*G2[39])/27 - 
    (32*G2[40])/9 - (32*xi*G2[40])/9 + (112*G2[41])/9 - (32*nf*G2[41])/9 - 
    (272*xi*G2[41])/9 - (400*xi^2*G2[41])/9 - (32*G2[42])/9 + 
    (32*xi*G2[42])/9 - (16*G2[43])/3 + (16*xi*G2[43])/3), 
 gs^2*(32 - (32*C02)/3 - (16*log2)/3 + (16*xi)/3 - (16*C02*xi)/3 + 
    (16*log2*xi)/3) + gs^4*(8222/9 + (1022*C01)/9 - (17684*C02)/81 - 
    (652*log2)/27 - (820*nf)/27 - (16*C01*nf)/9 - (112*C02*nf)/27 - 
    (32*log2*nf)/27 + (7004*xi)/27 + (6656*C01*xi)/81 - (5480*C02*xi)/81 + 
    (344*log2*xi)/27 + (1772*xi^2)/9 - (160*C01*xi^2)/9 + 
    (3508*C02*xi^2)/81 - (220*log2*xi^2)/27 - (512*G1eps[1])/9 + 
    (32*nf*G1eps[1])/9 + (104*xi*G1eps[1])/9 + (56*xi^2*G1eps[1])/3 + 
    (1264*G1eps[2])/9 - (64*nf*G1eps[2])/9 + (488*xi*G1eps[2])/9 + 
    (56*xi^2*G1eps[2])/3 - (1168*G1eps[3])/9 + (64*nf*G1eps[3])/9 - 
    (680*xi*G1eps[3])/9 - (56*xi^2*G1eps[3])/3 - (64*G1eps[4])/27 + 
    (256*xi*G1eps[4])/27 + (16*G2[1])/27 + (16*xi*G2[1])/9 - (616*G2[2])/9 - 
    (664*xi*G2[2])/9 + (224*xi^2*G2[2])/3 - (712*G2[3])/27 - 
    (472*xi*G2[3])/27 + (16*xi^2*G2[3])/9 - (56*G2[5])/9 - (40*xi*G2[5])/27 - 
    (16*xi^2*G2[5])/9 + (688*G2[6])/81 + (976*xi*G2[6])/81 - 
    (32*xi^2*G2[6])/81 - (40*G2[7])/3 + (128*xi*G2[7])/9 - (64*G2[8])/9 + 
    (64*xi*G2[8])/27 + (808*G2[9])/9 + (200*xi*G2[9])/3 - 
    (224*xi^2*G2[9])/3 - (80*G2[10])/9 + (140*G2[11])/27 - (32*xi*G2[11])/3 + 
    (32*xi^2*G2[11])/9 - (472*G2[12])/27 + (160*xi*G2[12])/9 - 
    (40*xi^2*G2[12])/9 - (80*G2[13])/27 - (176*xi*G2[13])/27 + 
    (472*G2[15])/27 - (160*xi*G2[15])/9 + (40*xi^2*G2[15])/9 + 
    (560*G2[16])/27 - (80*xi*G2[16])/9 - (1120*G2[17])/27 - 
    (568*xi*G2[17])/27 + (376*xi^2*G2[17])/27 - 32*G2[18] + 24*xi*G2[18] - 
    (40*xi^2*G2[18])/9 - (872*G2[19])/27 + (128*xi*G2[19])/27 - 
    (1264*G2[20])/27 + (640*xi*G2[20])/27 - (8*xi^2*G2[20])/27 + 
    (1016*G2[21])/27 - (344*xi*G2[21])/9 + (80*xi^2*G2[21])/9 + 
    (64*G2[22])/9 + (64*xi*G2[22])/9 + (32*G2[23])/9 + (736*G2[24])/27 - 
    (320*xi*G2[24])/27 + (64*xi^2*G2[24])/9 + (160*G2[25])/27 - 
    (340*xi*G2[25])/27 + (32*xi^2*G2[25])/9 - (320*G2[26])/9 + 
    (140*xi*G2[26])/27 + (1336*G2[27])/27 + (412*xi*G2[27])/27 - 
    (32*xi^2*G2[27])/3 - (352*G2[28])/27 + (248*xi*G2[28])/9 - 
    (32*xi^2*G2[28])/9 + (256*G2[29])/9 + (128*xi*G2[29])/9 - 
    (32*G2[30])/27 - (40*xi*G2[30])/3 + (32*xi^2*G2[30])/9 + 
    (664*G2[31])/27 + (512*xi*G2[31])/27 - (16*G2[32])/27 - 
    (296*xi*G2[32])/27 + (1216*G2[33])/27 - (32*nf*G2[33])/9 + 
    (368*xi*G2[33])/27 - (232*xi^2*G2[33])/9 - (640*G2[34])/9 - 
    (112*xi*G2[34])/9 + 40*G2[35] + 8*xi*G2[35] + (128*G2[36])/81 - 
    (352*xi*G2[36])/81 - (688*xi^2*G2[36])/81 + (80*G2[37])/9 + 
    (32*G2[38])/9 - (64*xi*G2[38])/9 - (3848*G2[39])/81 + (64*nf*G2[39])/9 - 
    (4880*xi*G2[39])/81 - (1400*xi^2*G2[39])/81 - 16*G2[40] - 
    (128*G2[41])/3 + (16*nf*G2[41])/9 - (328*xi*G2[41])/9 - 
    (200*xi^2*G2[41])/9 - (8*G2[43])/3 + (8*xi*G2[43])/3), 
 gs^2*(1792/3 - 128*C01 + (128*xi)/3) + 
  gs^4*(659648/27 - (19168*C01)/27 + 384*C02 + (64*log2)/3 - (29120*nf)/27 - 
    (1024*C01*nf)/9 + (103744*xi)/27 + (44576*C01*xi)/27 - 
    (14720*C02*xi)/27 + (64*log2*xi)/3 + (1376*xi^2)/9 - 
    (10496*C01*xi^2)/27 + (4096*C02*xi^2)/27 - (128*log2*xi^2)/3 + 
    (896*G1eps[1])/9 - (896*xi*G1eps[1])/9 + (128*G1eps[2])/9 + 
    (640*xi*G1eps[2])/9 - (27776*G1eps[3])/9 + (512*nf*G1eps[3])/3 - 
    (8320*xi*G1eps[3])/9 + 1536*G1eps[4] - (256*nf*G1eps[4])/3 + 
    (1280*xi*G1eps[4])/3 + (128*G2[1])/3 + (128*xi*G2[1])/9 - (832*G2[2])/3 + 
    (2752*xi*G2[2])/9 - (256*xi^2*G2[2])/9 - (15904*G2[3])/27 - 
    (416*xi*G2[3])/3 + (896*xi^2*G2[3])/27 + (2432*G2[4])/3 + (32*G2[5])/9 + 
    (3808*xi*G2[5])/27 - (896*xi^2*G2[5])/27 + (896*G2[6])/9 - 
    (896*xi*G2[6])/9 + (512*xi^2*G2[6])/9 - (512*G2[7])/9 - (256*G2[8])/27 + 
    (256*xi*G2[8])/27 + (1984*G2[9])/9 - (2240*xi*G2[9])/9 + 
    (256*xi^2*G2[9])/9 + (128*G2[10])/9 + (128*xi*G2[10])/9 + 
    (128*G2[11])/3 + (128*xi*G2[11])/9 - (128*G2[12])/9 - (64*xi*G2[12])/3 - 
    (5504*G2[13])/9 + (128*xi*G2[13])/3 + (320*G2[14])/9 + (128*G2[15])/9 + 
    (64*xi*G2[15])/3 - (256*xi*G2[16])/9 - (9952*G2[17])/9 + 
    (256*nf*G2[17])/3 - (7712*xi*G2[17])/9 + (3712*xi^2*G2[17])/27 - 
    (896*G2[18])/9 + (128*xi*G2[18])/9 - (256*G2[19])/27 - 
    (1664*xi*G2[19])/27 + (640*xi^2*G2[19])/27 + (1024*G2[20])/9 - 
    (832*xi*G2[20])/9 + (128*xi^2*G2[20])/9 + (256*G2[21])/9 + 
    (256*G2[23])/9 + (256*xi*G2[23])/9 + (7936*G2[24])/27 - 
    (12032*xi*G2[24])/27 + (3584*xi^2*G2[24])/27 - (128*G2[25])/27 + 
    (896*xi*G2[25])/27 - (1856*G2[26])/9 + (7232*xi*G2[26])/27 - 
    (1792*xi^2*G2[26])/27 - (5504*G2[27])/27 + (7168*xi*G2[27])/27 - 
    (1792*xi^2*G2[27])/27 - (5632*G2[28])/27 + 256*xi*G2[28] - 
    (1792*xi^2*G2[28])/27 + (5632*G2[30])/27 - 256*xi*G2[30] + 
    (1792*xi^2*G2[30])/27 - (1280*G2[31])/27 - (256*xi*G2[31])/27 + 
    (1280*G2[32])/27 + (256*xi*G2[32])/27 - (2432*G2[33])/27 + 
    (896*xi*G2[33])/27 - (256*G2[34])/9 - (256*xi*G2[34])/3 + 
    (128*G2[36])/27 + (640*xi*G2[36])/27 + (128*xi^2*G2[36])/9 - 
    (128*G2[37])/9 - (128*xi*G2[37])/9 + (512*G2[38])/9 + (704*G2[39])/9 - 
    (8000*xi*G2[39])/27 + (1408*xi^2*G2[39])/27 - (640*G2[40])/9 - 
    (128*xi*G2[40])/9 - (14080*G2[41])/9 + (256*nf*G2[41])/3 - 
    (3968*xi*G2[41])/9 + (256*G2[42])/3), 
 gs^2*(-128 + (64*C01)/3 - (64*xi)/3) + 
  gs^4*(-147832/27 + (136*C01)/27 - (8624*C02)/27 + (112*log2)/9 + 
    (6352*nf)/27 + (992*C01*nf)/27 - (31088*xi)/27 - (5792*C01*xi)/9 + 
    (7760*C02*xi)/27 - 48*log2*xi - (688*xi^2)/9 + (5248*C01*xi^2)/27 - 
    (2048*C02*xi^2)/27 + (64*log2*xi^2)/3 - (64*G1eps[1])/3 + 
    (64*xi*G1eps[1])/3 - (160*xi*G1eps[2])/9 + 768*G1eps[3] - 
    (128*nf*G1eps[3])/3 + (704*xi*G1eps[3])/3 - (2432*G1eps[4])/9 + 
    (128*nf*G1eps[4])/9 - (256*xi*G1eps[4])/3 - (64*G2[1])/9 - 
    (64*xi*G2[1])/9 + (2368*G2[2])/9 - (1472*xi*G2[2])/9 + 
    (128*xi^2*G2[2])/9 + (944*G2[3])/27 + (2080*xi*G2[3])/27 - 
    (448*xi^2*G2[3])/27 - (1120*G2[4])/9 + (256*G2[5])/3 - (704*xi*G2[5])/9 + 
    (448*xi^2*G2[5])/27 - (2240*G2[6])/27 + (2048*xi*G2[6])/27 - 
    (256*xi^2*G2[6])/9 + (320*G2[7])/9 + (128*G2[8])/27 - (128*xi*G2[8])/27 - 
    (704*G2[9])/3 + (1216*xi*G2[9])/9 - (128*xi^2*G2[9])/9 - (64*G2[10])/9 - 
    (64*xi*G2[10])/9 - (32*G2[11])/9 - (112*G2[12])/9 + (32*xi*G2[12])/9 + 
    (1120*G2[13])/9 - (64*xi*G2[13])/3 - (160*G2[14])/9 + (112*G2[15])/9 - 
    (32*xi*G2[15])/9 - (64*G2[16])/9 + (128*xi*G2[16])/9 + (4592*G2[17])/27 - 
    (128*nf*G2[17])/9 + (7328*xi*G2[17])/27 - (1856*xi^2*G2[17])/27 + 
    (32*G2[18])/3 - (128*xi*G2[18])/9 + (448*G2[19])/27 + (160*xi*G2[19])/9 - 
    (320*xi^2*G2[19])/27 - (112*G2[20])/9 - (64*xi*G2[20])/9 - 
    (64*xi^2*G2[20])/9 + (128*G2[21])/9 + (128*xi*G2[21])/9 - 
    (128*G2[23])/9 - (128*xi*G2[23])/9 - (5696*G2[24])/27 + 
    (6848*xi*G2[24])/27 - (1792*xi^2*G2[24])/27 - (128*G2[25])/27 - 
    (448*xi*G2[25])/27 + (1280*G2[26])/9 - (448*xi*G2[26])/3 + 
    (896*xi^2*G2[26])/27 + (4192*G2[27])/27 - (4000*xi*G2[27])/27 + 
    (896*xi^2*G2[27])/27 + (4064*G2[28])/27 - (3872*xi*G2[28])/27 + 
    (896*xi^2*G2[28])/27 - (4064*G2[30])/27 + (3872*xi*G2[30])/27 - 
    (896*xi^2*G2[30])/27 + (1024*G2[31])/27 + (128*xi*G2[31])/27 - 
    (1024*G2[32])/27 - (128*xi*G2[32])/27 + (832*G2[33])/27 + 
    (320*xi*G2[33])/27 + (128*G2[34])/9 + (128*xi*G2[34])/3 - 
    (272*G2[36])/27 - (304*xi*G2[36])/27 - (64*xi^2*G2[36])/9 + 
    (64*G2[37])/9 + (64*xi*G2[37])/9 - (256*G2[38])/9 - (1904*G2[39])/27 + 
    (3920*xi*G2[39])/27 - (704*xi^2*G2[39])/27 + (320*G2[40])/9 + 
    (64*xi*G2[40])/9 + (3424*G2[41])/9 - (64*nf*G2[41])/3 + 
    (1088*xi*G2[41])/9 - (128*G2[42])/9), 
 gs^2*(64 - (128*C01)/9 + (32*xi)/3 - (32*C01*xi)/9) + 
  gs^4*(78692/27 - (610*C01)/9 + (6928*C02)/27 - (784*log2)/9 - 
    (3176*nf)/27 - (1216*C01*nf)/81 + (13552*xi)/27 + (9418*C01*xi)/27 - 
    (688*C02*xi)/3 + (848*log2*xi)/9 + (344*xi^2)/9 - (3752*C01*xi^2)/27 + 
    (5312*C02*xi^2)/81 - (800*log2*xi^2)/27 - (64*G1eps[1])/9 - 
    (128*xi*G1eps[1])/9 + (64*xi*G1eps[2])/9 - (3296*G1eps[3])/9 + 
    (64*nf*G1eps[3])/3 - (1024*xi*G1eps[3])/9 + (544*G1eps[4])/3 - 
    (256*nf*G1eps[4])/27 + (1904*xi*G1eps[4])/27 + (112*xi^2*G1eps[4])/9 - 
    (224*G2[1])/27 + (352*xi*G2[1])/27 - (208*G2[2])/3 + (1808*xi*G2[2])/9 - 
    (992*xi^2*G2[2])/9 + (152*G2[3])/27 - (2312*xi*G2[3])/27 + 
    (160*xi^2*G2[3])/9 + (2240*G2[4])/27 + (416*xi*G2[4])/27 - 
    (808*G2[5])/27 + (2168*xi*G2[5])/27 - (160*xi^2*G2[5])/9 + 
    (2144*G2[6])/27 - (2336*xi*G2[6])/27 + (2624*xi^2*G2[6])/81 - 
    (64*G2[7])/9 - (64*xi*G2[7])/9 + (128*G2[8])/9 + (128*xi*G2[8])/27 + 
    48*G2[9] - 208*xi*G2[9] + (992*xi^2*G2[9])/9 + (160*G2[10])/9 + 
    (32*xi*G2[10])/9 + (8*G2[11])/3 + 24*xi*G2[11] - (32*xi^2*G2[11])/9 + 
    (80*G2[12])/9 + (112*xi*G2[12])/9 - (16*xi^2*G2[12])/9 - 
    (2432*G2[13])/27 + (448*xi*G2[13])/27 + (80*G2[14])/9 - (80*G2[15])/9 - 
    (112*xi*G2[15])/9 + (16*xi^2*G2[15])/9 + (64*G2[16])/9 - 
    (64*xi*G2[16])/9 - (3496*G2[17])/27 + (256*nf*G2[17])/27 - 
    168*xi*G2[17] + (992*xi^2*G2[17])/27 - (968*G2[18])/27 + 
    (328*xi*G2[18])/27 - (16*xi^2*G2[18])/9 - (704*G2[19])/27 - 
    (128*xi*G2[19])/9 + (32*xi^2*G2[19])/9 - (1072*G2[20])/27 + 
    (1808*xi*G2[20])/27 - (304*xi^2*G2[20])/27 - (112*G2[21])/9 - 
    (272*xi*G2[21])/9 + (32*xi^2*G2[21])/9 + (448*G2[22])/9 + 
    (64*xi*G2[22])/9 - (128*G2[23])/9 + (1280*G2[24])/9 - 
    (5696*xi*G2[24])/27 + (640*xi^2*G2[24])/9 + (1024*G2[25])/27 + 
    (128*xi*G2[25])/27 - (976*G2[26])/27 + (3344*xi*G2[26])/27 - 
    (320*xi^2*G2[26])/9 - (512*G2[27])/9 + (3904*xi*G2[27])/27 - 
    (320*xi^2*G2[27])/9 - (1280*G2[28])/27 + (1184*xi*G2[28])/9 - 
    (320*xi^2*G2[28])/9 + (1280*G2[30])/27 - (1184*xi*G2[30])/9 + 
    (320*xi^2*G2[30])/9 - (896*G2[31])/27 + (128*xi*G2[31])/27 + 
    (896*G2[32])/27 - (128*xi*G2[32])/27 - (1856*G2[33])/27 + 
    (128*xi*G2[33])/27 - (256*G2[34])/3 - (256*xi*G2[34])/9 - (32*G2[36])/9 - 
    (448*xi*G2[36])/9 + (1120*xi^2*G2[36])/81 - (160*G2[37])/9 - 
    (32*xi*G2[37])/9 - (128*G2[38])/9 - (80*G2[39])/3 - (2224*xi*G2[39])/27 + 
    (1760*xi^2*G2[39])/81 - (32*G2[40])/9 - (32*xi*G2[40])/9 - 
    (1808*G2[41])/9 + (32*nf*G2[41])/3 - (512*xi*G2[41])/9 + 
    (544*G2[42])/27 + (160*xi*G2[42])/27 + (224*G2[43])/9 + 
    (32*xi*G2[43])/9), gs^2*(64 + (32*xi)/3 + (32*C01*xi)/3) + 
  gs^4*(73988/27 + (25118*C01)/27 + (608*C02)/27 + (592*log2)/3 - 
    (3176*nf)/27 - (256*C01*nf)/9 + (15184*xi)/27 - (2422*C01*xi)/9 + 
    (14912*C02*xi)/81 - (4112*log2*xi)/27 + (344*xi^2)/9 + 
    (896*C01*xi^2)/27 - (2176*C02*xi^2)/81 + (928*log2*xi^2)/27 + 
    (256*G1eps[1])/9 - (64*xi*G1eps[1])/9 + (64*xi*G1eps[2])/9 - 
    (3616*G1eps[3])/9 + (64*nf*G1eps[3])/3 - (1088*xi*G1eps[3])/9 + 
    (224*G1eps[4])/9 - (848*xi*G1eps[4])/27 - (112*xi^2*G1eps[4])/3 - 
    (64*G2[1])/27 + (1264*G2[2])/9 - (880*xi*G2[2])/3 + (928*xi^2*G2[2])/9 - 
    (1048*G2[3])/9 + (808*xi*G2[3])/9 - (128*xi^2*G2[3])/9 - 
    (416*xi*G2[4])/9 - (424*G2[5])/27 - (2120*xi*G2[5])/27 + 
    (128*xi^2*G2[5])/9 - (832*G2[6])/9 + (11840*xi*G2[6])/81 - 
    (1984*xi^2*G2[6])/81 - (256*G2[7])/9 - (128*G2[8])/27 - 
    (128*xi*G2[8])/27 - (1648*G2[9])/9 + (3152*xi*G2[9])/9 - 
    (928*xi^2*G2[9])/9 + (64*G2[10])/9 + (128*xi*G2[10])/9 + (88*G2[11])/27 - 
    (184*xi*G2[11])/9 - (16*xi^2*G2[11])/9 - (56*G2[12])/27 - 
    (152*xi*G2[12])/9 - (16*xi^2*G2[12])/9 + (160*G2[13])/27 + 
    (608*xi*G2[13])/27 + (80*G2[14])/9 + (56*G2[15])/27 + (152*xi*G2[15])/9 + 
    (16*xi^2*G2[15])/9 + (64*G2[16])/27 + (64*xi*G2[16])/9 - 
    (5696*G2[17])/27 + (3296*xi*G2[17])/27 + (224*xi^2*G2[17])/9 - 
    (88*G2[18])/9 - (8*xi*G2[18])/9 - (16*xi^2*G2[18])/9 + (256*G2[19])/27 - 
    (832*xi*G2[19])/27 + (416*xi^2*G2[19])/27 - (88*G2[20])/9 - 
    (152*xi*G2[20])/3 + (304*xi^2*G2[20])/27 + (400*G2[21])/27 + 
    (16*xi*G2[21])/9 + (32*xi^2*G2[21])/9 + (64*G2[22])/3 + 
    (320*xi*G2[22])/9 - (64*G2[23])/9 - (64*xi*G2[23])/9 - (4928*G2[24])/27 + 
    256*xi*G2[24] - (512*xi^2*G2[24])/9 - (416*G2[25])/27 + 
    (32*xi*G2[25])/27 + (448*G2[26])/9 - (2624*xi*G2[26])/27 + 
    (256*xi^2*G2[26])/9 + (592*G2[27])/27 - (592*xi*G2[27])/3 + 
    (256*xi^2*G2[27])/9 + (1280*G2[28])/27 - (4000*xi*G2[28])/27 + 
    (256*xi^2*G2[28])/9 - (1280*G2[30])/27 + (4000*xi*G2[30])/27 - 
    (256*xi^2*G2[30])/9 - (320*G2[31])/27 - (448*xi*G2[31])/27 + 
    (320*G2[32])/27 + (448*xi*G2[32])/27 + (64*G2[33])/27 + 
    (128*xi*G2[33])/27 + (512*G2[34])/9 - (2848*G2[36])/27 + 
    (6208*xi*G2[36])/81 - (608*xi^2*G2[36])/81 - (64*G2[37])/9 - 
    (128*xi*G2[37])/9 - (64*G2[38])/9 - (64*xi*G2[38])/9 - (80*G2[39])/3 - 
    (592*xi*G2[39])/81 - (1696*xi^2*G2[39])/81 - (64*xi*G2[40])/9 - 
    (1744*G2[41])/9 + (32*nf*G2[41])/3 - (448*xi*G2[41])/9 - 
    (64*xi*G2[42])/9), gs^2*(64 - (32*C01)/3 + (32*xi)/3) + 
  gs^4*(81284/27 - (1366*C01)/27 + (7168*C02)/27 - (16*log2)/9 - 
    (3176*nf)/27 - (512*C01*nf)/27 + (16144*xi)/27 + (7474*C01*xi)/27 - 
    (3136*C02*xi)/27 + (272*log2*xi)/9 + (344*xi^2)/9 - (2624*C01*xi^2)/27 + 
    (1024*C02*xi^2)/27 - (32*log2*xi^2)/3 + (256*G1eps[1])/9 - 
    (64*xi*G1eps[1])/9 + (64*xi*G1eps[2])/9 - (3616*G1eps[3])/9 + 
    (64*nf*G1eps[3])/3 - (1088*xi*G1eps[3])/9 + (1184*G1eps[4])/9 - 
    (64*nf*G1eps[4])/9 + (1120*xi*G1eps[4])/27 + (32*G2[1])/9 + 
    (32*xi*G2[1])/9 - (1232*G2[2])/9 + (1616*xi*G2[2])/9 - 
    (64*xi^2*G2[2])/9 + (472*G2[3])/27 - (328*xi*G2[3])/9 + 
    (224*xi^2*G2[3])/27 + (608*G2[4])/9 - (1832*G2[5])/27 + 
    (1000*xi*G2[5])/27 - (224*xi^2*G2[5])/27 + (416*G2[6])/9 - 
    (992*xi*G2[6])/27 + (128*xi^2*G2[6])/9 - (256*G2[7])/9 - (64*G2[8])/27 + 
    (64*xi*G2[8])/27 + (976*G2[9])/9 - (496*xi*G2[9])/3 + (64*xi^2*G2[9])/9 + 
    (32*G2[10])/9 + (32*xi*G2[10])/9 - (8*G2[11])/9 + (8*xi*G2[11])/3 + 
    (8*G2[12])/3 + (40*xi*G2[12])/9 - (608*G2[13])/9 + (32*xi*G2[13])/3 + 
    (80*G2[14])/9 - (8*G2[15])/3 - (40*xi*G2[15])/9 + (128*G2[16])/9 - 
    (64*xi*G2[16])/9 - (1088*G2[17])/27 + (64*nf*G2[17])/9 - 
    (1120*xi*G2[17])/9 + (928*xi^2*G2[17])/27 - (200*G2[18])/9 + 
    (40*xi*G2[18])/3 - (160*G2[19])/9 - (128*xi*G2[19])/27 + 
    (160*xi^2*G2[19])/27 - (88*G2[20])/9 + (424*xi*G2[20])/27 + 
    (32*xi^2*G2[20])/9 + 16*G2[21] - (176*xi*G2[21])/9 + (64*G2[23])/9 + 
    (64*xi*G2[23])/9 + (1664*G2[24])/9 - (3200*xi*G2[24])/27 + 
    (896*xi^2*G2[24])/27 + (352*G2[25])/27 + (224*xi*G2[25])/27 - 
    (3472*G2[26])/27 + (1904*xi*G2[26])/27 - (448*xi^2*G2[26])/27 - 
    (1280*G2[27])/9 + (1888*xi*G2[27])/27 - (448*xi^2*G2[27])/27 - 
    (3680*G2[28])/27 + (608*xi*G2[28])/9 - (448*xi^2*G2[28])/27 + 
    (3680*G2[30])/27 - (608*xi*G2[30])/9 + (448*xi^2*G2[30])/27 - 
    (1088*G2[31])/27 - (64*xi*G2[31])/27 + (1088*G2[32])/27 + 
    (64*xi*G2[32])/27 - (1472*G2[33])/27 - (256*xi*G2[33])/27 - 
    (64*G2[34])/9 - (64*xi*G2[34])/3 - (496*G2[36])/27 - (16*xi*G2[36])/9 + 
    (32*xi^2*G2[36])/9 - (32*G2[37])/9 - (32*xi*G2[37])/9 + (128*G2[38])/9 + 
    (2656*G2[39])/27 - (1600*xi*G2[39])/27 + (352*xi^2*G2[39])/27 - 
    (160*G2[40])/9 - (32*xi*G2[40])/9 - 208*G2[41] + (32*nf*G2[41])/3 - 
    64*xi*G2[41] + (64*G2[42])/9), gs^2*(-1408/9 + (320*C01)/9 - (64*xi)/9) + 
  gs^4*(-170728/27 - (736*C01)/9 - (992*C02)/81 - (1904*log2)/27 + 
    (22768*nf)/81 + (2080*C01*nf)/81 - (21664*xi)/27 - (1808*C01*xi)/27 + 
    (160*C02*xi)/9 + (560*log2*xi)/27 - (688*xi^2)/27 + (4624*C01*xi^2)/81 - 
    (6592*C02*xi^2)/243 + (640*log2*xi^2)/81 - (256*G1eps[1])/9 + 
    (256*xi*G1eps[1])/9 - (64*G1eps[2])/9 - (128*xi*G1eps[2])/9 + 
    (6976*G1eps[3])/9 - (128*nf*G1eps[3])/3 + (2048*xi*G1eps[3])/9 - 
    (1280*G1eps[4])/3 + (640*nf*G1eps[4])/27 - (1024*xi*G1eps[4])/9 - 
    (64*G2[1])/27 - (128*xi*G2[1])/27 + (128*G2[2])/3 + (32*xi*G2[2])/9 - 
    (128*xi^2*G2[2])/9 + (4576*G2[3])/27 + (64*xi*G2[3])/3 - 
    (64*xi^2*G2[3])/9 - (6176*G2[4])/27 - (944*G2[5])/27 - 
    (544*xi*G2[5])/27 + (64*xi^2*G2[5])/9 + (4288*G2[6])/81 - 
    (320*xi*G2[6])/27 - (2944*xi^2*G2[6])/243 + (128*G2[7])/9 - 
    (128*G2[8])/27 - (128*xi*G2[8])/27 - (32*xi*G2[9])/9 + 
    (128*xi^2*G2[9])/9 - (32*G2[10])/9 - (32*xi*G2[10])/9 + (32*G2[11])/3 - 
    (64*xi*G2[11])/3 + (32*xi^2*G2[11])/9 + (296*G2[12])/9 - 
    (136*xi*G2[12])/9 + (32*xi^2*G2[12])/9 + 128*G2[13] - 
    (608*xi*G2[13])/27 - (160*G2[14])/27 - (296*G2[15])/9 + 
    (136*xi*G2[15])/9 - (32*xi^2*G2[15])/9 - (32*G2[16])/9 + 
    (32*xi*G2[16])/9 + (35336*G2[17])/81 - (640*nf*G2[17])/27 + 
    (8936*xi*G2[17])/81 - (1760*xi^2*G2[17])/81 + (1376*G2[18])/27 - 
    (448*xi*G2[18])/27 + (32*xi^2*G2[18])/9 + (2368*G2[19])/81 + 
    (640*xi*G2[19])/81 - (320*xi^2*G2[19])/81 + (5080*G2[20])/81 - 
    (2744*xi*G2[20])/81 + (32*xi^2*G2[20])/3 - (640*G2[21])/9 + 
    (320*xi*G2[21])/9 - (64*xi^2*G2[21])/9 + (64*G2[22])/9 - 
    (64*xi*G2[22])/9 - (128*G2[23])/9 + (64*G2[24])/27 + (128*xi*G2[24])/9 - 
    (256*xi^2*G2[24])/9 + (448*G2[25])/27 + (560*G2[26])/9 - 
    (112*xi*G2[26])/9 + (128*xi^2*G2[26])/9 + (1648*G2[27])/27 - 
    (80*xi*G2[27])/9 + (128*xi^2*G2[27])/9 + (1664*G2[28])/27 - 
    (32*xi*G2[28])/3 + (128*xi^2*G2[28])/9 - (1664*G2[30])/27 + 
    (32*xi*G2[30])/3 - (128*xi^2*G2[30])/9 + (640*G2[31])/27 - 
    (640*G2[32])/27 - (128*G2[33])/27 - (256*xi*G2[33])/9 - (320*G2[34])/9 + 
    (64*xi*G2[34])/9 + (5840*G2[36])/81 + (112*xi*G2[36])/27 - 
    (1664*xi^2*G2[36])/243 + (32*G2[37])/9 + (32*xi*G2[37])/9 - 
    (128*G2[38])/9 - (6320*G2[39])/81 + (848*xi*G2[39])/27 - 
    (1792*xi^2*G2[39])/243 + (160*G2[40])/9 + (32*xi*G2[40])/9 + 
    (1120*G2[41])/3 - (64*nf*G2[41])/3 + (896*xi*G2[41])/9 - 
    (448*G2[42])/27 - (64*xi*G2[42])/27 + (160*G2[43])/9 - (32*xi*G2[43])/9), 
 gs^2*((-64*C01)/9 - (64*C01*xi)/9) + 
  gs^4*(-256/27 - (1480*C01)/27 - (128*C02)/27 - (688*log2)/9 + 
    (544*C01*nf)/81 - (704*xi)/27 + (9032*C01*xi)/27 - (15520*C02*xi)/81 + 
    (2416*log2*xi)/27 - (2768*C01*xi^2)/27 + (1216*C02*xi^2)/27 - 
    (320*log2*xi^2)/9 - (256*G1eps[1])/9 - (128*xi*G1eps[1])/9 + 
    (64*G1eps[2])/9 + (256*G1eps[3])/9 + (128*xi*G1eps[3])/9 + 
    (2048*G1eps[4])/27 - (128*nf*G1eps[4])/27 + (1312*xi*G1eps[4])/27 + 
    (224*xi^2*G1eps[4])/9 + (832*G2[1])/27 + (128*xi*G2[1])/27 + 
    (1184*G2[2])/9 + (512*xi*G2[2])/9 - (128*xi^2*G2[2])/3 + 
    (1696*G2[3])/27 - (928*xi*G2[3])/9 + (512*xi^2*G2[3])/27 + 
    (1120*G2[4])/27 + (832*xi*G2[4])/27 - (16*G2[5])/27 + 
    (2720*xi*G2[5])/27 - (512*xi^2*G2[5])/27 + (1856*G2[6])/27 - 
    (8128*xi*G2[6])/81 + (256*xi^2*G2[6])/9 - (128*G2[7])/9 - (256*G2[8])/9 - 
    (416*G2[9])/9 - (640*xi*G2[9])/9 + (128*xi^2*G2[9])/3 - (32*G2[10])/9 - 
    (32*xi*G2[10])/9 - (920*G2[11])/27 + (88*xi*G2[11])/9 - 
    (1160*G2[12])/27 + 8*xi*G2[12] - (800*G2[13])/9 + (448*xi*G2[13])/27 + 
    (1160*G2[15])/27 - 8*xi*G2[15] + (160*G2[16])/27 - (32*xi*G2[16])/9 - 
    (3688*G2[17])/27 + (128*nf*G2[17])/27 - (4888*xi*G2[17])/27 + 
    (160*xi^2*G2[17])/9 - (256*G2[18])/27 + (128*xi*G2[18])/27 - 
    (944*G2[19])/27 + (880*xi*G2[19])/27 - (256*xi^2*G2[19])/27 - 
    (2984*G2[20])/27 + (440*xi*G2[20])/27 - (128*xi^2*G2[20])/27 + 
    (1600*G2[21])/27 + (64*G2[22])/9 - (64*xi*G2[22])/9 - (128*G2[23])/9 + 
    (512*G2[24])/9 - (7616*xi*G2[24])/27 + (2048*xi^2*G2[24])/27 + 
    (640*G2[25])/27 + (320*xi*G2[25])/27 + (752*G2[26])/27 + 
    (3728*xi*G2[26])/27 - (1024*xi^2*G2[26])/27 - (560*G2[27])/9 + 
    (4432*xi*G2[27])/27 - (1024*xi^2*G2[27])/27 - (608*G2[28])/27 + 
    (1408*xi*G2[28])/9 - (1024*xi^2*G2[28])/27 + (608*G2[30])/27 - 
    (1408*xi*G2[30])/9 + (1024*xi^2*G2[30])/27 - (512*G2[31])/27 + 
    (128*xi*G2[31])/27 + (512*G2[32])/27 - (128*xi*G2[32])/27 - 
    (512*G2[33])/27 - (256*xi*G2[33])/27 - (64*G2[34])/3 - (64*xi*G2[34])/9 + 
    (256*G2[36])/3 - (1472*xi*G2[36])/81 + (64*xi^2*G2[36])/9 + 
    (32*G2[37])/9 + (32*xi*G2[37])/9 - (128*xi*G2[38])/9 - (736*G2[39])/9 - 
    (8512*xi*G2[39])/81 + (832*xi^2*G2[39])/27 + (32*G2[40])/9 + 
    (160*xi*G2[40])/9 + (128*G2[41])/9 - (160*G2[42])/27 + 
    (32*xi*G2[42])/27 - (224*G2[43])/9 - (32*xi*G2[43])/9), 
 gs^2*(64 - (32*C01)/3 + (32*xi)/3) + 
  gs^4*(67268/27 - (494*C01)/9 - (2048*C02)/81 + (1136*log2)/27 - 
    (3176*nf)/27 - (448*C01*nf)/27 + (14608*xi)/27 + (8582*C01*xi)/27 - 
    (10688*C02*xi)/81 + (464*log2*xi)/27 + (344*xi^2)/9 - 
    (2624*C01*xi^2)/27 + (1024*C02*xi^2)/27 - (32*log2*xi^2)/3 - 
    (64*G1eps[1])/9 - (128*xi*G1eps[1])/9 + (64*xi*G1eps[2])/9 - 
    (3296*G1eps[3])/9 + (64*nf*G1eps[3])/3 - (1024*xi*G1eps[3])/9 + 
    (3424*G1eps[4])/27 - (64*nf*G1eps[4])/9 + (416*xi*G1eps[4])/9 - 
    (32*G2[1])/9 + (32*xi*G2[1])/9 + (1040*G2[2])/9 - (16*xi*G2[2])/9 - 
    (64*xi^2*G2[2])/9 - (3080*G2[3])/27 - (328*xi*G2[3])/9 + 
    (224*xi^2*G2[3])/27 + (416*G2[4])/9 + (1816*G2[5])/27 + 
    (1000*xi*G2[5])/27 - (224*xi^2*G2[5])/27 - (1568*G2[6])/81 - 
    (2720*xi*G2[6])/81 + (128*xi^2*G2[6])/9 - (64*G2[8])/27 + 
    (64*xi*G2[8])/27 - (1168*G2[9])/9 + 16*xi*G2[9] + (64*xi^2*G2[9])/9 + 
    (32*G2[10])/9 + (32*xi*G2[10])/9 + (8*G2[11])/3 - (8*xi*G2[11])/3 + 
    (88*G2[12])/9 - (8*xi*G2[12])/3 + (160*G2[13])/3 + (32*xi*G2[13])/3 + 
    (80*G2[14])/9 - (88*G2[15])/9 + (8*xi*G2[15])/3 - (64*xi*G2[16])/9 - 
    (1120*G2[17])/9 + (64*nf*G2[17])/9 - (416*xi*G2[17])/3 + 
    (928*xi^2*G2[17])/27 + (8*G2[18])/3 + (56*xi*G2[18])/9 + (32*G2[19])/27 - 
    (64*xi*G2[19])/9 + (160*xi^2*G2[19])/27 + (664*G2[20])/27 - 
    (152*xi*G2[20])/27 + (32*xi^2*G2[20])/9 - (176*G2[21])/9 - 
    (16*xi*G2[21])/3 + (64*G2[23])/9 + (64*xi*G2[23])/9 - (640*G2[24])/9 - 
    (3200*xi*G2[24])/27 + (896*xi^2*G2[24])/27 - (224*G2[25])/27 + 
    (224*xi*G2[25])/27 + (752*G2[26])/27 + (1904*xi*G2[26])/27 - 
    (448*xi^2*G2[26])/27 + (128*G2[27])/3 + (1888*xi*G2[27])/27 - 
    (448*xi^2*G2[27])/27 + (928*G2[28])/27 + (608*xi*G2[28])/9 - 
    (448*xi^2*G2[28])/27 - (928*G2[30])/27 - (608*xi*G2[30])/9 + 
    (448*xi^2*G2[30])/27 + (64*G2[31])/27 - (64*xi*G2[31])/27 - 
    (64*G2[32])/27 + (64*xi*G2[32])/27 + (640*G2[33])/27 - 
    (64*xi*G2[33])/27 - (64*G2[34])/9 - (64*xi*G2[34])/3 - (1936*G2[36])/81 + 
    (752*xi*G2[36])/81 + (32*xi^2*G2[36])/9 - (32*G2[37])/9 - 
    (32*xi*G2[37])/9 + (128*G2[38])/9 - (1952*G2[39])/81 - 
    (5696*xi*G2[39])/81 + (352*xi^2*G2[39])/27 - (160*G2[40])/9 - 
    (32*xi*G2[40])/9 - (1552*G2[41])/9 + (32*nf*G2[41])/3 - 
    (512*xi*G2[41])/9 + (64*G2[42])/9), 
 gs^4*(1024/9 + (1616*C01)/9 + (7072*C02)/81 + (656*log2)/27 - 
   (32*C01*nf)/27 + (992*C01*xi)/27 - (2240*C02*xi)/81 + (80*log2*xi)/27 + 
   (128*G1eps[1])/3 + (64*G1eps[2])/9 - (128*G1eps[3])/3 - 
   (128*xi*G1eps[4])/27 + (128*G2[2])/3 - (416*xi*G2[2])/3 + 
   (640*xi^2*G2[2])/9 + (1696*G2[3])/27 - (160*xi*G2[3])/27 + (32*G2[4])/3 - 
   (2320*G2[5])/27 + (160*xi*G2[5])/27 - (128*G2[6])/81 - (320*xi*G2[6])/81 - 
   (128*G2[9])/3 + (416*xi*G2[9])/3 - (640*xi^2*G2[9])/9 - (64*G2[10])/9 - 
   8*G2[11] + (8*xi*G2[11])/3 - (128*G2[12])/9 - (928*G2[13])/9 + 
   (128*G2[15])/9 - (112*G2[17])/9 - (256*xi*G2[17])/27 - (128*G2[18])/9 + 
   (112*G2[19])/27 + (16*xi*G2[19])/27 - (880*G2[20])/27 + 
   (80*xi*G2[20])/27 + (256*G2[21])/9 - (128*G2[23])/9 + (1984*G2[24])/27 - 
   (640*xi*G2[24])/27 - (256*G2[25])/9 - (1856*G2[26])/27 + 
   (320*xi*G2[26])/27 - (3200*G2[27])/27 + (320*xi*G2[27])/27 - 
   (2336*G2[28])/27 + (320*xi*G2[28])/27 + (2336*G2[30])/27 - 
   (320*xi*G2[30])/27 + (128*G2[33])/9 + (256*G2[34])/3 - (1744*G2[36])/81 + 
   (1040*xi*G2[36])/81 + (64*G2[37])/9 - (128*G2[38])/9 + (5296*G2[39])/81 - 
   (2000*xi*G2[39])/81 + (64*G2[40])/3 - (128*G2[41])/9), 
 gs^2*(-128 + (64*C01)/3 - (64*xi)/3) + 
  gs^4*(-148936/27 - (12560*C01)/81 - (15680*C02)/81 + (304*log2)/27 + 
    (6352*nf)/27 + (992*C01*nf)/27 - (3296*xi)/3 - (55040*C01*xi)/81 + 
    (896*C02*xi)/3 - (1072*log2*xi)/27 - (688*xi^2)/9 + (5248*C01*xi^2)/27 - 
    (2048*C02*xi^2)/27 + (64*log2*xi^2)/3 - (256*G1eps[1])/9 + 
    (256*xi*G1eps[1])/9 - (64*G1eps[2])/9 - (128*xi*G1eps[2])/9 + 
    (6976*G1eps[3])/9 - (128*nf*G1eps[3])/3 + (2048*xi*G1eps[3])/9 - 
    (7168*G1eps[4])/27 + (128*nf*G1eps[4])/9 - (256*xi*G1eps[4])/3 + 
    (64*G2[1])/9 - (64*xi*G2[1])/9 - (1504*G2[2])/9 - (64*xi*G2[2])/3 + 
    (64*xi^2*G2[2])/3 + (2272*G2[3])/27 + (2144*xi*G2[3])/27 - 
    (448*xi^2*G2[3])/27 - (1120*G2[4])/9 + (2128*G2[5])/27 - 
    (2176*xi*G2[5])/27 + (448*xi^2*G2[5])/27 - (3200*G2[6])/81 + 
    (1984*xi*G2[6])/27 - (256*xi^2*G2[6])/9 + (128*G2[8])/27 - 
    (128*xi*G2[8])/27 + (1760*G2[9])/9 - (64*xi*G2[9])/9 - 
    (64*xi^2*G2[9])/3 - (64*xi*G2[10])/9 + (32*G2[11])/9 + (32*xi*G2[11])/9 + 
    (160*G2[12])/9 + (64*xi*G2[12])/9 + (3424*G2[13])/27 - (64*xi*G2[13])/3 - 
    (160*G2[14])/9 - (160*G2[15])/9 - (64*xi*G2[15])/9 + (128*xi*G2[16])/9 + 
    (5744*G2[17])/27 - (128*nf*G2[17])/9 + (7808*xi*G2[17])/27 - 
    (1856*xi^2*G2[17])/27 + 32*G2[18] - (32*xi*G2[18])/3 - (256*G2[19])/27 + 
    (128*xi*G2[19])/9 - (320*xi^2*G2[19])/27 + 32*G2[20] + 
    (128*xi*G2[20])/9 - (64*xi^2*G2[20])/9 - (320*G2[21])/9 + 
    (64*xi*G2[21])/9 - (128*xi*G2[23])/9 - (3200*G2[24])/27 + 
    (2368*xi*G2[24])/9 - (1792*xi^2*G2[24])/27 - (320*G2[25])/27 - 
    (448*xi*G2[25])/27 + (448*G2[26])/9 - (4160*xi*G2[26])/27 + 
    (896*xi^2*G2[26])/27 - (32*G2[27])/27 - (1376*xi*G2[27])/9 + 
    (896*xi^2*G2[27])/27 + (704*G2[28])/27 - (4000*xi*G2[28])/27 + 
    (896*xi^2*G2[28])/27 - (704*G2[30])/27 + (4000*xi*G2[30])/27 - 
    (896*xi^2*G2[30])/27 - (128*G2[31])/27 + (128*xi*G2[31])/27 + 
    (128*G2[32])/27 - (128*xi*G2[32])/27 + (1408*G2[33])/27 + 
    (128*xi*G2[33])/27 + (128*G2[34])/3 + (128*xi*G2[34])/3 + 
    (2720*G2[36])/81 - (256*xi*G2[36])/9 - (64*xi^2*G2[36])/9 + 
    (64*xi*G2[37])/9 - (128*G2[38])/9 - (4928*G2[39])/81 + 
    (1472*xi*G2[39])/9 - (704*xi^2*G2[39])/27 + (128*G2[40])/9 + 
    (64*xi*G2[40])/9 + 416*G2[41] - (64*nf*G2[41])/3 + (1024*xi*G2[41])/9 - 
    (128*G2[42])/9), gs^2*(112/3 - (64*C01)/9 + (16*xi)/9 + (16*C01*xi)/9) + 
  gs^4*(34642/27 + (21001*C01)/81 - (6464*C02)/81 + (760*log2)/9 - 
    (1796*nf)/27 - (704*C01*nf)/81 + (1544*xi)/9 - (13283*C01*xi)/81 + 
    (656*C02*xi)/9 - (1336*log2*xi)/27 + (172*xi^2)/27 + (1004*C01*xi^2)/81 - 
    (1376*C02*xi^2)/243 + (560*log2*xi^2)/81 + (64*G1eps[1])/9 - 
    (64*xi*G1eps[1])/9 + (16*G1eps[2])/9 + (32*xi*G1eps[2])/9 - 
    (1744*G1eps[3])/9 + (32*nf*G1eps[3])/3 - (512*xi*G1eps[3])/9 + 
    (2384*G1eps[4])/27 - (128*nf*G1eps[4])/27 + (424*xi*G1eps[4])/27 - 
    (56*xi^2*G1eps[4])/9 + (112*G2[1])/27 - (16*xi*G2[1])/9 - (200*G2[2])/3 - 
    (904*xi*G2[2])/9 + (208*xi^2*G2[2])/3 - (1100*G2[3])/27 + 
    (428*xi*G2[3])/27 - (16*xi^2*G2[3])/9 + (1120*G2[4])/27 - 
    (208*xi*G2[4])/27 + (148*G2[5])/27 - (388*xi*G2[5])/27 + 
    (16*xi^2*G2[5])/9 - (4496*G2[6])/81 + (1072*xi*G2[6])/27 - 
    (992*xi^2*G2[6])/243 - (128*G2[7])/9 + (32*xi*G2[7])/9 - (64*G2[8])/27 + 
    (64*xi*G2[8])/27 + (440*G2[9])/9 + 104*xi*G2[9] - (208*xi^2*G2[9])/3 - 
    (16*G2[10])/3 + (16*xi*G2[10])/9 - (76*G2[11])/9 + 4*xi*G2[11] - 
    (16*xi^2*G2[11])/9 - (128*G2[12])/9 + (80*xi*G2[12])/9 - 
    (8*xi^2*G2[12])/3 - (448*G2[13])/27 + (128*xi*G2[13])/9 + 
    (40*G2[14])/27 + (128*G2[15])/9 - (80*xi*G2[15])/9 + (8*xi^2*G2[15])/3 - 
    (508*G2[17])/3 + (128*nf*G2[17])/27 + (3436*xi*G2[17])/81 + 
    (272*xi^2*G2[17])/81 - (68*G2[18])/9 + (284*xi*G2[18])/27 - 
    (8*xi^2*G2[18])/3 - (40*G2[19])/3 + (296*xi*G2[19])/81 + 
    (176*xi^2*G2[19])/81 - (848*G2[20])/27 + (1520*xi*G2[20])/81 - 
    (136*xi^2*G2[20])/27 + (280*G2[21])/9 - (184*xi*G2[21])/9 + 
    (16*xi^2*G2[21])/3 - 32*G2[22] + (32*xi*G2[22])/9 + (64*G2[23])/3 - 
    (512*G2[24])/9 + (1856*xi*G2[24])/27 - (64*xi^2*G2[24])/9 - 
    (928*G2[25])/27 - (64*xi*G2[25])/27 - (1256*G2[26])/27 - 
    (344*xi*G2[26])/9 + (32*xi^2*G2[26])/9 - (464*G2[27])/9 - 
    (1408*xi*G2[27])/27 + (32*xi^2*G2[27])/9 - (1312*G2[28])/27 - 
    (1184*xi*G2[28])/27 + (32*xi^2*G2[28])/9 + (1312*G2[30])/27 + 
    (1184*xi*G2[30])/27 - (32*xi^2*G2[30])/9 - (256*G2[31])/27 - 
    (64*xi*G2[31])/27 + (256*G2[32])/27 + (64*xi*G2[32])/27 + 
    (1664*G2[33])/27 + (320*xi*G2[33])/27 + (704*G2[34])/9 + 
    (64*xi*G2[34])/9 - (1360*G2[36])/81 + (592*xi*G2[36])/27 - 
    (16*xi^2*G2[36])/243 + (16*G2[37])/3 - (16*xi*G2[37])/9 + (64*G2[38])/3 + 
    (4168*G2[39])/81 + (40*xi*G2[39])/9 - (848*xi^2*G2[39])/243 - 16*G2[40] - 
    (16*xi*G2[40])/9 - (184*G2[41])/3 + (16*nf*G2[41])/3 - (64*xi*G2[41])/3 - 
    (16*G2[42])/9 - (16*xi*G2[42])/27 - 16*G2[43] + (16*xi*G2[43])/9), 
 gs^2*(64/3 + (32*xi)/9 + (32*C01*xi)/9) + 
  gs^4*(7652/9 + (50084*C01)/81 - (4816*C02)/81 + (1280*log2)/9 - 
    (3176*nf)/81 - (256*C01*nf)/27 + (272*xi)/3 - (27052*C01*xi)/81 + 
    (3136*C02*xi)/27 - (2288*log2*xi)/27 + (344*xi^2)/27 + 
    (2008*C01*xi^2)/81 - (2752*C02*xi^2)/243 + (1120*log2*xi^2)/81 + 
    (64*G1eps[1])/9 - (64*xi*G1eps[1])/9 + (32*G1eps[2])/9 - 
    (1184*G1eps[3])/9 + (64*nf*G1eps[3])/9 - (320*xi*G1eps[3])/9 + 
    (32*G1eps[4])/3 - (304*xi*G1eps[4])/27 - (112*xi^2*G1eps[4])/9 + 
    (64*G2[1])/27 - (32*xi*G2[1])/9 + (1424*G2[2])/9 - (688*xi*G2[2])/3 + 
    (224*xi^2*G2[2])/3 - (1064*G2[3])/27 + (664*xi*G2[3])/27 - 
    (32*xi^2*G2[3])/9 - (416*xi*G2[4])/27 + (88*G2[5])/27 - 
    (584*xi*G2[5])/27 + (32*xi^2*G2[5])/9 - (7456*G2[6])/81 + 64*xi*G2[6] - 
    (1984*xi^2*G2[6])/243 - (64*G2[7])/3 + (64*xi*G2[7])/9 - (64*G2[8])/9 + 
    (128*xi*G2[8])/27 - (1616*G2[9])/9 + (2128*xi*G2[9])/9 - 
    (224*xi^2*G2[9])/3 - (32*G2[10])/9 + (32*xi*G2[10])/9 - (124*G2[11])/9 + 
    4*xi*G2[11] - (32*xi^2*G2[11])/9 - (88*G2[12])/3 + (56*xi*G2[12])/3 - 
    (16*xi^2*G2[12])/3 + (64*G2[13])/9 + (256*xi*G2[13])/9 + (80*G2[14])/27 + 
    (88*G2[15])/3 - (56*xi*G2[15])/3 + (16*xi^2*G2[15])/3 - 
    (4984*G2[17])/27 + (9320*xi*G2[17])/81 + (544*xi^2*G2[17])/81 - 
    (544*G2[18])/27 + (592*xi*G2[18])/27 - (16*xi^2*G2[18])/3 - 
    (320*G2[19])/27 + (784*xi*G2[19])/81 + (352*xi^2*G2[19])/81 - 80*G2[20] + 
    (3712*xi*G2[20])/81 - (272*xi^2*G2[20])/27 + 64*G2[21] - 
    (128*xi*G2[21])/3 + (32*xi^2*G2[21])/3 - (64*G2[22])/9 + 
    (64*xi*G2[22])/9 - (1216*G2[24])/9 + (2944*xi*G2[24])/27 - 
    (128*xi^2*G2[24])/9 - (416*G2[25])/27 - (128*xi*G2[25])/27 + 
    (464*G2[26])/27 - (560*xi*G2[26])/9 + (64*xi^2*G2[26])/9 - 
    (2432*xi*G2[27])/27 + (64*xi^2*G2[27])/9 + (352*G2[28])/27 - 
    (1984*xi*G2[28])/27 + (64*xi^2*G2[28])/9 - (352*G2[30])/27 + 
    (1984*xi*G2[30])/27 - (64*xi^2*G2[30])/9 - (320*G2[31])/27 - 
    (128*xi*G2[31])/27 + (320*G2[32])/27 + (128*xi*G2[32])/27 + 
    (640*G2[33])/27 + (448*xi*G2[33])/27 + (640*G2[34])/9 + 
    (128*xi*G2[34])/9 - (5984*G2[36])/81 + (1216*xi*G2[36])/27 - 
    (32*xi^2*G2[36])/243 + (32*G2[37])/9 - (32*xi*G2[37])/9 + 
    (2096*G2[39])/81 + (16*xi*G2[39])/27 - (1696*xi^2*G2[39])/243 + 
    (32*G2[40])/9 - (32*xi*G2[40])/9 - 48*G2[41] + (32*nf*G2[41])/9 - 
    (64*xi*G2[41])/9 - (160*G2[42])/27 - (32*xi*G2[42])/27 - (128*G2[43])/9 + 
    (32*xi*G2[43])/9), gs^2*(16/3 + (16*xi)/3 - (16*C01*xi)/9) + 
  gs^4*(10502/27 + (1889*C01)/9 + (2752*C02)/27 + 24*log2 - (964*nf)/81 - 
    (32*C01*nf)/9 + (520*xi)/3 + (4207*C01*xi)/27 - (800*C02*xi)/9 + 
    (280*log2*xi)/9 + (172*xi^2)/9 - (2320*C01*xi^2)/27 + 
    (2560*C02*xi^2)/81 - (496*log2*xi^2)/27 - (32*G1eps[1])/9 - 
    (64*xi*G1eps[1])/9 + (32*G1eps[2])/9 - (176*G1eps[3])/3 + 
    (32*nf*G1eps[3])/9 - (128*xi*G1eps[3])/9 + (112*G1eps[4])/27 + 
    (280*xi*G1eps[4])/27 + (56*xi^2*G1eps[4])/9 + (64*G2[1])/9 + 
    (128*xi*G2[1])/27 + (248*G2[2])/3 - (8*xi*G2[2])/9 + (80*xi^2*G2[2])/9 + 
    (1204*G2[3])/27 - 60*xi*G2[3] + (320*xi^2*G2[3])/27 + (208*xi*G2[4])/27 - 
    (940*G2[5])/27 + (1708*xi*G2[5])/27 - (320*xi^2*G2[5])/27 + 
    (32*G2[6])/27 - (928*xi*G2[6])/27 + (1312*xi^2*G2[6])/81 - 
    (160*G2[7])/9 - (64*G2[8])/9 - (64*xi*G2[8])/27 - (248*G2[9])/3 + 
    (136*xi*G2[9])/9 - (80*xi^2*G2[9])/9 + (32*xi*G2[10])/9 - 
    (100*G2[11])/9 - (4*xi*G2[11])/9 - (8*xi^2*G2[11])/9 - (44*G2[12])/3 + 
    (44*xi*G2[12])/9 - (8*xi^2*G2[12])/9 - (368*G2[13])/9 + 
    (752*xi*G2[13])/27 + (40*G2[14])/9 + (44*G2[15])/3 - (44*xi*G2[15])/9 + 
    (8*xi^2*G2[15])/9 - (32*G2[16])/9 - (136*G2[17])/3 - 
    (2456*xi*G2[17])/27 + (272*xi^2*G2[17])/9 - (4*G2[18])/3 + 
    (260*xi*G2[18])/27 - (8*xi^2*G2[18])/9 - (224*G2[19])/9 + 
    (208*xi*G2[19])/9 - (16*xi^2*G2[19])/9 - (1268*G2[20])/27 + 
    (68*xi*G2[20])/9 + (8*xi^2*G2[20])/9 + (104*G2[21])/3 - 
    (88*xi*G2[21])/9 + (16*xi^2*G2[21])/9 + (160*G2[22])/9 + 
    (32*xi*G2[22])/3 - (160*G2[23])/9 - (32*xi*G2[23])/9 + (1024*G2[24])/27 - 
    (4352*xi*G2[24])/27 + (1280*xi^2*G2[24])/27 + (112*G2[25])/9 + 
    (112*xi*G2[25])/9 - (320*G2[26])/27 + (2512*xi*G2[26])/27 - 
    (640*xi^2*G2[26])/27 - (1208*G2[27])/27 + (1864*xi*G2[27])/27 - 
    (640*xi^2*G2[27])/27 - (752*G2[28])/27 + (2320*xi*G2[28])/27 - 
    (640*xi^2*G2[28])/27 + (752*G2[30])/27 - (2320*xi*G2[30])/27 + 
    (640*xi^2*G2[30])/27 - (160*G2[31])/9 - (32*xi*G2[31])/9 + 
    (160*G2[32])/9 + (32*xi*G2[32])/9 - (64*G2[33])/3 - (160*xi*G2[33])/9 + 
    (64*G2[34])/9 - (64*xi*G2[34])/9 - (944*G2[36])/27 + (304*xi*G2[36])/27 + 
    (272*xi^2*G2[36])/81 - (32*xi*G2[37])/9 - (32*G2[38])/9 - 
    (160*xi*G2[38])/9 + (328*G2[39])/27 - (2696*xi*G2[39])/27 + 
    (1648*xi^2*G2[39])/81 + (32*G2[40])/9 + (128*xi*G2[40])/9 - 
    (280*G2[41])/9 + (16*nf*G2[41])/9 - (128*xi*G2[41])/9 - (32*G2[42])/9 - 
    (64*xi*G2[42])/27 - (32*G2[43])/3 - (32*xi*G2[43])/9), 
 gs^2*(64/3 - (32*C01)/9 + (32*xi)/9) + 
  gs^4*(20012/27 + (8294*C01)/81 - (1264*C02)/81 + (464*log2)/9 - 
    (3176*nf)/81 - (448*C01*nf)/81 + (3280*xi)/27 - (322*C01*xi)/81 - 
    (592*C02*xi)/27 - (80*log2*xi)/27 + (344*xi^2)/27 - (2312*C01*xi^2)/81 + 
    (3296*C02*xi^2)/243 - (320*log2*xi^2)/81 + (64*G1eps[1])/9 - 
    (64*xi*G1eps[1])/9 + (32*G1eps[2])/9 - (1184*G1eps[3])/9 + 
    (64*nf*G1eps[3])/9 - (320*xi*G1eps[3])/9 + (128*G1eps[4])/3 - 
    (64*nf*G1eps[4])/27 + (128*xi*G1eps[4])/9 - (160*G2[1])/27 + 
    (64*xi*G2[1])/27 + (832*G2[2])/9 - 96*xi*G2[2] + (128*xi^2*G2[2])/3 - 
    (752*G2[3])/27 - (400*xi*G2[3])/27 + (32*xi^2*G2[3])/9 + (416*G2[4])/27 + 
    (416*G2[5])/27 + (128*xi*G2[5])/9 - (32*xi^2*G2[5])/9 - (2656*G2[6])/81 - 
    (64*xi*G2[6])/27 + (1472*xi^2*G2[6])/243 + (64*xi*G2[8])/27 - 
    (320*G2[9])/3 + 96*xi*G2[9] - (128*xi^2*G2[9])/3 - (16*G2[10])/9 + 
    (16*xi*G2[10])/9 - (80*G2[11])/9 + (64*xi*G2[11])/9 - 
    (16*xi^2*G2[11])/9 - (92*G2[12])/9 + (76*xi*G2[12])/9 - 
    (16*xi^2*G2[12])/9 + (496*G2[13])/27 + (304*xi*G2[13])/27 + 
    (80*G2[14])/27 + (92*G2[15])/9 - (76*xi*G2[15])/9 + (16*xi^2*G2[15])/9 + 
    (16*G2[16])/9 - (16*xi*G2[16])/9 - (2372*G2[17])/27 + (64*nf*G2[17])/27 - 
    (916*xi*G2[17])/81 + (880*xi^2*G2[17])/81 - (104*G2[18])/9 + 
    (248*xi*G2[18])/27 - (16*xi^2*G2[18])/9 - 8*G2[19] + (88*xi*G2[19])/81 + 
    (160*xi^2*G2[19])/81 - (956*G2[20])/27 + (2212*xi*G2[20])/81 - 
    (16*xi^2*G2[20])/3 + (208*G2[21])/9 - (176*xi*G2[21])/9 + 
    (32*xi^2*G2[21])/9 - (32*G2[22])/9 + (32*xi*G2[22])/9 - (896*G2[24])/27 - 
    (640*xi*G2[24])/27 + (128*xi^2*G2[24])/9 - (736*G2[25])/27 - 
    (616*G2[26])/27 + (392*xi*G2[26])/27 - (64*xi^2*G2[26])/9 - 
    (1208*G2[27])/27 + (344*xi*G2[27])/27 - (64*xi^2*G2[27])/9 - 
    (272*G2[28])/9 + (368*xi*G2[28])/27 - (64*xi^2*G2[28])/9 + 
    (272*G2[30])/9 - (368*xi*G2[30])/27 + (64*xi^2*G2[30])/9 - 
    (64*G2[31])/27 + (64*G2[32])/27 + (1280*G2[33])/27 + (64*xi*G2[33])/9 + 
    (544*G2[34])/9 - (32*xi*G2[34])/9 - (3056*G2[36])/81 + (64*xi*G2[36])/9 + 
    (832*xi^2*G2[36])/243 + (16*G2[37])/9 - (16*xi*G2[37])/9 + 
    (2576*G2[39])/81 - (704*xi*G2[39])/27 + (896*xi^2*G2[39])/243 + 
    (16*G2[40])/9 - (16*xi*G2[40])/9 - (368*G2[41])/9 + (32*nf*G2[41])/9 - 
    (128*xi*G2[41])/9 + (32*xi*G2[42])/27 - (16*G2[43])/3 + 
    (16*xi*G2[43])/9), gs^2*(128/3 - (64*C01)/9 + (64*xi)/9) + 
  gs^4*(51608/27 + (24652*C01)/81 + (1088*C02)/27 + (1216*log2)/27 - 
    (6352*nf)/81 - (992*C01*nf)/81 + (2336*xi)/9 + (164*C01*xi)/27 - 
    (1408*C02*xi)/27 + (688*xi^2)/27 - (4624*C01*xi^2)/81 + 
    (6592*C02*xi^2)/243 - (640*log2*xi^2)/81 + (128*G1eps[1])/9 - 
    (128*xi*G1eps[1])/9 + (64*G1eps[2])/9 - (2368*G1eps[3])/9 + 
    (128*nf*G1eps[3])/9 - (640*xi*G1eps[3])/9 + (2432*G1eps[4])/27 - 
    (128*nf*G1eps[4])/27 + (256*xi*G1eps[4])/9 - (320*G2[1])/27 + 
    (128*xi*G2[1])/27 + 192*G2[2] - 96*xi*G2[2] + (64*xi^2*G2[2])/9 - 
    (880*G2[3])/27 - (848*xi*G2[3])/27 + (64*xi^2*G2[3])/9 + 
    (1120*G2[4])/27 - (416*G2[5])/27 + (272*xi*G2[5])/9 - (64*xi^2*G2[5])/9 - 
    (128*G2[6])/3 - (256*xi*G2[6])/27 + (2944*xi^2*G2[6])/243 + 
    (128*xi*G2[8])/27 - (1984*G2[9])/9 + 96*xi*G2[9] - (64*xi^2*G2[9])/9 - 
    (32*G2[10])/9 + (32*xi*G2[10])/9 - (160*G2[11])/9 + (128*xi*G2[11])/9 - 
    (32*xi^2*G2[11])/9 - (104*G2[12])/3 + (152*xi*G2[12])/9 - 
    (32*xi^2*G2[12])/9 - (128*G2[13])/9 + (608*xi*G2[13])/27 + 
    (160*G2[14])/27 + (104*G2[15])/3 - (152*xi*G2[15])/9 + 
    (32*xi^2*G2[15])/9 + (32*G2[16])/9 - (32*xi*G2[16])/9 - 
    (4520*G2[17])/27 + (128*nf*G2[17])/27 - (2360*xi*G2[17])/81 + 
    (1760*xi^2*G2[17])/81 - (112*G2[18])/3 + (496*xi*G2[18])/27 - 
    (32*xi^2*G2[18])/9 - (80*G2[19])/9 + (80*xi*G2[19])/81 + 
    (320*xi^2*G2[19])/81 - (2680*G2[20])/27 + (4424*xi*G2[20])/81 - 
    (32*xi^2*G2[20])/3 + (224*G2[21])/3 - (352*xi*G2[21])/9 + 
    (64*xi^2*G2[21])/9 - (64*G2[22])/9 + (64*xi*G2[22])/9 - (128*G2[24])/9 - 
    (1472*xi*G2[24])/27 + (256*xi^2*G2[24])/9 + (64*G2[25])/27 - 
    (400*G2[26])/27 + (880*xi*G2[26])/27 - (128*xi^2*G2[26])/9 + 
    (112*G2[27])/9 + (784*xi*G2[27])/27 - (128*xi^2*G2[27])/9 - 
    (32*G2[28])/27 + (832*xi*G2[28])/27 - (128*xi^2*G2[28])/9 + 
    (32*G2[30])/27 - (832*xi*G2[30])/27 + (128*xi^2*G2[30])/9 - 
    (128*G2[31])/27 + (128*G2[32])/27 - (512*G2[33])/27 + (128*xi*G2[33])/9 + 
    (64*G2[34])/9 - (64*xi*G2[34])/9 - (1888*G2[36])/27 + 
    (224*xi*G2[36])/27 + (1664*xi^2*G2[36])/243 + (32*G2[37])/9 - 
    (32*xi*G2[37])/9 + (1888*G2[39])/27 - (448*xi*G2[39])/9 + 
    (1792*xi^2*G2[39])/243 + (32*G2[40])/9 - (32*xi*G2[40])/9 - 
    (416*G2[41])/3 + (64*nf*G2[41])/9 - (256*xi*G2[41])/9 + 
    (64*xi*G2[42])/27 - (32*G2[43])/3 + (32*xi*G2[43])/9), 
 gs^2*(32/3 + (32*xi)/3 - (32*C01*xi)/9) + 
  gs^4*(8068/9 - (1718*C01)/27 + (19552*C02)/81 - (1072*log2)/27 - 
    (1928*nf)/81 - (64*C01*nf)/9 + (8528*xi)/27 + (34414*C01*xi)/81 - 
    (18848*C02*xi)/81 + (2320*log2*xi)/27 + (344*xi^2)/9 - 
    (1336*C01*xi^2)/9 + (544*C02*xi^2)/9 - (256*log2*xi^2)/9 + 
    (64*G1eps[1])/9 - (64*xi*G1eps[1])/9 + (32*G1eps[2])/9 - 
    (1184*G1eps[3])/9 + (64*nf*G1eps[3])/9 - (320*xi*G1eps[3])/9 + 
    (128*G1eps[4])/27 + (592*xi*G1eps[4])/27 + (112*xi^2*G1eps[4])/9 + 
    (160*G2[1])/27 + (160*xi*G2[1])/27 + 32*G2[2] + 128*xi*G2[2] - 
    32*xi^2*G2[2] + (2128*G2[3])/27 - (848*xi*G2[3])/9 + (160*xi^2*G2[3])/9 + 
    (416*xi*G2[4])/27 - (1792*G2[5])/27 + (2528*xi*G2[5])/27 - 
    (160*xi^2*G2[5])/9 + (5248*G2[6])/81 - (8000*xi*G2[6])/81 + 
    (256*xi^2*G2[6])/9 - (64*G2[7])/3 - (320*G2[8])/27 + (64*xi*G2[8])/27 - 
    (224*G2[9])/9 - (1088*xi*G2[9])/9 + 32*xi^2*G2[9] - (16*G2[10])/9 + 
    (16*xi*G2[10])/9 - (280*G2[11])/27 + (8*xi*G2[11])/3 - (508*G2[12])/27 + 
    (76*xi*G2[12])/9 - (896*G2[13])/27 + (512*xi*G2[13])/27 + (80*G2[14])/9 + 
    (508*G2[15])/27 - (76*xi*G2[15])/9 + (464*G2[16])/27 - (80*xi*G2[16])/9 + 
    (1012*G2[17])/27 - (4796*xi*G2[17])/27 + (1168*xi^2*G2[17])/27 - 
    (232*G2[18])/9 + (424*xi*G2[18])/27 - (568*G2[19])/27 + 
    (152*xi*G2[19])/9 + (32*xi^2*G2[19])/27 - (1988*G2[20])/27 + 
    (92*xi*G2[20])/3 + (32*xi^2*G2[20])/27 + (1232*G2[21])/27 - 
    (176*xi*G2[21])/9 + (32*G2[22])/9 - (32*xi*G2[22])/9 - (64*G2[23])/9 + 
    (64*xi*G2[23])/9 + (4864*G2[24])/27 - (2560*xi*G2[24])/9 + 
    (640*xi^2*G2[24])/9 + (256*G2[25])/9 + (128*xi*G2[25])/9 - 
    (2120*G2[26])/27 + 152*xi*G2[26] - (320*xi^2*G2[26])/9 - 
    (2648*G2[27])/27 + (1480*xi*G2[27])/9 - (320*xi^2*G2[27])/9 - 
    (2480*G2[28])/27 + (1424*xi*G2[28])/9 - (320*xi^2*G2[28])/9 + 
    (2480*G2[30])/27 - (1424*xi*G2[30])/9 + (320*xi^2*G2[30])/9 - 
    (256*G2[31])/9 + (256*G2[32])/9 - 64*G2[33] - (64*xi*G2[33])/3 - 
    32*G2[34] - (224*xi*G2[34])/9 + (80*G2[36])/81 - (352*xi*G2[36])/81 + 
    (64*xi^2*G2[36])/9 + (16*G2[37])/9 - (16*xi*G2[37])/9 + (64*G2[38])/9 - 
    (64*xi*G2[38])/9 + (5200*G2[39])/81 - (10016*xi*G2[39])/81 + 
    (256*xi^2*G2[39])/9 - (16*G2[40])/3 + (16*xi*G2[40])/3 - (752*G2[41])/9 + 
    (32*nf*G2[41])/9 - (256*xi*G2[41])/9 - (16*G2[42])/9 + 
    (16*xi*G2[42])/27 - (16*G2[43])/3 - (16*xi*G2[43])/9), 
 gs^2*(16/3 + (16*xi)/3 - (16*C01*xi)/9) + 
  gs^4*(2834/9 + (689*C01)/27 + (4384*C02)/27 - (200*log2)/9 - (964*nf)/81 - 
    (32*C01*nf)/9 + (3032*xi)/27 + (1711*C01*xi)/9 - (3904*C02*xi)/27 + 
    (472*log2*xi)/9 + (172*xi^2)/9 - (1876*C01*xi^2)/27 + 
    (2656*C02*xi^2)/81 - (400*log2*xi^2)/27 + (128*G1eps[1])/9 - 
    (32*xi*G1eps[1])/9 + (32*G1eps[2])/9 - (688*G1eps[3])/9 + 
    (32*nf*G1eps[3])/9 - (160*xi*G1eps[3])/9 + (112*G1eps[4])/27 + 
    (280*xi*G1eps[4])/27 + (56*xi^2*G1eps[4])/9 - (16*G2[1])/3 + 
    (176*xi*G2[1])/27 + (184*G2[2])/3 - (392*xi*G2[2])/9 + 16*xi^2*G2[2] + 
    (1372*G2[3])/27 - (1340*xi*G2[3])/27 + (80*xi^2*G2[3])/9 + 
    (208*xi*G2[4])/27 - (148*G2[5])/3 + (1268*xi*G2[5])/27 - 
    (80*xi^2*G2[5])/9 + (976*G2[6])/27 - (464*xi*G2[6])/9 + 
    (1312*xi^2*G2[6])/81 - (32*xi*G2[7])/9 + (64*G2[8])/27 + 
    (64*xi*G2[8])/27 - (584*G2[9])/9 + 40*xi*G2[9] - 16*xi^2*G2[9] + 
    (16*G2[10])/9 + (16*xi*G2[10])/9 - (28*G2[11])/3 + 12*xi*G2[11] - 
    (16*xi^2*G2[11])/9 - (8*G2[12])/3 + 8*xi*G2[12] - (8*xi^2*G2[12])/9 - 
    (128*G2[13])/3 + (224*xi*G2[13])/27 + (40*G2[14])/9 + (8*G2[15])/3 - 
    8*xi*G2[15] + (8*xi^2*G2[15])/9 + (32*G2[16])/9 - (32*xi*G2[16])/9 + 
    (68*G2[17])/27 - (1916*xi*G2[17])/27 + (496*xi^2*G2[17])/27 - 12*G2[18] + 
    (212*xi*G2[18])/27 - (8*xi^2*G2[18])/9 - (40*G2[19])/9 - 
    (40*xi*G2[19])/9 + (16*xi^2*G2[19])/9 - (1064*G2[20])/27 + 
    (1160*xi*G2[20])/27 - (152*xi^2*G2[20])/27 + 8*G2[21] - 
    (56*xi*G2[21])/3 + (16*xi^2*G2[21])/9 + (224*G2[22])/9 + 
    (32*xi*G2[22])/9 - (64*G2[23])/3 + (2432*G2[24])/27 - 
    (3584*xi*G2[24])/27 + (320*xi^2*G2[24])/9 - (352*G2[25])/27 + 
    (64*xi*G2[25])/27 - (472*G2[26])/9 + (680*xi*G2[26])/9 - 
    (160*xi^2*G2[26])/9 - (3040*G2[27])/27 + (2320*xi*G2[27])/27 - 
    (160*xi^2*G2[27])/9 - (2048*G2[28])/27 + (2144*xi*G2[28])/27 - 
    (160*xi^2*G2[28])/9 + (2048*G2[30])/27 - (2144*xi*G2[30])/27 + 
    (160*xi^2*G2[30])/9 - (256*G2[31])/27 + (64*xi*G2[31])/27 + 
    (256*G2[32])/27 - (64*xi*G2[32])/27 + (320*G2[33])/27 - 
    (32*xi*G2[33])/27 + (128*G2[34])/3 - (128*xi*G2[34])/9 - (112*G2[36])/9 - 
    (304*xi*G2[36])/27 + (560*xi^2*G2[36])/81 - (16*G2[37])/9 - 
    (16*xi*G2[37])/9 - (64*G2[38])/3 + (472*G2[39])/27 - (584*xi*G2[39])/9 + 
    (880*xi^2*G2[39])/81 + (176*G2[40])/9 - (16*xi*G2[40])/9 - 
    (248*G2[41])/9 + (16*nf*G2[41])/9 - (32*xi*G2[41])/3 + (16*G2[42])/9 + 
    (80*xi*G2[42])/27 + (16*G2[43])/3 + (16*xi*G2[43])/9), 
 gs^2*(32/3 + (32*xi)/3 - (32*C01*xi)/9) + 
  gs^4*(24332/27 + (2932*C01)/27 + (16912*C02)/81 - (2176*log2)/27 - 
    (1928*nf)/81 - (64*C01*nf)/9 + (2096*xi)/9 + (28492*C01*xi)/81 - 
    (2432*C02*xi)/9 + (2864*log2*xi)/27 + (344*xi^2)/9 - (3752*C01*xi^2)/27 + 
    (5312*C02*xi^2)/81 - (800*log2*xi^2)/27 + (64*G1eps[1])/9 - 
    (64*xi*G1eps[1])/9 + (32*G1eps[2])/9 - (1184*G1eps[3])/9 + 
    (64*nf*G1eps[3])/9 - (320*xi*G1eps[3])/9 + (32*G1eps[4])/3 + 
    (208*xi*G1eps[4])/9 + (112*xi^2*G1eps[4])/9 - (32*G2[1])/3 + 
    (352*xi*G2[1])/27 + (656*G2[2])/9 + (656*xi*G2[2])/9 - 
    (544*xi^2*G2[2])/9 + (1912*G2[3])/27 - (2584*xi*G2[3])/27 + 
    (160*xi^2*G2[3])/9 + (416*xi*G2[4])/27 - (1832*G2[5])/27 + 
    (2440*xi*G2[5])/27 - (160*xi^2*G2[5])/9 + (4096*G2[6])/81 - 
    (2752*xi*G2[6])/27 + (2624*xi^2*G2[6])/81 - (64*xi*G2[7])/9 + 
    (128*G2[8])/27 + (128*xi*G2[8])/27 - 80*G2[9] - 80*xi*G2[9] + 
    (544*xi^2*G2[9])/9 - (32*G2[10])/9 + (32*xi*G2[10])/9 - (44*G2[11])/3 + 
    (68*xi*G2[11])/3 - (32*xi^2*G2[11])/9 - (56*G2[12])/9 + 
    (136*xi*G2[12])/9 - (16*xi^2*G2[12])/9 - (1408*G2[13])/27 + 
    (448*xi*G2[13])/27 + (80*G2[14])/9 + (56*G2[15])/9 - (136*xi*G2[15])/9 + 
    (16*xi^2*G2[15])/9 + (64*G2[16])/9 - (64*xi*G2[16])/9 - (56*G2[17])/3 - 
    (3656*xi*G2[17])/27 + (992*xi^2*G2[17])/27 - (224*G2[18])/9 + 
    (400*xi*G2[18])/27 - (16*xi^2*G2[18])/9 - (64*G2[19])/27 - 
    (80*xi*G2[19])/9 + (32*xi^2*G2[19])/9 - (2096*G2[20])/27 + 
    (2224*xi*G2[20])/27 - (304*xi^2*G2[20])/27 + (160*G2[21])/9 - 
    (320*xi*G2[21])/9 + (32*xi^2*G2[21])/9 - (64*G2[22])/9 + 
    (64*xi*G2[22])/9 + (3200*G2[24])/27 - (6784*xi*G2[24])/27 + 
    (640*xi^2*G2[24])/9 + (832*G2[25])/27 + (128*xi*G2[25])/27 - 
    (1328*G2[26])/27 + 144*xi*G2[26] - (320*xi^2*G2[26])/9 - 
    (736*G2[27])/27 + (4448*xi*G2[27])/27 - (320*xi^2*G2[27])/9 - 
    (128*G2[28])/3 + (4096*xi*G2[28])/27 - (320*xi^2*G2[28])/9 + 
    (128*G2[30])/3 - (4096*xi*G2[30])/27 + (320*xi^2*G2[30])/9 - 
    (512*G2[31])/27 + (128*xi*G2[31])/27 + (512*G2[32])/27 - 
    (128*xi*G2[32])/27 - (1856*G2[33])/27 - (64*xi*G2[33])/27 - 
    (512*G2[34])/9 - (256*xi*G2[34])/9 + (2336*G2[36])/81 - 
    (928*xi*G2[36])/27 + (1120*xi^2*G2[36])/81 + (32*G2[37])/9 - 
    (32*xi*G2[37])/9 + (2608*G2[39])/81 - (2992*xi*G2[39])/27 + 
    (1760*xi^2*G2[39])/81 + (32*G2[40])/9 - (32*xi*G2[40])/9 - 
    (272*G2[41])/3 + (32*nf*G2[41])/9 - (64*xi*G2[41])/3 + (32*G2[42])/9 + 
    (160*xi*G2[42])/27 + (32*G2[43])/3 + (32*xi*G2[43])/9), 
 gs^2*(16 + 16*xi - (16*C01*xi)/3) + 
  gs^4*(30850/27 - (6491*C01)/27 + (26288*C02)/81 - (3464*log2)/27 - 
    (964*nf)/27 - (32*C01*nf)/3 + (12712*xi)/27 + (59771*C01*xi)/81 - 
    (33376*C02*xi)/81 + (3800*log2*xi)/27 + (172*xi^2)/3 - 
    (5696*C01*xi^2)/27 + (7232*C02*xi^2)/81 - (1040*log2*xi^2)/27 + 
    (64*G1eps[1])/9 - (64*xi*G1eps[1])/9 + (16*G1eps[2])/9 + 
    (32*xi*G1eps[2])/9 - (1744*G1eps[3])/9 + (32*nf*G1eps[3])/3 - 
    (512*xi*G1eps[3])/9 + (272*G1eps[4])/27 + (904*xi*G1eps[4])/27 + 
    (56*xi^2*G1eps[4])/3 - (160*G2[1])/27 + (64*xi*G2[1])/9 - 
    (1048*G2[2])/9 + (1912*xi*G2[2])/9 - (656*xi^2*G2[2])/9 + (980*G2[3])/9 - 
    (3532*xi*G2[3])/27 + (640*xi^2*G2[3])/27 + (208*xi*G2[4])/9 - 
    (1100*G2[5])/9 + (3412*xi*G2[5])/27 - (640*xi^2*G2[5])/27 + 
    (9536*G2[6])/81 - (13408*xi*G2[6])/81 + (3296*xi^2*G2[6])/81 - 
    (32*G2[7])/9 - (64*G2[8])/27 + (64*xi*G2[8])/9 + (328*G2[9])/3 - 
    (1912*xi*G2[9])/9 + (656*xi^2*G2[9])/9 - (32*G2[10])/9 - 
    (236*G2[11])/27 + (44*xi*G2[11])/9 + (8*xi^2*G2[11])/9 - (20*G2[12])/27 + 
    (20*xi*G2[12])/3 + (8*xi^2*G2[12])/9 - (1744*G2[13])/27 + 
    (272*xi*G2[13])/27 + (40*G2[14])/3 + (20*G2[15])/27 - (20*xi*G2[15])/3 - 
    (8*xi^2*G2[15])/9 + (160*G2[16])/27 - (160*xi*G2[16])/9 + 
    (3224*G2[17])/27 - (7360*xi*G2[17])/27 + (1520*xi^2*G2[17])/27 - 
    (52*G2[18])/9 + (148*xi*G2[18])/9 + (8*xi^2*G2[18])/9 - (112*G2[19])/27 + 
    (160*xi*G2[19])/27 + (112*xi^2*G2[19])/27 - (988*G2[20])/27 + 
    (140*xi*G2[20])/3 + (40*xi^2*G2[20])/27 + (184*G2[21])/27 - 
    (56*xi*G2[21])/3 - (16*xi^2*G2[21])/9 - (32*G2[22])/3 - 
    (160*xi*G2[22])/9 + (32*G2[23])/9 + (160*xi*G2[23])/9 + (2624*G2[24])/9 - 
    (11264*xi*G2[24])/27 + (2560*xi^2*G2[24])/27 + (272*G2[25])/9 + 
    16*xi*G2[25] - (1136*G2[26])/9 + (5824*xi*G2[26])/27 - 
    (1280*xi^2*G2[26])/27 - (248*G2[27])/3 + (7144*xi*G2[27])/27 - 
    (1280*xi^2*G2[27])/27 - 112*G2[28] + (6352*xi*G2[28])/27 - 
    (1280*xi^2*G2[28])/27 + 112*G2[30] - (6352*xi*G2[30])/27 + 
    (1280*xi^2*G2[30])/27 - (32*G2[31])/3 + (32*xi*G2[31])/9 + 
    (32*G2[32])/3 - (32*xi*G2[32])/9 - (608*G2[33])/9 - (224*xi*G2[33])/9 - 
    (640*G2[34])/9 - (128*xi*G2[34])/3 + (2848*G2[36])/81 - 
    (1280*xi*G2[36])/81 + (880*xi^2*G2[36])/81 + (32*G2[37])/9 + 
    (160*G2[38])/9 + (32*xi*G2[38])/9 + (8456*G2[39])/81 - 
    (12952*xi*G2[39])/81 + (2960*xi^2*G2[39])/81 - (128*G2[40])/9 - 
    (32*xi*G2[40])/9 - (376*G2[41])/3 + (16*nf*G2[41])/3 - 
    (128*xi*G2[41])/3 + (32*xi*G2[42])/9), 
 gs^2*(1792/3 - 128*C01 + (128*xi)/3) + 
  gs^4*(659648/27 - (13408*C01)/27 + (1408*C02)/3 + (64*log2)/3 - 
    (29120*nf)/27 - (1024*C01*nf)/9 + (103744*xi)/27 + (45728*C01*xi)/27 - 
    (12416*C02*xi)/27 + (64*log2*xi)/3 + (1376*xi^2)/9 - 
    (10496*C01*xi^2)/27 + (4096*C02*xi^2)/27 - (128*log2*xi^2)/3 + 
    (896*G1eps[1])/9 - (896*xi*G1eps[1])/9 + (128*G1eps[2])/9 + 
    (640*xi*G1eps[2])/9 - (27776*G1eps[3])/9 + (512*nf*G1eps[3])/3 - 
    (8320*xi*G1eps[3])/9 + 1536*G1eps[4] - (256*nf*G1eps[4])/3 + 
    (1280*xi*G1eps[4])/3 + (128*G2[1])/3 + (128*xi*G2[1])/9 - 
    (1600*G2[2])/9 + (4160*xi*G2[2])/9 - (512*xi^2*G2[2])/3 - 
    (15904*G2[3])/27 - (416*xi*G2[3])/3 + (896*xi^2*G2[3])/27 + 
    (2432*G2[4])/3 + (32*G2[5])/9 + (3808*xi*G2[5])/27 - 
    (896*xi^2*G2[5])/27 + (128*G2[6])/3 - (1408*xi*G2[6])/9 + 
    (512*xi^2*G2[6])/9 - (512*G2[7])/9 - (256*G2[8])/27 + (256*xi*G2[8])/27 + 
    (1088*G2[9])/9 - (1216*xi*G2[9])/3 + (512*xi^2*G2[9])/3 - 
    (128*G2[10])/9 - (128*xi*G2[10])/9 - (128*G2[11])/3 + (128*xi*G2[11])/3 - 
    (320*G2[12])/9 - (128*xi*G2[12])/9 - (3968*G2[13])/9 - 
    (128*xi*G2[13])/9 + (320*G2[14])/9 + (320*G2[15])/9 + (128*xi*G2[15])/9 - 
    (256*G2[16])/3 - (10144*G2[17])/9 + (256*nf*G2[17])/3 - 
    (2720*xi*G2[17])/3 + (3712*xi^2*G2[17])/27 + (640*G2[18])/9 - 
    (128*xi*G2[18])/3 + (128*G2[19])/27 - (1280*xi*G2[19])/27 + 
    (640*xi^2*G2[19])/27 + (1216*G2[20])/9 - (896*xi*G2[20])/9 + 
    (128*xi^2*G2[20])/9 - (512*G2[21])/9 + (256*xi*G2[21])/9 + 
    (256*G2[22])/9 - (256*xi*G2[22])/9 - (512*G2[23])/9 + (6400*G2[24])/27 - 
    (13568*xi*G2[24])/27 + (3584*xi^2*G2[24])/27 - (128*G2[25])/27 + 
    (896*xi*G2[25])/27 - (1600*G2[26])/9 + (7232*xi*G2[26])/27 - 
    (1792*xi^2*G2[26])/27 - (6656*G2[27])/27 + (6016*xi*G2[27])/27 - 
    (1792*xi^2*G2[27])/27 - (5632*G2[28])/27 + 256*xi*G2[28] - 
    (1792*xi^2*G2[28])/27 + (5632*G2[30])/27 - 256*xi*G2[30] + 
    (1792*xi^2*G2[30])/27 - (1280*G2[31])/27 - (256*xi*G2[31])/27 + 
    (1280*G2[32])/27 + (256*xi*G2[32])/27 - (2432*G2[33])/27 + 
    (896*xi*G2[33])/27 + (1024*G2[34])/9 - (1408*G2[36])/27 + 
    (640*xi*G2[36])/27 + (128*xi^2*G2[36])/9 + (128*G2[37])/9 + 
    (128*xi*G2[37])/9 - (256*G2[38])/9 - (256*xi*G2[38])/9 + 
    (1088*G2[39])/9 - (7616*xi*G2[39])/27 + (1408*xi^2*G2[39])/27 + 
    (128*G2[40])/3 + (128*xi*G2[40])/3 - (14080*G2[41])/9 + 
    (256*nf*G2[41])/3 - (3968*xi*G2[41])/9 + (256*xi*G2[42])/9), 
 gs^2*(-128 + (64*C01)/3 - (64*xi)/3) + 
  gs^4*(-147832/27 - (1880*C01)/27 - (9776*C02)/27 + (112*log2)/9 + 
    (6352*nf)/27 + (992*C01*nf)/27 - (31088*xi)/27 - (5984*C01*xi)/9 + 
    (6608*C02*xi)/27 - 48*log2*xi - (688*xi^2)/9 + (5248*C01*xi^2)/27 - 
    (2048*C02*xi^2)/27 + (64*log2*xi^2)/3 - (64*G1eps[1])/3 + 
    (64*xi*G1eps[1])/3 - (160*xi*G1eps[2])/9 + 768*G1eps[3] - 
    (128*nf*G1eps[3])/3 + (704*xi*G1eps[3])/3 - (2432*G1eps[4])/9 + 
    (128*nf*G1eps[4])/9 - (256*xi*G1eps[4])/3 - (64*G2[1])/9 - 
    (64*xi*G2[1])/9 + (544*G2[2])/9 - (800*xi*G2[2])/3 + (256*xi^2*G2[2])/3 + 
    (944*G2[3])/27 + (2080*xi*G2[3])/27 - (448*xi^2*G2[3])/27 - 
    (1120*G2[4])/9 + (256*G2[5])/3 - (704*xi*G2[5])/9 + (448*xi^2*G2[5])/27 - 
    (1472*G2[6])/27 + (2816*xi*G2[6])/27 - (256*xi^2*G2[6])/9 + 
    (320*G2[7])/9 + (128*G2[8])/27 - (128*xi*G2[8])/27 - 32*G2[9] + 
    (2144*xi*G2[9])/9 - (256*xi^2*G2[9])/3 + (64*G2[10])/9 + 
    (64*xi*G2[10])/9 + (160*G2[11])/9 - (128*xi*G2[11])/9 - (64*G2[12])/9 + 
    (736*G2[13])/9 + (64*xi*G2[13])/9 - (160*G2[14])/9 + (64*G2[15])/9 + 
    (128*G2[16])/9 + (5024*G2[17])/27 - (128*nf*G2[17])/9 + 
    (8000*xi*G2[17])/27 - (1856*xi^2*G2[17])/27 - 32*G2[18] + 
    (128*xi*G2[18])/9 + (256*G2[19])/27 + (32*xi*G2[19])/3 - 
    (320*xi^2*G2[19])/27 - (160*G2[20])/9 - (32*xi*G2[20])/9 - 
    (64*xi^2*G2[20])/9 + (320*G2[21])/9 - (128*G2[22])/9 + 
    (128*xi*G2[22])/9 + (256*G2[23])/9 - (4928*G2[24])/27 + 
    (7616*xi*G2[24])/27 - (1792*xi^2*G2[24])/27 - (128*G2[25])/27 - 
    (448*xi*G2[25])/27 + 128*G2[26] - (448*xi*G2[26])/3 + 
    (896*xi^2*G2[26])/27 + (4768*G2[27])/27 - (3424*xi*G2[27])/27 + 
    (896*xi^2*G2[27])/27 + (4064*G2[28])/27 - (3872*xi*G2[28])/27 + 
    (896*xi^2*G2[28])/27 - (4064*G2[30])/27 + (3872*xi*G2[30])/27 - 
    (896*xi^2*G2[30])/27 + (1024*G2[31])/27 + (128*xi*G2[31])/27 - 
    (1024*G2[32])/27 - (128*xi*G2[32])/27 + (832*G2[33])/27 + 
    (320*xi*G2[33])/27 - (512*G2[34])/9 + (496*G2[36])/27 - 
    (304*xi*G2[36])/27 - (64*xi^2*G2[36])/9 - (64*G2[37])/9 - 
    (64*xi*G2[37])/9 + (128*G2[38])/9 + (128*xi*G2[38])/9 - 
    (2480*G2[39])/27 + (3728*xi*G2[39])/27 - (704*xi^2*G2[39])/27 - 
    (64*G2[40])/3 - (64*xi*G2[40])/3 + (3424*G2[41])/9 - (64*nf*G2[41])/3 + 
    (1088*xi*G2[41])/9 + (64*G2[42])/9 - (128*xi*G2[42])/9), 
 gs^2*(64 + (32*xi)/3 + (32*C01*xi)/3) + 
  gs^4*(73988/27 + (26366*C01)/27 - (1696*C02)/27 + (592*log2)/3 - 
    (3176*nf)/27 - (256*C01*nf)/9 + (15184*xi)/27 - (1654*C01*xi)/9 + 
    (13760*C02*xi)/81 - (4112*log2*xi)/27 + (344*xi^2)/9 + 
    (896*C01*xi^2)/27 - (2176*C02*xi^2)/81 + (928*log2*xi^2)/27 + 
    (256*G1eps[1])/9 - (64*xi*G1eps[1])/9 + (64*xi*G1eps[2])/9 - 
    (3616*G1eps[3])/9 + (64*nf*G1eps[3])/3 - (1088*xi*G1eps[3])/9 + 
    (224*G1eps[4])/9 - (848*xi*G1eps[4])/27 - (112*xi^2*G1eps[4])/3 - 
    (64*G2[1])/27 + 112*G2[2] + (80*xi*G2[2])/9 - (160*xi^2*G2[2])/9 - 
    (1048*G2[3])/9 + (808*xi*G2[3])/9 - (128*xi^2*G2[3])/9 - 
    (416*xi*G2[4])/9 - (424*G2[5])/27 - (2120*xi*G2[5])/27 + 
    (128*xi^2*G2[5])/9 - (1088*G2[6])/9 + (7232*xi*G2[6])/81 - 
    (1984*xi^2*G2[6])/81 - (256*G2[7])/9 - (128*G2[8])/27 - 
    (128*xi*G2[8])/27 - (464*G2[9])/3 + 48*xi*G2[9] + (160*xi^2*G2[9])/9 - 
    (64*G2[10])/9 - (128*xi*G2[10])/9 + (8*G2[11])/9 - (184*xi*G2[11])/9 - 
    (16*xi^2*G2[11])/9 - (8*G2[12])/3 - (152*xi*G2[12])/9 - 
    (16*xi^2*G2[12])/9 + (32*G2[13])/3 + (608*xi*G2[13])/27 + (80*G2[14])/9 + 
    (8*G2[15])/3 + (152*xi*G2[15])/9 + (16*xi^2*G2[15])/9 + 
    (64*xi*G2[16])/9 - (6256*G2[17])/27 + (2144*xi*G2[17])/27 + 
    (224*xi^2*G2[17])/9 - (136*G2[18])/27 - (8*xi*G2[18])/9 - 
    (16*xi^2*G2[18])/9 + (448*G2[19])/27 - (448*xi*G2[19])/27 + 
    (416*xi^2*G2[19])/27 - (248*G2[20])/27 - (152*xi*G2[20])/3 + 
    (304*xi^2*G2[20])/27 + (16*G2[21])/3 + (400*xi*G2[21])/9 + 
    (32*xi^2*G2[21])/9 - (64*G2[22])/3 - (320*xi*G2[22])/9 + (64*G2[23])/9 + 
    (64*xi*G2[23])/9 - (5696*G2[24])/27 + (1792*xi*G2[24])/9 - 
    (512*xi^2*G2[24])/9 - (416*G2[25])/27 + (32*xi*G2[25])/27 + 
    (320*G2[26])/9 - (3200*xi*G2[26])/27 + (256*xi^2*G2[26])/9 + 
    (1744*G2[27])/27 - (1712*xi*G2[27])/9 + (256*xi^2*G2[27])/9 + 
    (1280*G2[28])/27 - (4000*xi*G2[28])/27 + (256*xi^2*G2[28])/9 - 
    (1280*G2[30])/27 + (4000*xi*G2[30])/27 - (256*xi^2*G2[30])/9 - 
    (320*G2[31])/27 - (448*xi*G2[31])/27 + (320*G2[32])/27 + 
    (448*xi*G2[32])/27 + (64*G2[33])/27 + (128*xi*G2[33])/27 + 
    (640*G2[34])/9 + (128*xi*G2[34])/3 - (2080*G2[36])/27 + 
    (9664*xi*G2[36])/81 - (608*xi^2*G2[36])/81 + (64*G2[37])/9 + 
    (128*xi*G2[37])/9 + (64*G2[38])/9 + (64*xi*G2[38])/9 + (272*G2[39])/9 + 
    (2864*xi*G2[39])/81 - (1696*xi^2*G2[39])/81 + (64*xi*G2[40])/9 - 
    (1744*G2[41])/9 + (32*nf*G2[41])/3 - (448*xi*G2[41])/9 - (64*G2[42])/27 - 
    (64*xi*G2[42])/9 + (64*G2[43])/9 - (128*xi*G2[43])/3), 
 gs^2*(64 - (128*C01)/9 + (32*xi)/3 - (32*C01*xi)/9) + 
  gs^4*(78692/27 + (718*C01)/9 + (4432*C02)/27 - (784*log2)/9 - 
    (3176*nf)/27 - (1216*C01*nf)/81 + (13552*xi)/27 + (9946*C01*xi)/27 - 
    (2128*C02*xi)/9 + (848*log2*xi)/9 + (344*xi^2)/9 - (3752*C01*xi^2)/27 + 
    (5312*C02*xi^2)/81 - (800*log2*xi^2)/27 - (64*G1eps[1])/9 - 
    (128*xi*G1eps[1])/9 + (64*xi*G1eps[2])/9 - (3296*G1eps[3])/9 + 
    (64*nf*G1eps[3])/3 - (1024*xi*G1eps[3])/9 + (544*G1eps[4])/3 - 
    (256*nf*G1eps[4])/27 + (1904*xi*G1eps[4])/27 + (112*xi^2*G1eps[4])/9 - 
    (224*G2[1])/27 + (352*xi*G2[1])/27 - 112*G2[2] + (1072*xi*G2[2])/9 + 
    (32*xi^2*G2[2])/9 + (152*G2[3])/27 - (2312*xi*G2[3])/27 + 
    (160*xi^2*G2[3])/9 + (2240*G2[4])/27 + (416*xi*G2[4])/27 - 
    (808*G2[5])/27 + (2168*xi*G2[5])/27 - (160*xi^2*G2[5])/9 + 
    (224*G2[6])/27 - (2720*xi*G2[6])/27 + (2624*xi^2*G2[6])/81 - 
    (64*G2[7])/9 - (64*xi*G2[7])/9 + (128*G2[8])/9 + (128*xi*G2[8])/27 + 
    (272*G2[9])/3 - (1136*xi*G2[9])/9 - (32*xi^2*G2[9])/9 - (160*G2[10])/9 - 
    (32*xi*G2[10])/9 - (664*G2[11])/27 + (680*xi*G2[11])/27 - 
    (32*xi^2*G2[11])/9 + (56*G2[12])/27 + (344*xi*G2[12])/27 - 
    (16*xi^2*G2[12])/9 - (320*G2[13])/9 + (128*xi*G2[13])/9 + (80*G2[14])/9 - 
    (56*G2[15])/27 - (344*xi*G2[15])/27 + (16*xi^2*G2[15])/9 - 
    (544*G2[16])/27 - (160*xi*G2[16])/27 - 176*G2[17] + (256*nf*G2[17])/27 - 
    (4832*xi*G2[17])/27 + (992*xi^2*G2[17])/27 + (56*G2[18])/3 + 
    (88*xi*G2[18])/9 - (16*xi^2*G2[18])/9 - (224*G2[19])/27 - 
    (32*xi*G2[19])/3 + (32*xi^2*G2[19])/9 - (296*G2[20])/9 + 
    (200*xi*G2[20])/3 - (304*xi^2*G2[20])/27 - (256*G2[21])/27 - 
    (832*xi*G2[21])/27 + (32*xi^2*G2[21])/9 - (448*G2[22])/9 - 
    (64*xi*G2[22])/9 + (128*G2[23])/9 + (640*G2[24])/9 - 
    (6080*xi*G2[24])/27 + (640*xi^2*G2[24])/9 + (1024*G2[25])/27 + 
    (128*xi*G2[25])/27 - (1840*G2[26])/27 + (3248*xi*G2[26])/27 - 
    (320*xi^2*G2[26])/9 - (32*G2[27])/3 + (4000*xi*G2[27])/27 - 
    (320*xi^2*G2[27])/9 - (1280*G2[28])/27 + (1184*xi*G2[28])/9 - 
    (320*xi^2*G2[28])/9 + (1280*G2[30])/27 - (1184*xi*G2[30])/9 + 
    (320*xi^2*G2[30])/9 - (896*G2[31])/27 + (128*xi*G2[31])/27 + 
    (896*G2[32])/27 - (128*xi*G2[32])/27 - (1856*G2[33])/27 + 
    (128*xi*G2[33])/27 - (128*G2[34])/3 - (128*xi*G2[34])/9 + 
    (544*G2[36])/9 - (128*xi*G2[36])/3 + (1120*xi^2*G2[36])/81 + 
    (160*G2[37])/9 + (32*xi*G2[37])/9 + (128*G2[38])/9 + (176*G2[39])/3 - 
    (1840*xi*G2[39])/27 + (1760*xi^2*G2[39])/81 + (32*G2[40])/9 + 
    (32*xi*G2[40])/9 - (1808*G2[41])/9 + (32*nf*G2[41])/3 - 
    (512*xi*G2[41])/9 - (64*G2[42])/9 + (64*xi*G2[42])/9 - (16*G2[43])/3 + 
    (16*xi*G2[43])/3), gs^2*(64 - (32*C01)/3 + (32*xi)/3) + 
  gs^4*(67268/27 - (206*C01)/9 - (320*C02)/81 + (1136*log2)/27 - 
    (3176*nf)/27 - (448*C01*nf)/27 + (14608*xi)/27 + (8870*C01*xi)/27 - 
    (8960*C02*xi)/81 + (464*log2*xi)/27 + (344*xi^2)/9 - (2624*C01*xi^2)/27 + 
    (1024*C02*xi^2)/27 - (32*log2*xi^2)/3 - (64*G1eps[1])/9 - 
    (128*xi*G1eps[1])/9 + (64*xi*G1eps[2])/9 - (3296*G1eps[3])/9 + 
    (64*nf*G1eps[3])/3 - (1024*xi*G1eps[3])/9 + (3424*G1eps[4])/27 - 
    (64*nf*G1eps[4])/9 + (416*xi*G1eps[4])/9 - (32*G2[1])/9 + 
    (32*xi*G2[1])/9 - (112*G2[2])/9 + (1840*xi*G2[2])/9 - 
    (128*xi^2*G2[2])/3 - (3080*G2[3])/27 - (328*xi*G2[3])/9 + 
    (224*xi^2*G2[3])/27 + (416*G2[4])/9 + (1816*G2[5])/27 + 
    (1000*xi*G2[5])/27 - (224*xi^2*G2[5])/27 - (2720*G2[6])/81 - 
    (3872*xi*G2[6])/81 + (128*xi^2*G2[6])/9 - (64*G2[8])/27 + 
    (64*xi*G2[8])/27 - (16*G2[9])/9 - (1712*xi*G2[9])/9 + 
    (128*xi^2*G2[9])/3 - (32*G2[10])/9 - (32*xi*G2[10])/9 - (40*G2[11])/9 + 
    (40*xi*G2[11])/9 + 8*G2[12] - (8*xi*G2[12])/9 + (608*G2[13])/9 - 
    (32*xi*G2[13])/9 + (80*G2[14])/9 - 8*G2[15] + (8*xi*G2[15])/9 - 
    (64*G2[16])/9 - (400*G2[17])/3 + (64*nf*G2[17])/9 - (1360*xi*G2[17])/9 + 
    (928*xi^2*G2[17])/27 + (152*G2[18])/9 - 8*xi*G2[18] + (128*G2[19])/27 - 
    (32*xi*G2[19])/9 + (160*xi^2*G2[19])/27 + (712*G2[20])/27 - 
    (200*xi*G2[20])/27 + (32*xi^2*G2[20])/9 - (80*G2[21])/3 + 
    (16*xi*G2[21])/9 + (64*G2[22])/9 - (64*xi*G2[22])/9 - (128*G2[23])/9 - 
    (256*G2[24])/3 - (3584*xi*G2[24])/27 + (896*xi^2*G2[24])/27 - 
    (224*G2[25])/27 + (224*xi*G2[25])/27 + (944*G2[26])/27 + 
    (1904*xi*G2[26])/27 - (448*xi^2*G2[26])/27 + 32*G2[27] + 
    (1600*xi*G2[27])/27 - (448*xi^2*G2[27])/27 + (928*G2[28])/27 + 
    (608*xi*G2[28])/9 - (448*xi^2*G2[28])/27 - (928*G2[30])/27 - 
    (608*xi*G2[30])/9 + (448*xi^2*G2[30])/27 + (64*G2[31])/27 - 
    (64*xi*G2[31])/27 - (64*G2[32])/27 + (64*xi*G2[32])/27 + 
    (640*G2[33])/27 - (64*xi*G2[33])/27 + (256*G2[34])/9 - (3088*G2[36])/81 + 
    (752*xi*G2[36])/81 + (32*xi^2*G2[36])/9 + (32*G2[37])/9 + 
    (32*xi*G2[37])/9 - (64*G2[38])/9 - (64*xi*G2[38])/9 - (1088*G2[39])/81 - 
    (5408*xi*G2[39])/81 + (352*xi^2*G2[39])/27 + (32*G2[40])/3 + 
    (32*xi*G2[40])/3 - (1552*G2[41])/9 + (32*nf*G2[41])/3 - 
    (512*xi*G2[41])/9 + (64*xi*G2[42])/9), 
 gs^2*(-128 + (64*C01)/3 - (64*xi)/3) + 
  gs^4*(-148936/27 - (14288*C01)/81 - (15680*C02)/81 + (304*log2)/27 + 
    (6352*nf)/27 + (992*C01*nf)/27 - (3296*xi)/3 - (56768*C01*xi)/81 + 
    256*C02*xi - (1072*log2*xi)/27 - (688*xi^2)/9 + (5248*C01*xi^2)/27 - 
    (2048*C02*xi^2)/27 + (64*log2*xi^2)/3 - (256*G1eps[1])/9 + 
    (256*xi*G1eps[1])/9 - (64*G1eps[2])/9 - (128*xi*G1eps[2])/9 + 
    (6976*G1eps[3])/9 - (128*nf*G1eps[3])/3 + (2048*xi*G1eps[3])/9 - 
    (7168*G1eps[4])/27 + (128*nf*G1eps[4])/9 - (256*xi*G1eps[4])/3 + 
    (64*G2[1])/9 - (64*xi*G2[1])/9 + (1120*G2[2])/3 - (3808*xi*G2[2])/9 + 
    (704*xi^2*G2[2])/9 + (2272*G2[3])/27 + (2144*xi*G2[3])/27 - 
    (448*xi^2*G2[3])/27 - (1120*G2[4])/9 + (2128*G2[5])/27 - 
    (2176*xi*G2[5])/27 + (448*xi^2*G2[5])/27 - (3200*G2[6])/81 + 
    (2752*xi*G2[6])/27 - (256*xi^2*G2[6])/9 + (128*G2[8])/27 - 
    (128*xi*G2[8])/27 - (3104*G2[9])/9 + (1184*xi*G2[9])/3 - 
    (704*xi^2*G2[9])/9 + (64*xi*G2[10])/9 + (160*G2[11])/9 - 
    (32*xi*G2[11])/3 + (64*G2[12])/3 + (32*xi*G2[12])/9 + (2656*G2[13])/27 + 
    (64*xi*G2[13])/9 - (160*G2[14])/9 - (64*G2[15])/3 - (32*xi*G2[15])/9 + 
    (128*G2[16])/9 + (5648*G2[17])/27 - (128*nf*G2[17])/9 + 
    (8480*xi*G2[17])/27 - (1856*xi^2*G2[17])/27 + (32*G2[18])/9 + 
    (160*xi*G2[18])/9 - (256*G2[19])/27 + (64*xi*G2[19])/9 - 
    (320*xi^2*G2[19])/27 + (256*G2[20])/9 + (160*xi*G2[20])/9 - 
    (64*xi^2*G2[20])/9 - (64*G2[21])/3 - (64*xi*G2[21])/9 - (128*G2[22])/9 + 
    (128*xi*G2[22])/9 + (128*G2[23])/9 - (3200*G2[24])/27 + 
    (2624*xi*G2[24])/9 - (1792*xi^2*G2[24])/27 - (320*G2[25])/27 - 
    (448*xi*G2[25])/27 + (128*G2[26])/3 - (4160*xi*G2[26])/27 + 
    (896*xi^2*G2[26])/27 - (32*G2[27])/27 - (1184*xi*G2[27])/9 + 
    (896*xi^2*G2[27])/27 + (704*G2[28])/27 - (4000*xi*G2[28])/27 + 
    (896*xi^2*G2[28])/27 - (704*G2[30])/27 + (4000*xi*G2[30])/27 - 
    (896*xi^2*G2[30])/27 - (128*G2[31])/27 + (128*xi*G2[31])/27 + 
    (128*G2[32])/27 - (128*xi*G2[32])/27 + (1408*G2[33])/27 + 
    (128*xi*G2[33])/27 + (256*G2[34])/9 + (3872*G2[36])/81 - 
    (256*xi*G2[36])/9 - (64*xi^2*G2[36])/9 - (64*xi*G2[37])/9 + 
    (128*xi*G2[38])/9 - (5504*G2[39])/81 + (1408*xi*G2[39])/9 - 
    (704*xi^2*G2[39])/27 - (64*xi*G2[40])/3 + 416*G2[41] - (64*nf*G2[41])/3 + 
    (1024*xi*G2[41])/9 - (128*xi*G2[42])/9), 
 gs^4*(1024/9 + (1232*C01)/9 + (3616*C02)/81 + (656*log2)/27 - 
   (32*C01*nf)/27 + (992*C01*xi)/27 - (2240*C02*xi)/81 + (80*log2*xi)/27 + 
   (128*G1eps[1])/3 + (64*G1eps[2])/9 - (128*G1eps[3])/3 - 
   (128*xi*G1eps[4])/27 - (1568*G2[2])/9 + (1568*xi*G2[2])/9 - 
   (640*xi^2*G2[2])/9 + (1696*G2[3])/27 - (160*xi*G2[3])/27 + (32*G2[4])/3 - 
   (2320*G2[5])/27 + (160*xi*G2[5])/27 + (2176*G2[6])/81 - 
   (320*xi*G2[6])/81 + (1568*G2[9])/9 - (1568*xi*G2[9])/9 + 
   (640*xi^2*G2[9])/9 + (64*G2[10])/9 - 8*G2[11] + (8*xi*G2[11])/3 - 
   (128*G2[12])/9 - (928*G2[13])/9 + (128*G2[15])/9 + (80*G2[17])/9 - 
   (256*xi*G2[17])/27 - (128*G2[18])/9 - (80*G2[19])/27 + (16*xi*G2[19])/27 - 
   (880*G2[20])/27 + (80*xi*G2[20])/27 + (256*G2[21])/9 + (128*G2[23])/9 + 
   (2752*G2[24])/27 - (640*xi*G2[24])/27 - (256*G2[25])/9 - 
   (2048*G2[26])/27 + (320*xi*G2[26])/27 - (2624*G2[27])/27 + 
   (320*xi*G2[27])/27 - (2336*G2[28])/27 + (320*xi*G2[28])/27 + 
   (2336*G2[30])/27 - (320*xi*G2[30])/27 + (128*G2[33])/9 + (256*G2[34])/9 - 
   (592*G2[36])/81 + (1040*xi*G2[36])/81 - (64*G2[37])/9 + (128*G2[38])/9 + 
   (4144*G2[39])/81 - (2000*xi*G2[39])/81 - (64*G2[40])/3 - (128*G2[41])/9), 
 gs^2*(64 - (32*C01)/3 + (32*xi)/3) + 
  gs^4*(81284/27 + (74*C01)/27 + (7744*C02)/27 - (16*log2)/9 - (3176*nf)/27 - 
    (512*C01*nf)/27 + (16144*xi)/27 + (7762*C01*xi)/27 - (2560*C02*xi)/27 + 
    (272*log2*xi)/9 + (344*xi^2)/9 - (2624*C01*xi^2)/27 + 
    (1024*C02*xi^2)/27 - (32*log2*xi^2)/3 + (256*G1eps[1])/9 - 
    (64*xi*G1eps[1])/9 + (64*xi*G1eps[2])/9 - (3616*G1eps[3])/9 + 
    (64*nf*G1eps[3])/3 - (1088*xi*G1eps[3])/9 + (1184*G1eps[4])/9 - 
    (64*nf*G1eps[4])/9 + (1120*xi*G1eps[4])/27 + (32*G2[1])/9 + 
    (32*xi*G2[1])/9 - (1424*G2[2])/9 + (208*xi*G2[2])/9 - 
    (128*xi^2*G2[2])/3 + (472*G2[3])/27 - (328*xi*G2[3])/9 + 
    (224*xi^2*G2[3])/27 + (608*G2[4])/9 - (1832*G2[5])/27 + 
    (1000*xi*G2[5])/27 - (224*xi^2*G2[5])/27 + 32*G2[6] - 
    (1376*xi*G2[6])/27 + (128*xi^2*G2[6])/9 - (256*G2[7])/9 - (64*G2[8])/27 + 
    (64*xi*G2[8])/27 + (1168*G2[9])/9 - (80*xi*G2[9])/9 + 
    (128*xi^2*G2[9])/3 - (32*G2[10])/9 - (32*xi*G2[10])/9 - (200*G2[11])/9 + 
    (88*xi*G2[11])/9 - (8*G2[12])/3 + (56*xi*G2[12])/9 - (224*G2[13])/9 - 
    (32*xi*G2[13])/9 + (80*G2[14])/9 + (8*G2[15])/3 - (56*xi*G2[15])/9 - 
    (64*G2[16])/9 - (1232*G2[17])/27 + (64*nf*G2[17])/9 - 
    (1232*xi*G2[17])/9 + (928*xi^2*G2[17])/27 + (184*G2[18])/9 - 
    (8*xi*G2[18])/9 - (128*G2[19])/9 - (32*xi*G2[19])/27 + 
    (160*xi^2*G2[19])/27 - (40*G2[20])/9 + (376*xi*G2[20])/27 + 
    (32*xi^2*G2[20])/9 - (16*G2[21])/3 - (112*xi*G2[21])/9 + (64*G2[22])/9 - 
    (64*xi*G2[22])/9 - (128*G2[23])/9 + (512*G2[24])/3 - 
    (3584*xi*G2[24])/27 + (896*xi^2*G2[24])/27 + (352*G2[25])/27 + 
    (224*xi*G2[25])/27 - (3280*G2[26])/27 + (1904*xi*G2[26])/27 - 
    (448*xi^2*G2[26])/27 - (1376*G2[27])/9 + (1600*xi*G2[27])/27 - 
    (448*xi^2*G2[27])/27 - (3680*G2[28])/27 + (608*xi*G2[28])/9 - 
    (448*xi^2*G2[28])/27 + (3680*G2[30])/27 - (608*xi*G2[30])/9 + 
    (448*xi^2*G2[30])/27 - (1088*G2[31])/27 - (64*xi*G2[31])/27 + 
    (1088*G2[32])/27 + (64*xi*G2[32])/27 - (1472*G2[33])/27 - 
    (256*xi*G2[33])/27 + (256*G2[34])/9 - (880*G2[36])/27 - 
    (16*xi*G2[36])/9 + (32*xi^2*G2[36])/9 + (32*G2[37])/9 + 
    (32*xi*G2[37])/9 - (64*G2[38])/9 - (64*xi*G2[38])/9 + (2944*G2[39])/27 - 
    (1504*xi*G2[39])/27 + (352*xi^2*G2[39])/27 + (32*G2[40])/3 + 
    (32*xi*G2[40])/3 - 208*G2[41] + (32*nf*G2[41])/3 - 64*xi*G2[41] - 
    (128*G2[42])/9 + (64*xi*G2[42])/9), gs^2*((-64*C01)/9 - (64*C01*xi)/9) + 
  gs^4*(-256/27 - (2056*C01)/27 + (64*C02)/27 - (688*log2)/9 + 
    (544*C01*nf)/81 - (704*xi)/27 + (8360*C01*xi)/27 - (19552*C02*xi)/81 + 
    (2416*log2*xi)/27 - (2768*C01*xi^2)/27 + (1216*C02*xi^2)/27 - 
    (320*log2*xi^2)/9 - (256*G1eps[1])/9 - (128*xi*G1eps[1])/9 + 
    (64*G1eps[2])/9 + (256*G1eps[3])/9 + (128*xi*G1eps[3])/9 + 
    (2048*G1eps[4])/27 - (128*nf*G1eps[4])/27 + (1312*xi*G1eps[4])/27 + 
    (224*xi^2*G1eps[4])/9 + (832*G2[1])/27 + (128*xi*G2[1])/27 - 
    (1280*G2[2])/9 + (1024*xi*G2[2])/3 - (640*xi^2*G2[2])/9 + 
    (1696*G2[3])/27 - (928*xi*G2[3])/9 + (512*xi^2*G2[3])/27 + 
    (1120*G2[4])/27 + (832*xi*G2[4])/27 - (16*G2[5])/27 + 
    (2720*xi*G2[5])/27 - (512*xi^2*G2[5])/27 + (2240*G2[6])/27 - 
    (6976*xi*G2[6])/81 + (256*xi^2*G2[6])/9 - (128*G2[7])/9 - (256*G2[8])/9 + 
    (2048*G2[9])/9 - (3200*xi*G2[9])/9 + (640*xi^2*G2[9])/9 + (32*G2[10])/9 + 
    (32*xi*G2[10])/9 - (920*G2[11])/27 + (328*xi*G2[11])/27 - 
    (1160*G2[12])/27 + (232*xi*G2[12])/27 - (800*G2[13])/9 + 
    (320*xi*G2[13])/27 + (1160*G2[15])/27 - (232*xi*G2[15])/27 + 
    (160*G2[16])/27 - (32*xi*G2[16])/27 - (3400*G2[17])/27 + 
    (128*nf*G2[17])/27 - (4616*xi*G2[17])/27 + (160*xi^2*G2[17])/9 - 
    (256*G2[18])/27 - (1040*G2[19])/27 + (784*xi*G2[19])/27 - 
    (256*xi^2*G2[19])/27 - (2984*G2[20])/27 + (424*xi*G2[20])/27 - 
    (128*xi^2*G2[20])/27 + (1888*G2[21])/27 - (608*xi*G2[21])/27 + 
    (64*G2[22])/9 - (64*xi*G2[22])/9 + (128*xi*G2[23])/9 + (640*G2[24])/9 - 
    (7232*xi*G2[24])/27 + (2048*xi^2*G2[24])/27 + (640*G2[25])/27 + 
    (320*xi*G2[25])/27 + (656*G2[26])/27 + (3632*xi*G2[26])/27 - 
    (1024*xi^2*G2[26])/27 - (592*G2[27])/9 + (5104*xi*G2[27])/27 - 
    (1024*xi^2*G2[27])/27 - (608*G2[28])/27 + (1408*xi*G2[28])/9 - 
    (1024*xi^2*G2[28])/27 + (608*G2[30])/27 - (1408*xi*G2[30])/9 + 
    (1024*xi^2*G2[30])/27 - (512*G2[31])/27 + (128*xi*G2[31])/27 + 
    (512*G2[32])/27 - (128*xi*G2[32])/27 - (512*G2[33])/27 - 
    (256*xi*G2[33])/27 - (448*G2[34])/9 - (320*xi*G2[34])/9 + 
    (832*G2[36])/9 - (896*xi*G2[36])/81 + (64*xi^2*G2[36])/9 - 
    (32*G2[37])/9 - (32*xi*G2[37])/9 + (128*G2[38])/9 - (928*G2[39])/9 - 
    (7936*xi*G2[39])/81 + (832*xi^2*G2[39])/27 - (160*G2[40])/9 - 
    (32*xi*G2[40])/9 + (128*G2[41])/9 - (160*G2[42])/27 + (32*xi*G2[42])/9 - 
    (320*G2[43])/9 + (64*xi*G2[43])/3), 
 gs^2*(-1408/9 + (320*C01)/9 - (64*xi)/9) + 
  gs^4*(-170728/27 - (400*C01)/3 - (5024*C02)/81 - (1904*log2)/27 + 
    (22768*nf)/81 + (2080*C01*nf)/81 - (21664*xi)/27 - (2336*C01*xi)/27 + 
    (224*C02*xi)/9 + (560*log2*xi)/27 - (688*xi^2)/27 + (4624*C01*xi^2)/81 - 
    (6592*C02*xi^2)/243 + (640*log2*xi^2)/81 - (256*G1eps[1])/9 + 
    (256*xi*G1eps[1])/9 - (64*G1eps[2])/9 - (128*xi*G1eps[2])/9 + 
    (6976*G1eps[3])/9 - (128*nf*G1eps[3])/3 + (2048*xi*G1eps[3])/9 - 
    (1280*G1eps[4])/3 + (640*nf*G1eps[4])/27 - (1024*xi*G1eps[4])/9 - 
    (64*G2[1])/27 - (128*xi*G2[1])/27 - (128*G2[2])/9 - (320*xi*G2[2])/9 + 
    (512*xi^2*G2[2])/9 + (4576*G2[3])/27 + (64*xi*G2[3])/3 - 
    (64*xi^2*G2[3])/9 - (6176*G2[4])/27 - (944*G2[5])/27 - 
    (544*xi*G2[5])/27 + (64*xi^2*G2[5])/9 + (5440*G2[6])/81 + 
    (64*xi*G2[6])/27 - (2944*xi^2*G2[6])/243 + (128*G2[7])/9 - 
    (128*G2[8])/27 - (128*xi*G2[8])/27 + (512*G2[9])/9 + (320*xi*G2[9])/9 - 
    (512*xi^2*G2[9])/9 + (32*G2[10])/9 + (32*xi*G2[10])/9 + (832*G2[11])/27 - 
    (608*xi*G2[11])/27 + (32*xi^2*G2[11])/9 + (1024*G2[12])/27 - 
    (416*xi*G2[12])/27 + (32*xi^2*G2[12])/9 + (2368*G2[13])/27 - 
    (544*xi*G2[13])/27 - (160*G2[14])/27 - (1024*G2[15])/27 + 
    (416*xi*G2[15])/27 - (32*xi^2*G2[15])/9 + (448*G2[16])/27 + 
    (64*xi*G2[16])/27 + (35792*G2[17])/81 - (640*nf*G2[17])/27 + 
    (9824*xi*G2[17])/81 - (1760*xi^2*G2[17])/81 + (32*G2[18])/3 - 
    (128*xi*G2[18])/9 + (32*xi^2*G2[18])/9 + (2080*G2[19])/81 + 
    (352*xi*G2[19])/81 - (320*xi^2*G2[19])/81 + (4672*G2[20])/81 - 
    (2720*xi*G2[20])/81 + (32*xi^2*G2[20])/3 - (896*G2[21])/27 + 
    (832*xi*G2[21])/27 - (64*xi^2*G2[21])/9 - (64*G2[22])/9 + 
    (64*xi*G2[22])/9 + (128*G2[23])/9 + (448*G2[24])/27 + (256*xi*G2[24])/9 - 
    (256*xi^2*G2[24])/9 + (448*G2[25])/27 + (464*G2[26])/9 - 
    (80*xi*G2[26])/9 + (128*xi^2*G2[26])/9 + (2320*G2[27])/27 - 
    (112*xi*G2[27])/9 + (128*xi^2*G2[27])/9 + (1664*G2[28])/27 - 
    (32*xi*G2[28])/3 + (128*xi^2*G2[28])/9 - (1664*G2[30])/27 + 
    (32*xi*G2[30])/3 - (128*xi^2*G2[30])/9 + (640*G2[31])/27 - 
    (640*G2[32])/27 - (128*G2[33])/27 - (256*xi*G2[33])/9 - (704*G2[34])/9 - 
    (64*xi*G2[34])/9 + (7568*G2[36])/81 - (80*xi*G2[36])/27 - 
    (1664*xi^2*G2[36])/243 - (32*G2[37])/9 - (32*xi*G2[37])/9 + 
    (128*G2[38])/9 - (6320*G2[39])/81 + (464*xi*G2[39])/27 - 
    (1792*xi^2*G2[39])/243 - (160*G2[40])/9 - (32*xi*G2[40])/9 + 
    (1120*G2[41])/3 - (64*nf*G2[41])/3 + (896*xi*G2[41])/9 + (32*G2[42])/9 - 
    (32*xi*G2[42])/9), gs^2*(16 + 16*xi - (16*C01*xi)/3) + 
  gs^4*(30850/27 - (6827*C01)/27 + (29744*C02)/81 - (3464*log2)/27 - 
    (964*nf)/27 - (32*C01*nf)/3 + (12712*xi)/27 + (58043*C01*xi)/81 - 
    (29344*C02*xi)/81 + (3800*log2*xi)/27 + (172*xi^2)/3 - 
    (5696*C01*xi^2)/27 + (7232*C02*xi^2)/81 - (1040*log2*xi^2)/27 + 
    (64*G1eps[1])/9 - (64*xi*G1eps[1])/9 + (16*G1eps[2])/9 + 
    (32*xi*G1eps[2])/9 - (1744*G1eps[3])/9 + (32*nf*G1eps[3])/3 - 
    (512*xi*G1eps[3])/9 + (272*G1eps[4])/27 + (904*xi*G1eps[4])/27 + 
    (56*xi^2*G1eps[4])/3 - (160*G2[1])/27 + (64*xi*G2[1])/9 - 
    (1016*G2[2])/3 + (1240*xi*G2[2])/3 - (208*xi^2*G2[2])/3 + (980*G2[3])/9 - 
    (3532*xi*G2[3])/27 + (640*xi^2*G2[3])/27 + (208*xi*G2[4])/9 - 
    (1100*G2[5])/9 + (3412*xi*G2[5])/27 - (640*xi^2*G2[5])/27 + 
    (10688*G2[6])/81 - (13408*xi*G2[6])/81 + (3296*xi^2*G2[6])/81 - 
    (32*G2[7])/9 - (64*G2[8])/27 + (64*xi*G2[8])/9 + (2984*G2[9])/9 - 
    (1240*xi*G2[9])/3 + (208*xi^2*G2[9])/3 + (32*G2[10])/9 - (44*G2[11])/3 + 
    (172*xi*G2[11])/9 + (8*xi^2*G2[11])/9 - (20*G2[12])/9 + 
    (92*xi*G2[12])/9 + (8*xi^2*G2[12])/9 - (1424*G2[13])/27 - 
    (496*xi*G2[13])/27 + (40*G2[14])/3 + (20*G2[15])/9 - (92*xi*G2[15])/9 - 
    (8*xi^2*G2[15])/9 - (32*xi*G2[16])/9 + (1184*G2[17])/9 - 
    (7456*xi*G2[17])/27 + (1520*xi^2*G2[17])/27 + (164*G2[18])/27 - 
    12*xi*G2[18] + (8*xi^2*G2[18])/9 - (208*G2[19])/27 + (160*xi*G2[19])/27 + 
    (112*xi^2*G2[19])/27 - (316*G2[20])/9 + (388*xi*G2[20])/9 + 
    (40*xi^2*G2[20])/27 + (40*G2[21])/9 - (232*xi*G2[21])/9 - 
    (16*xi^2*G2[21])/9 + (224*G2[22])/9 + (32*xi*G2[22])/9 - (160*G2[23])/9 - 
    (32*xi*G2[23])/9 + (2752*G2[24])/9 - (11264*xi*G2[24])/27 + 
    (2560*xi^2*G2[24])/27 + (272*G2[25])/9 + 16*xi*G2[25] - 112*G2[26] + 
    (6112*xi*G2[26])/27 - (1280*xi^2*G2[26])/27 - 104*G2[27] + 
    (6472*xi*G2[27])/27 - (1280*xi^2*G2[27])/27 - 112*G2[28] + 
    (6352*xi*G2[28])/27 - (1280*xi^2*G2[28])/27 + 112*G2[30] - 
    (6352*xi*G2[30])/27 + (1280*xi^2*G2[30])/27 - (32*G2[31])/3 + 
    (32*xi*G2[31])/9 + (32*G2[32])/3 - (32*xi*G2[32])/9 - (608*G2[33])/9 - 
    (224*xi*G2[33])/9 - 64*G2[34] - (64*xi*G2[34])/3 + (544*G2[36])/81 - 
    (3008*xi*G2[36])/81 + (880*xi^2*G2[36])/81 - (32*G2[37])/9 - 
    (32*G2[38])/9 - (160*xi*G2[38])/9 + (6728*G2[39])/81 - 
    (14104*xi*G2[39])/81 + (2960*xi^2*G2[39])/81 + (160*xi*G2[40])/9 - 
    (376*G2[41])/3 + (16*nf*G2[41])/3 - (128*xi*G2[41])/3 - (160*G2[42])/27 + 
    (160*xi*G2[42])/9 - (32*G2[43])/9 + (64*xi*G2[43])/3), 
 gs^2*(32/3 + (32*xi)/3 - (32*C01*xi)/9) + 
  gs^4*(24332/27 + (2788*C01)/27 + (17488*C02)/81 - (2176*log2)/27 - 
    (1928*nf)/81 - (64*C01*nf)/9 + (2096*xi)/9 + (30076*C01*xi)/81 - 
    (832*C02*xi)/3 + (2864*log2*xi)/27 + (344*xi^2)/9 - (3752*C01*xi^2)/27 + 
    (5312*C02*xi^2)/81 - (800*log2*xi^2)/27 + (64*G1eps[1])/9 - 
    (64*xi*G1eps[1])/9 + (32*G1eps[2])/9 - (1184*G1eps[3])/9 + 
    (64*nf*G1eps[3])/9 - (320*xi*G1eps[3])/9 + (32*G1eps[4])/3 + 
    (208*xi*G1eps[4])/9 + (112*xi^2*G1eps[4])/9 - (32*G2[1])/3 + 
    (352*xi*G2[1])/27 - (2416*G2[2])/9 + (2768*xi*G2[2])/9 - 
    (416*xi^2*G2[2])/9 + (1912*G2[3])/27 - (2584*xi*G2[3])/27 + 
    (160*xi^2*G2[3])/9 + (416*xi*G2[4])/27 - (1832*G2[5])/27 + 
    (2440*xi*G2[5])/27 - (160*xi^2*G2[5])/9 + (5248*G2[6])/81 - 
    (3136*xi*G2[6])/27 + (2624*xi^2*G2[6])/81 - (64*xi*G2[7])/9 + 
    (128*G2[8])/27 + (128*xi*G2[8])/27 + (784*G2[9])/3 - (944*xi*G2[9])/3 + 
    (416*xi^2*G2[9])/9 + (32*G2[10])/9 - (32*xi*G2[10])/9 - (76*G2[11])/3 + 
    (644*xi*G2[11])/27 - (32*xi^2*G2[11])/9 - (80*G2[12])/9 + 
    (416*xi*G2[12])/27 - (16*xi^2*G2[12])/9 - (832*G2[13])/27 + 
    (128*xi*G2[13])/9 + (80*G2[14])/9 + (80*G2[15])/9 - (416*xi*G2[15])/27 + 
    (16*xi^2*G2[15])/9 - (32*G2[16])/9 - (160*xi*G2[16])/27 - (16*G2[17])/3 - 
    (3952*xi*G2[17])/27 + (992*xi^2*G2[17])/27 - (32*G2[18])/9 + 
    (112*xi*G2[18])/9 - (16*xi^2*G2[18])/9 - (160*G2[19])/27 - 
    (16*xi*G2[19])/3 + (32*xi^2*G2[19])/9 - (2024*G2[20])/27 + 
    (2216*xi*G2[20])/27 - (304*xi^2*G2[20])/27 + (208*G2[21])/9 - 
    (976*xi*G2[21])/27 + (32*xi^2*G2[21])/9 + (64*G2[22])/9 - 
    (64*xi*G2[22])/9 + (3584*G2[24])/27 - (7168*xi*G2[24])/27 + 
    (640*xi^2*G2[24])/9 + (832*G2[25])/27 + (128*xi*G2[25])/27 - 
    (1232*G2[26])/27 + (1264*xi*G2[26])/9 - (320*xi^2*G2[26])/9 - 
    (832*G2[27])/27 + (4544*xi*G2[27])/27 - (320*xi^2*G2[27])/9 - 
    (128*G2[28])/3 + (4096*xi*G2[28])/27 - (320*xi^2*G2[28])/9 + 
    (128*G2[30])/3 - (4096*xi*G2[30])/27 + (320*xi^2*G2[30])/9 - 
    (512*G2[31])/27 + (128*xi*G2[31])/27 + (512*G2[32])/27 - 
    (128*xi*G2[32])/27 - (1856*G2[33])/27 - (64*xi*G2[33])/27 - 
    (640*G2[34])/9 - (128*xi*G2[34])/9 + (1760*G2[36])/81 - 
    (736*xi*G2[36])/27 + (1120*xi^2*G2[36])/81 - (32*G2[37])/9 + 
    (32*xi*G2[37])/9 + (1456*G2[39])/81 - (2608*xi*G2[39])/27 + 
    (1760*xi^2*G2[39])/81 - (32*G2[40])/9 + (32*xi*G2[40])/9 - 
    (272*G2[41])/3 + (32*nf*G2[41])/9 - (64*xi*G2[41])/3 - (64*G2[42])/9 + 
    (64*xi*G2[42])/9 - (16*G2[43])/3 + (16*xi*G2[43])/3), 
 gs^2*(16/3 + (16*xi)/3 - (16*C01*xi)/9) + 
  gs^4*(2834/9 + (1193*C01)/27 + (1984*C02)/27 - (200*log2)/9 - (964*nf)/81 - 
    (32*C01*nf)/9 + (3032*xi)/27 + (1799*C01*xi)/9 - (4000*C02*xi)/27 + 
    (472*log2*xi)/9 + (172*xi^2)/9 - (1876*C01*xi^2)/27 + 
    (2656*C02*xi^2)/81 - (400*log2*xi^2)/27 + (128*G1eps[1])/9 - 
    (32*xi*G1eps[1])/9 + (32*G1eps[2])/9 - (688*G1eps[3])/9 + 
    (32*nf*G1eps[3])/9 - (160*xi*G1eps[3])/9 + (112*G1eps[4])/27 + 
    (280*xi*G1eps[4])/27 + (56*xi^2*G1eps[4])/9 - (16*G2[1])/3 + 
    (176*xi*G2[1])/27 - (584*G2[2])/3 + (2200*xi*G2[2])/9 - 
    (208*xi^2*G2[2])/3 + (1372*G2[3])/27 - (1340*xi*G2[3])/27 + 
    (80*xi^2*G2[3])/9 + (208*xi*G2[4])/27 - (148*G2[5])/3 + 
    (1268*xi*G2[5])/27 - (80*xi^2*G2[5])/9 + (784*G2[6])/27 - 
    (176*xi*G2[6])/3 + (1312*xi^2*G2[6])/81 - (32*xi*G2[7])/9 + 
    (64*G2[8])/27 + (64*xi*G2[8])/27 + (1720*G2[9])/9 - 248*xi*G2[9] + 
    (208*xi^2*G2[9])/3 - (16*G2[10])/9 - (16*xi*G2[10])/9 - (44*G2[11])/3 + 
    (340*xi*G2[11])/27 - (16*xi^2*G2[11])/9 - 4*G2[12] + (220*xi*G2[12])/27 - 
    (8*xi^2*G2[12])/9 - 32*G2[13] + (64*xi*G2[13])/9 + (40*G2[14])/9 + 
    4*G2[15] - (220*xi*G2[15])/27 + (8*xi^2*G2[15])/9 - (16*G2[16])/9 - 
    (80*xi*G2[16])/27 - (40*G2[17])/27 - (688*xi*G2[17])/9 + 
    (496*xi^2*G2[17])/27 - (4*G2[18])/3 + (20*xi*G2[18])/3 - 
    (8*xi^2*G2[18])/9 - (8*G2[19])/3 - (8*xi*G2[19])/3 + (16*xi^2*G2[19])/9 - 
    (1028*G2[20])/27 + (1156*xi*G2[20])/27 - (152*xi^2*G2[20])/27 + 
    (32*G2[21])/3 - (512*xi*G2[21])/27 + (16*xi^2*G2[21])/9 - 
    (224*G2[22])/9 - (32*xi*G2[22])/9 + (64*G2[23])/3 + (2240*G2[24])/27 - 
    (3776*xi*G2[24])/27 + (320*xi^2*G2[24])/9 - (352*G2[25])/27 + 
    (64*xi*G2[25])/27 - (680*G2[26])/9 + (664*xi*G2[26])/9 - 
    (160*xi^2*G2[26])/9 - (1840*G2[27])/27 + (2368*xi*G2[27])/27 - 
    (160*xi^2*G2[27])/9 - (2048*G2[28])/27 + (2144*xi*G2[28])/27 - 
    (160*xi^2*G2[28])/9 + (2048*G2[30])/27 - (2144*xi*G2[30])/27 + 
    (160*xi^2*G2[30])/9 - (256*G2[31])/27 + (64*xi*G2[31])/27 + 
    (256*G2[32])/27 - (64*xi*G2[32])/27 + (320*G2[33])/27 - 
    (32*xi*G2[33])/27 + (64*G2[34])/9 - (64*xi*G2[34])/9 + (304*G2[36])/9 - 
    (208*xi*G2[36])/27 + (560*xi^2*G2[36])/81 + (16*G2[37])/9 + 
    (16*xi*G2[37])/9 + (64*G2[38])/3 + (1240*G2[39])/27 - (520*xi*G2[39])/9 + 
    (880*xi^2*G2[39])/81 - (176*G2[40])/9 + (16*xi*G2[40])/9 - 
    (248*G2[41])/9 + (16*nf*G2[41])/9 - (32*xi*G2[41])/3 - (32*G2[42])/9 + 
    (32*xi*G2[42])/9 - (8*G2[43])/3 + (8*xi*G2[43])/3), 
 gs^2*(32/3 + (32*xi)/3 - (32*C01*xi)/9) + 
  gs^4*(8068/9 - (1382*C01)/27 + (19840*C02)/81 - (1072*log2)/27 - 
    (1928*nf)/81 - (64*C01*nf)/9 + (8528*xi)/27 + (34270*C01*xi)/81 - 
    (19136*C02*xi)/81 + (2320*log2*xi)/27 + (344*xi^2)/9 - 
    (1336*C01*xi^2)/9 + (544*C02*xi^2)/9 - (256*log2*xi^2)/9 + 
    (64*G1eps[1])/9 - (64*xi*G1eps[1])/9 + (32*G1eps[2])/9 - 
    (1184*G1eps[3])/9 + (64*nf*G1eps[3])/9 - (320*xi*G1eps[3])/9 + 
    (128*G1eps[4])/27 + (592*xi*G1eps[4])/27 + (112*xi^2*G1eps[4])/9 + 
    (160*G2[1])/27 + (160*xi*G2[1])/27 - (2704*G2[2])/9 + (2800*xi*G2[2])/9 - 
    (224*xi^2*G2[2])/3 + (2128*G2[3])/27 - (848*xi*G2[3])/9 + 
    (160*xi^2*G2[3])/9 + (416*xi*G2[4])/27 - (1792*G2[5])/27 + 
    (2528*xi*G2[5])/27 - (160*xi^2*G2[5])/9 + (5824*G2[6])/81 - 
    (8576*xi*G2[6])/81 + (256*xi^2*G2[6])/9 - (64*G2[7])/3 - (320*G2[8])/27 + 
    (64*xi*G2[8])/27 + (2768*G2[9])/9 - 304*xi*G2[9] + (224*xi^2*G2[9])/3 + 
    (16*G2[10])/9 - (16*xi*G2[10])/9 - (232*G2[11])/9 + (296*xi*G2[11])/27 - 
    (68*G2[12])/3 + (284*xi*G2[12])/27 - (64*G2[13])/27 + (64*xi*G2[13])/27 + 
    (80*G2[14])/9 + (68*G2[15])/3 - (284*xi*G2[15])/27 + (16*G2[16])/9 - 
    (16*xi*G2[16])/27 + (140*G2[17])/3 - (4996*xi*G2[17])/27 + 
    (1168*xi^2*G2[17])/27 + (136*G2[18])/27 - (8*xi*G2[18])/9 - 
    (616*G2[19])/27 + (56*xi*G2[19])/3 + (32*xi^2*G2[19])/27 - 
    (628*G2[20])/9 + (772*xi*G2[20])/27 + (32*xi^2*G2[20])/27 + 
    (128*G2[21])/3 - (640*xi*G2[21])/27 + (32*G2[22])/3 - (32*xi*G2[22])/3 - 
    (64*G2[23])/9 + (64*xi*G2[23])/9 + (5056*G2[24])/27 - 
    (2624*xi*G2[24])/9 + (640*xi^2*G2[24])/9 + (256*G2[25])/9 + 
    (128*xi*G2[25])/9 - (2072*G2[26])/27 + (1352*xi*G2[26])/9 - 
    (320*xi^2*G2[26])/9 - (2696*G2[27])/27 + (1496*xi*G2[27])/9 - 
    (320*xi^2*G2[27])/9 - (2480*G2[28])/27 + (1424*xi*G2[28])/9 - 
    (320*xi^2*G2[28])/9 + (2480*G2[30])/27 - (1424*xi*G2[30])/9 + 
    (320*xi^2*G2[30])/9 - (256*G2[31])/9 + (256*G2[32])/9 - 64*G2[33] - 
    (64*xi*G2[33])/3 - (352*G2[34])/9 - (160*xi*G2[34])/9 - (208*G2[36])/81 - 
    (64*xi*G2[36])/81 + (64*xi^2*G2[36])/9 - (16*G2[37])/9 + 
    (16*xi*G2[37])/9 + (64*G2[38])/9 - (64*xi*G2[38])/9 + (4624*G2[39])/81 - 
    (9440*xi*G2[39])/81 + (256*xi^2*G2[39])/9 - (80*G2[40])/9 + 
    (80*xi*G2[40])/9 - (752*G2[41])/9 + (32*nf*G2[41])/9 - 
    (256*xi*G2[41])/9 - (464*G2[42])/27 + (80*xi*G2[42])/9 - (160*G2[43])/9 + 
    (32*xi*G2[43])/3), gs^2*(128/3 - (64*C01)/9 + (64*xi)/9) + 
  gs^4*(51608/27 + (23356*C01)/81 + (1280*C02)/27 + (1216*log2)/27 - 
    (6352*nf)/81 - (992*C01*nf)/81 + (2336*xi)/9 + (692*C01*xi)/27 - 
    (1600*C02*xi)/27 + (688*xi^2)/27 - (4624*C01*xi^2)/81 + 
    (6592*C02*xi^2)/243 - (640*log2*xi^2)/81 + (128*G1eps[1])/9 - 
    (128*xi*G1eps[1])/9 + (64*G1eps[2])/9 - (2368*G1eps[3])/9 + 
    (128*nf*G1eps[3])/9 - (640*xi*G1eps[3])/9 + (2432*G1eps[4])/27 - 
    (128*nf*G1eps[4])/27 + (256*xi*G1eps[4])/9 - (320*G2[1])/27 + 
    (128*xi*G2[1])/27 - (1888*G2[2])/9 + (1696*xi*G2[2])/9 - 
    (448*xi^2*G2[2])/9 - (880*G2[3])/27 - (848*xi*G2[3])/27 + 
    (64*xi^2*G2[3])/9 + (1120*G2[4])/27 - (416*G2[5])/27 + (272*xi*G2[5])/9 - 
    (64*xi^2*G2[5])/9 - (256*G2[6])/9 - (640*xi*G2[6])/27 + 
    (2944*xi^2*G2[6])/243 + (128*xi*G2[8])/27 + (544*G2[9])/3 - 
    (1696*xi*G2[9])/9 + (448*xi^2*G2[9])/9 + (32*G2[10])/9 - 
    (32*xi*G2[10])/9 - (64*G2[11])/3 + (416*xi*G2[11])/27 - 
    (32*xi^2*G2[11])/9 - (320*G2[12])/9 + (464*xi*G2[12])/27 - 
    (32*xi^2*G2[12])/9 - (64*G2[13])/9 + (544*xi*G2[13])/27 + 
    (160*G2[14])/27 + (320*G2[15])/9 - (464*xi*G2[15])/27 + 
    (32*xi^2*G2[15])/9 - (64*xi*G2[16])/27 - (4208*G2[17])/27 + 
    (128*nf*G2[17])/27 - (3248*xi*G2[17])/81 + (1760*xi^2*G2[17])/81 - 
    (272*G2[18])/9 + 16*xi*G2[18] - (32*xi^2*G2[18])/9 - (112*G2[19])/9 + 
    (368*xi*G2[19])/81 + (320*xi^2*G2[19])/81 - (2656*G2[20])/27 + 
    (4400*xi*G2[20])/81 - (32*xi^2*G2[20])/3 + (544*G2[21])/9 - 
    (928*xi*G2[21])/27 + (64*xi^2*G2[21])/9 + (64*G2[22])/9 - 
    (64*xi*G2[22])/9 - (1856*xi*G2[24])/27 + (256*xi^2*G2[24])/9 + 
    (64*G2[25])/27 - (304*G2[26])/27 + (784*xi*G2[26])/27 - 
    (128*xi^2*G2[26])/9 + (80*G2[27])/9 + (880*xi*G2[27])/27 - 
    (128*xi^2*G2[27])/9 - (32*G2[28])/27 + (832*xi*G2[28])/27 - 
    (128*xi^2*G2[28])/9 + (32*G2[30])/27 - (832*xi*G2[30])/27 + 
    (128*xi^2*G2[30])/9 - (128*G2[31])/27 + (128*G2[32])/27 - 
    (512*G2[33])/27 + (128*xi*G2[33])/9 - (64*G2[34])/9 + (64*xi*G2[34])/9 - 
    (2080*G2[36])/27 + (416*xi*G2[36])/27 + (1664*xi^2*G2[36])/243 - 
    (32*G2[37])/9 + (32*xi*G2[37])/9 + (1504*G2[39])/27 - (320*xi*G2[39])/9 + 
    (1792*xi^2*G2[39])/243 - (32*G2[40])/9 + (32*xi*G2[40])/9 - 
    (416*G2[41])/3 + (64*nf*G2[41])/9 - (256*xi*G2[41])/9 - (32*G2[42])/9 + 
    (32*xi*G2[42])/9), gs^2*(64/3 - (32*C01)/9 + (32*xi)/9) + 
  gs^4*(20012/27 + (7646*C01)/81 - (976*C02)/81 + (464*log2)/9 - 
    (3176*nf)/81 - (448*C01*nf)/81 + (3280*xi)/27 + (470*C01*xi)/81 - 
    (688*C02*xi)/27 - (80*log2*xi)/27 + (344*xi^2)/27 - (2312*C01*xi^2)/81 + 
    (3296*C02*xi^2)/243 - (320*log2*xi^2)/81 + (64*G1eps[1])/9 - 
    (64*xi*G1eps[1])/9 + (32*G1eps[2])/9 - (1184*G1eps[3])/9 + 
    (64*nf*G1eps[3])/9 - (320*xi*G1eps[3])/9 + (128*G1eps[4])/3 - 
    (64*nf*G1eps[4])/27 + (128*xi*G1eps[4])/9 - (160*G2[1])/27 + 
    (64*xi*G2[1])/27 - (560*G2[2])/9 + (1232*xi*G2[2])/9 - 64*xi^2*G2[2] - 
    (752*G2[3])/27 - (400*xi*G2[3])/27 + (32*xi^2*G2[3])/9 + (416*G2[4])/27 + 
    (416*G2[5])/27 + (128*xi*G2[5])/9 - (32*xi^2*G2[5])/9 - (2080*G2[6])/81 - 
    (256*xi*G2[6])/27 + (1472*xi^2*G2[6])/243 + (64*xi*G2[8])/27 + 48*G2[9] - 
    (1232*xi*G2[9])/9 + 64*xi^2*G2[9] + (16*G2[10])/9 - (16*xi*G2[10])/9 - 
    (32*G2[11])/3 + (208*xi*G2[11])/27 - (16*xi^2*G2[11])/9 - (32*G2[12])/3 + 
    (232*xi*G2[12])/27 - (16*xi^2*G2[12])/9 + (592*G2[13])/27 + 
    (272*xi*G2[13])/27 + (80*G2[14])/27 + (32*G2[15])/3 - 
    (232*xi*G2[15])/27 + (16*xi^2*G2[15])/9 - (32*xi*G2[16])/27 - 
    (2216*G2[17])/27 + (64*nf*G2[17])/27 - (1360*xi*G2[17])/81 + 
    (880*xi^2*G2[17])/81 - 8*G2[18] + 8*xi*G2[18] - (16*xi^2*G2[18])/9 - 
    (88*G2[19])/9 + (232*xi*G2[19])/81 + (160*xi^2*G2[19])/81 - 
    (944*G2[20])/27 + (2200*xi*G2[20])/81 - (16*xi^2*G2[20])/3 + 16*G2[21] - 
    (464*xi*G2[21])/27 + (32*xi^2*G2[21])/9 + (32*G2[22])/9 - 
    (32*xi*G2[22])/9 - (704*G2[24])/27 - (832*xi*G2[24])/27 + 
    (128*xi^2*G2[24])/9 - (736*G2[25])/27 - (568*G2[26])/27 + 
    (344*xi*G2[26])/27 - (64*xi^2*G2[26])/9 - (1256*G2[27])/27 + 
    (392*xi*G2[27])/27 - (64*xi^2*G2[27])/9 - (272*G2[28])/9 + 
    (368*xi*G2[28])/27 - (64*xi^2*G2[28])/9 + (272*G2[30])/9 - 
    (368*xi*G2[30])/27 + (64*xi^2*G2[30])/9 - (64*G2[31])/27 + 
    (64*G2[32])/27 + (1280*G2[33])/27 + (64*xi*G2[33])/9 + (160*G2[34])/3 + 
    (32*xi*G2[34])/9 - (3344*G2[36])/81 + (32*xi*G2[36])/3 + 
    (832*xi^2*G2[36])/243 - (16*G2[37])/9 + (16*xi*G2[37])/9 + 
    (2000*G2[39])/81 - (512*xi*G2[39])/27 + (896*xi^2*G2[39])/243 - 
    (16*G2[40])/9 + (16*xi*G2[40])/9 - (368*G2[41])/9 + (32*nf*G2[41])/9 - 
    (128*xi*G2[41])/9 - (16*G2[42])/9 + (16*xi*G2[42])/9), 
 gs^2*(16/3 + (16*xi)/3 - (16*C01*xi)/9) + 
  gs^4*(10502/27 + (1793*C01)/9 + (1792*C02)/27 + 24*log2 - (964*nf)/81 - 
    (32*C01*nf)/9 + (520*xi)/3 + (4687*C01*xi)/27 - (1312*C02*xi)/9 + 
    (280*log2*xi)/9 + (172*xi^2)/9 - (2320*C01*xi^2)/27 + 
    (2560*C02*xi^2)/81 - (496*log2*xi^2)/27 - (32*G1eps[1])/9 - 
    (64*xi*G1eps[1])/9 + (32*G1eps[2])/9 - (176*G1eps[3])/3 + 
    (32*nf*G1eps[3])/9 - (128*xi*G1eps[3])/9 + (112*G1eps[4])/27 + 
    (280*xi*G1eps[4])/27 + (56*xi^2*G1eps[4])/9 + (64*G2[1])/9 + 
    (128*xi*G2[1])/27 - (1256*G2[2])/9 + (2408*xi*G2[2])/9 - 80*xi^2*G2[2] + 
    (1204*G2[3])/27 - 60*xi*G2[3] + (320*xi^2*G2[3])/27 + (208*xi*G2[4])/27 - 
    (940*G2[5])/27 + (1708*xi*G2[5])/27 - (320*xi^2*G2[5])/27 + 
    (32*G2[6])/27 - (1312*xi*G2[6])/27 + (1312*xi^2*G2[6])/81 - 
    (160*G2[7])/9 - (64*G2[8])/9 - (64*xi*G2[8])/27 + (1256*G2[9])/9 - 
    (760*xi*G2[9])/3 + 80*xi^2*G2[9] - (32*xi*G2[10])/9 - 4*G2[11] + 
    (52*xi*G2[11])/27 - (8*xi^2*G2[11])/9 - (116*G2[12])/9 + 
    (148*xi*G2[12])/27 - (8*xi^2*G2[12])/9 - (496*G2[13])/9 + 
    (208*xi*G2[13])/9 + (40*G2[14])/9 + (116*G2[15])/9 - (148*xi*G2[15])/27 + 
    (8*xi^2*G2[15])/9 + (32*G2[16])/9 + (64*xi*G2[16])/27 - (424*G2[17])/9 - 
    (920*xi*G2[17])/9 + (272*xi^2*G2[17])/9 - (140*G2[18])/9 + 
    (44*xi*G2[18])/9 - (8*xi^2*G2[18])/9 - (224*G2[19])/9 + 
    (80*xi*G2[19])/3 - (16*xi^2*G2[19])/9 - (1316*G2[20])/27 + 
    (188*xi*G2[20])/27 + (8*xi^2*G2[20])/9 + (184*G2[21])/9 - 
    (296*xi*G2[21])/27 + (16*xi^2*G2[21])/9 - (32*G2[22])/9 - 
    (224*xi*G2[22])/9 + (32*G2[23])/9 + (160*xi*G2[23])/9 + 
    (1024*G2[24])/27 - (4736*xi*G2[24])/27 + (1280*xi^2*G2[24])/27 + 
    (112*G2[25])/9 + (112*xi*G2[25])/9 - (608*G2[26])/27 + 
    (2128*xi*G2[26])/27 - (640*xi^2*G2[26])/27 - (728*G2[27])/27 + 
    (2632*xi*G2[27])/27 - (640*xi^2*G2[27])/27 - (752*G2[28])/27 + 
    (2320*xi*G2[28])/27 - (640*xi^2*G2[28])/27 + (752*G2[30])/27 - 
    (2320*xi*G2[30])/27 + (640*xi^2*G2[30])/27 - (160*G2[31])/9 - 
    (32*xi*G2[31])/9 + (160*G2[32])/9 + (32*xi*G2[32])/9 - (64*G2[33])/3 - 
    (160*xi*G2[33])/9 - (128*G2[34])/9 - (128*xi*G2[34])/9 - 
    (368*G2[36])/27 + (1072*xi*G2[36])/27 + (272*xi^2*G2[36])/81 + 
    (32*xi*G2[37])/9 + (160*G2[38])/9 + (32*xi*G2[38])/9 + (520*G2[39])/27 - 
    (1928*xi*G2[39])/27 + (1648*xi^2*G2[39])/81 - (160*G2[40])/9 - 
    (280*G2[41])/9 + (16*nf*G2[41])/9 - (128*xi*G2[41])/9 + (32*G2[42])/9 + 
    (32*G2[43])/3), gs^2*(64/3 + (32*xi)/9 + (32*C01*xi)/9) + 
  gs^4*(7652/9 + (47636*C01)/81 - (4240*C02)/81 + (1280*log2)/9 - 
    (3176*nf)/81 - (256*C01*nf)/27 + (272*xi)/3 - (25468*C01*xi)/81 + 
    (2944*C02*xi)/27 - (2288*log2*xi)/27 + (344*xi^2)/27 + 
    (2008*C01*xi^2)/81 - (2752*C02*xi^2)/243 + (1120*log2*xi^2)/81 + 
    (64*G1eps[1])/9 - (64*xi*G1eps[1])/9 + (32*G1eps[2])/9 - 
    (1184*G1eps[3])/9 + (64*nf*G1eps[3])/9 - (320*xi*G1eps[3])/9 + 
    (32*G1eps[4])/3 - (304*xi*G1eps[4])/27 - (112*xi^2*G1eps[4])/9 + 
    (64*G2[1])/27 - (32*xi*G2[1])/9 + (112*G2[2])/9 + (752*xi*G2[2])/9 - 
    (160*xi^2*G2[2])/3 - (1064*G2[3])/27 + (664*xi*G2[3])/27 - 
    (32*xi^2*G2[3])/9 - (416*xi*G2[4])/27 + (88*G2[5])/27 - 
    (584*xi*G2[5])/27 + (32*xi^2*G2[5])/9 - (6304*G2[6])/81 + 
    (448*xi*G2[6])/9 - (1984*xi^2*G2[6])/243 - (64*G2[7])/3 + 
    (64*xi*G2[7])/9 - (64*G2[8])/9 + (128*xi*G2[8])/27 - (304*G2[9])/9 - 
    (688*xi*G2[9])/9 + (160*xi^2*G2[9])/3 + (32*G2[10])/9 - 
    (32*xi*G2[10])/9 - (212*G2[11])/27 + (140*xi*G2[11])/27 - 
    (32*xi^2*G2[11])/9 - (752*G2[12])/27 + (512*xi*G2[12])/27 - 
    (16*xi^2*G2[12])/3 - (128*G2[13])/27 + (704*xi*G2[13])/27 + 
    (80*G2[14])/27 + (752*G2[15])/27 - (512*xi*G2[15])/27 + 
    (16*xi^2*G2[15])/3 + (160*G2[16])/27 + (32*xi*G2[16])/27 - 
    (4736*G2[17])/27 + (8432*xi*G2[17])/81 + (544*xi^2*G2[17])/81 - 
    32*G2[18] + (176*xi*G2[18])/9 - (16*xi^2*G2[18])/3 - (416*G2[19])/27 + 
    (1072*xi*G2[19])/81 + (352*xi^2*G2[19])/81 - (2200*G2[20])/27 + 
    (3688*xi*G2[20])/81 - (272*xi^2*G2[20])/27 + (1360*G2[21])/27 - 
    (880*xi*G2[21])/27 + (32*xi^2*G2[21])/3 + (64*G2[22])/9 - 
    (64*xi*G2[22])/9 - (1088*G2[24])/9 + (2560*xi*G2[24])/27 - 
    (128*xi^2*G2[24])/9 - (416*G2[25])/27 - (128*xi*G2[25])/27 + 
    (560*G2[26])/27 - (592*xi*G2[26])/9 + (64*xi^2*G2[26])/9 - 
    (32*G2[27])/9 - (2336*xi*G2[27])/27 + (64*xi^2*G2[27])/9 + 
    (352*G2[28])/27 - (1984*xi*G2[28])/27 + (64*xi^2*G2[28])/9 - 
    (352*G2[30])/27 + (1984*xi*G2[30])/27 - (64*xi^2*G2[30])/9 - 
    (320*G2[31])/27 - (128*xi*G2[31])/27 + (320*G2[32])/27 + 
    (128*xi*G2[32])/27 + (640*G2[33])/27 + (448*xi*G2[33])/27 + 
    (512*G2[34])/9 + (256*xi*G2[34])/9 - (6560*G2[36])/81 + 
    (1408*xi*G2[36])/27 - (32*xi^2*G2[36])/243 - (32*G2[37])/9 + 
    (32*xi*G2[37])/9 + (944*G2[39])/81 + (400*xi*G2[39])/27 - 
    (1696*xi^2*G2[39])/243 - (32*G2[40])/9 + (32*xi*G2[40])/9 - 48*G2[41] + 
    (32*nf*G2[41])/9 - (64*xi*G2[41])/9 + (16*G2[43])/3 - (16*xi*G2[43])/3), 
 gs^2*(112/3 - (64*C01)/9 + (16*xi)/9 + (16*C01*xi)/9) + 
  gs^4*(34642/27 + (18193*C01)/81 + (1312*C02)/81 + (760*log2)/9 - 
    (1796*nf)/27 - (704*C01*nf)/81 + (1544*xi)/9 - (12491*C01*xi)/81 + 
    (208*C02*xi)/3 - (1336*log2*xi)/27 + (172*xi^2)/27 + (1004*C01*xi^2)/81 - 
    (1376*C02*xi^2)/243 + (560*log2*xi^2)/81 + (64*G1eps[1])/9 - 
    (64*xi*G1eps[1])/9 + (16*G1eps[2])/9 + (32*xi*G1eps[2])/9 - 
    (1744*G1eps[3])/9 + (32*nf*G1eps[3])/3 - (512*xi*G1eps[3])/9 + 
    (2384*G1eps[4])/27 - (128*nf*G1eps[4])/27 + (424*xi*G1eps[4])/27 - 
    (56*xi^2*G1eps[4])/9 + (112*G2[1])/27 - (16*xi*G2[1])/9 + 
    (1064*G2[2])/9 + (56*xi*G2[2])/9 - (176*xi^2*G2[2])/3 - (1100*G2[3])/27 + 
    (428*xi*G2[3])/27 - (16*xi^2*G2[3])/9 + (1120*G2[4])/27 - 
    (208*xi*G2[4])/27 + (148*G2[5])/27 - (388*xi*G2[5])/27 + 
    (16*xi^2*G2[5])/9 - (2768*G2[6])/81 + (880*xi*G2[6])/27 - 
    (992*xi^2*G2[6])/243 - (128*G2[7])/9 + (32*xi*G2[7])/9 - (64*G2[8])/27 + 
    (64*xi*G2[8])/27 - 136*G2[9] - (8*xi*G2[9])/3 + (176*xi^2*G2[9])/3 + 
    (16*G2[10])/3 - (16*xi*G2[10])/9 - (20*G2[11])/3 + (124*xi*G2[11])/27 - 
    (16*xi^2*G2[11])/9 - (124*G2[12])/9 + (244*xi*G2[12])/27 - 
    (8*xi^2*G2[12])/3 - (544*G2[13])/27 + (352*xi*G2[13])/27 + 
    (40*G2[14])/27 + (124*G2[15])/9 - (244*xi*G2[15])/27 + 
    (8*xi^2*G2[15])/3 + (16*G2[16])/9 + (16*xi*G2[16])/27 - (1384*G2[17])/9 + 
    (128*nf*G2[17])/27 + (2992*xi*G2[17])/81 + (272*xi^2*G2[17])/81 - 
    (100*G2[18])/9 + (28*xi*G2[18])/3 - (8*xi^2*G2[18])/3 - (56*G2[19])/3 + 
    (440*xi*G2[19])/81 + (176*xi^2*G2[19])/81 - (860*G2[20])/27 + 
    (1508*xi*G2[20])/81 - (136*xi^2*G2[20])/27 + (128*G2[21])/9 - 
    (416*xi*G2[21])/27 + (16*xi^2*G2[21])/3 + 32*G2[22] - (32*xi*G2[22])/9 - 
    (64*G2[23])/3 - (320*G2[24])/9 + (1664*xi*G2[24])/27 - 
    (64*xi^2*G2[24])/9 - (928*G2[25])/27 - (64*xi*G2[25])/27 - 
    (536*G2[26])/27 - 40*xi*G2[26] + (32*xi^2*G2[26])/9 - (896*G2[27])/9 - 
    (1360*xi*G2[27])/27 + (32*xi^2*G2[27])/9 - (1312*G2[28])/27 - 
    (1184*xi*G2[28])/27 + (32*xi^2*G2[28])/9 + (1312*G2[30])/27 + 
    (1184*xi*G2[30])/27 - (32*xi^2*G2[30])/9 - (256*G2[31])/27 - 
    (64*xi*G2[31])/27 + (256*G2[32])/27 + (64*xi*G2[32])/27 + 
    (1664*G2[33])/27 + (320*xi*G2[33])/27 + (896*G2[34])/9 + 
    (128*xi*G2[34])/9 - (5680*G2[36])/81 + (688*xi*G2[36])/27 - 
    (16*xi^2*G2[36])/243 - (16*G2[37])/3 + (16*xi*G2[37])/9 - (64*G2[38])/3 + 
    (712*G2[39])/81 + (104*xi*G2[39])/9 - (848*xi^2*G2[39])/243 + 16*G2[40] + 
    (16*xi*G2[40])/9 - (184*G2[41])/3 + (16*nf*G2[41])/3 - (64*xi*G2[41])/3 + 
    (8*G2[43])/3 - (8*xi*G2[43])/3), 
 gs^4*(1280/9 - (1360*C01)/27 + (608*C02)/9 + (416*log2)/9 - 
   (400*C01*xi)/27 + (32*C02*xi)/3 - 32*log2*xi - (128*xi*G1eps[1])/9 + 
   (128*xi*G1eps[3])/9 + (64*G1eps[4])/27 - (320*G2[2])/9 - 
   (256*xi*G2[2])/9 + (160*G2[3])/27 + (128*xi*G2[3])/27 - (160*G2[5])/27 - 
   (128*xi*G2[5])/27 + (256*G2[6])/27 + (128*xi*G2[6])/27 - (160*G2[7])/9 + 
   (320*G2[9])/9 + (256*xi*G2[9])/9 + (448*G2[17])/27 + (32*xi*G2[17])/3 + 
   (32*G2[19])/27 - (32*xi*G2[19])/9 + (640*G2[24])/27 + (512*xi*G2[24])/27 + 
   (160*G2[25])/9 + (128*xi*G2[25])/9 - (320*G2[26])/27 - 
   (256*xi*G2[26])/27 - (320*G2[27])/27 - (256*xi*G2[27])/27 - 
   (320*G2[28])/27 - (256*xi*G2[28])/27 + (320*G2[30])/27 + 
   (256*xi*G2[30])/27 - (320*G2[33])/9 - (128*xi*G2[33])/9 - 
   (256*G2[36])/27 + (64*xi*G2[36])/27 + (64*G2[39])/3 + (64*xi*G2[39])/9 - 
   (160*G2[41])/9), gs^4*(-2560/9 - (320*C01)/27 - (7424*C02)/81 - 
   (2752*log2)/27 + (320*C01*xi)/27 - (2432*C02*xi)/81 + (1472*log2*xi)/27 + 
   (256*xi*G1eps[1])/9 - (256*xi*G1eps[3])/9 - (128*G1eps[4])/27 + 
   (256*xi*G2[2])/9 - (128*xi*G2[3])/27 + (128*xi*G2[5])/27 - 
   (128*G2[6])/81 - (128*xi*G2[6])/81 + (320*G2[7])/9 - (256*xi*G2[9])/9 + 
   (128*G2[17])/27 - (256*xi*G2[17])/27 + (128*xi*G2[19])/27 - 
   (512*xi*G2[24])/27 - (320*G2[25])/9 - (256*xi*G2[25])/9 + 
   (256*xi*G2[26])/27 + (256*xi*G2[27])/27 + (256*xi*G2[28])/27 - 
   (256*xi*G2[30])/27 + (640*G2[33])/9 + (256*xi*G2[33])/9 + 
   (1280*G2[36])/81 + (128*xi*G2[36])/81 - (1280*G2[39])/81 - 
   (896*xi*G2[39])/81 + (320*G2[41])/9), 
 gs^4*(1280/9 - (272*C01)/9 + (5344*C02)/81 + (1376*log2)/27 - 16*C01*xi + 
   (1120*C02*xi)/81 - (736*log2*xi)/27 - (128*xi*G1eps[1])/9 + 
   (128*xi*G1eps[3])/9 + (64*G1eps[4])/9 - (256*G2[2])/9 - (320*xi*G2[2])/9 + 
   (128*G2[3])/27 + (160*xi*G2[3])/27 - (128*G2[5])/27 - (160*xi*G2[5])/27 + 
   (640*G2[6])/81 + (256*xi*G2[6])/81 - (160*G2[7])/9 + (256*G2[9])/9 + 
   (320*xi*G2[9])/9 + (32*G2[17])/27 + (320*xi*G2[17])/27 - (160*G2[19])/27 - 
   (160*xi*G2[19])/27 + (512*G2[24])/27 + (640*xi*G2[24])/27 + 
   (160*G2[25])/9 + (128*xi*G2[25])/9 - (256*G2[26])/27 - 
   (320*xi*G2[26])/27 - (256*G2[27])/27 - (320*xi*G2[27])/27 - 
   (256*G2[28])/27 - (320*xi*G2[28])/27 + (256*G2[30])/27 + 
   (320*xi*G2[30])/27 - (320*G2[33])/9 - (128*xi*G2[33])/9 - 
   (1792*G2[36])/81 + (320*xi*G2[36])/81 + (2560*G2[39])/81 + 
   (640*xi*G2[39])/81 - (160*G2[41])/9), 
 gs^4*(-640/9 - (704*C01)/27 - (112*C02)/9 - (80*log2)/3 - (16*C01*xi)/9 - 
   (80*C02*xi)/9 + (112*log2*xi)/9 + (64*xi*G1eps[1])/9 - 
   (64*xi*G1eps[3])/9 - 16*G2[2] - (16*xi*G2[2])/9 + (8*G2[3])/3 + 
   (8*xi*G2[3])/27 - (8*G2[5])/3 - (8*xi*G2[5])/27 + (32*G2[6])/9 + 
   (32*xi*G2[6])/27 + (80*G2[7])/9 + 16*G2[9] + (16*xi*G2[9])/9 + 
   (184*G2[17])/27 + (8*xi*G2[17])/9 - (32*G2[19])/27 + (32*G2[24])/3 + 
   (32*xi*G2[24])/27 - (80*G2[25])/9 - (64*xi*G2[25])/9 - (16*G2[26])/3 - 
   (16*xi*G2[26])/27 - (16*G2[27])/3 - (16*xi*G2[27])/27 - (16*G2[28])/3 - 
   (16*xi*G2[28])/27 + (16*G2[30])/3 + (16*xi*G2[30])/27 + (160*G2[33])/9 + 
   (64*xi*G2[33])/9 + (64*xi*G2[36])/27 + (16*G2[39])/3 - (16*xi*G2[39])/9 + 
   (80*G2[41])/9), gs^4*((488*C01)/27 - (272*C02)/27 + (136*C01*xi)/27 + 
   (16*C02*xi)/27 - (64*G1eps[4])/27 + (128*G2[2])/9 + (32*xi*G2[2])/3 - 
   (64*G2[3])/27 - (16*xi*G2[3])/9 + (64*G2[5])/27 + (16*xi*G2[5])/9 - 
   (32*G2[6])/9 - (32*xi*G2[6])/27 - (128*G2[9])/9 - (32*xi*G2[9])/3 - 
   (16*G2[17])/9 - (32*xi*G2[17])/9 + (80*G2[19])/27 + (16*xi*G2[19])/9 - 
   (256*G2[24])/27 - (64*xi*G2[24])/9 + (128*G2[26])/27 + (32*xi*G2[26])/9 + 
   (128*G2[27])/27 + (32*xi*G2[27])/9 + (128*G2[28])/27 + (32*xi*G2[28])/9 - 
   (128*G2[30])/27 - (32*xi*G2[30])/9 + (64*G2[36])/9 - (64*xi*G2[36])/27 - 
   (320*G2[39])/27 - (32*xi*G2[39])/27), 
 gs^4*((760*C01)/27 - (880*C02)/81 + (64*log2)/27 + (40*C01*xi)/9 + 
   (176*C02*xi)/81 + (64*log2*xi)/27 + (160*G2[2])/9 + (64*xi*G2[2])/9 - 
   (80*G2[3])/27 - (32*xi*G2[3])/27 + (80*G2[5])/27 + (32*xi*G2[5])/27 - 
   (352*G2[6])/81 - (160*xi*G2[6])/81 - (160*G2[9])/9 - (64*xi*G2[9])/9 - 
   (256*G2[17])/27 - (80*xi*G2[17])/27 - (16*G2[19])/27 + (16*xi*G2[19])/27 - 
   (320*G2[24])/27 - (128*xi*G2[24])/27 + (160*G2[26])/27 + 
   (64*xi*G2[26])/27 + (160*G2[27])/27 + (64*xi*G2[27])/27 + 
   (160*G2[28])/27 + (64*xi*G2[28])/27 - (160*G2[30])/27 - 
   (64*xi*G2[30])/27 + (64*G2[36])/81 - (128*xi*G2[36])/81 - 
   (544*G2[39])/81 - (64*xi*G2[39])/81), 
 gs^4*(-1280/9 + (272*C01)/9 - (5344*C02)/81 - (1376*log2)/27 + 16*C01*xi - 
   (1120*C02*xi)/81 + (736*log2*xi)/27 + (128*xi*G1eps[1])/9 - 
   (128*xi*G1eps[3])/9 - (64*G1eps[4])/9 - (128*G2[3])/27 - 
   (160*xi*G2[3])/27 + (128*G2[5])/27 + (160*xi*G2[5])/27 - (640*G2[6])/81 - 
   (256*xi*G2[6])/81 + (160*G2[7])/9 - (32*G2[17])/27 - (320*xi*G2[17])/27 + 
   (160*G2[19])/27 + (160*xi*G2[19])/27 - (512*G2[24])/27 - 
   (640*xi*G2[24])/27 - (160*G2[25])/9 - (128*xi*G2[25])/9 + 
   (256*G2[26])/27 + (320*xi*G2[26])/27 + (256*G2[27])/27 + 
   (320*xi*G2[27])/27 + (256*G2[28])/27 + (320*xi*G2[28])/27 - 
   (256*G2[30])/27 - (320*xi*G2[30])/27 + (320*G2[33])/9 + 
   (128*xi*G2[33])/9 + (1792*G2[36])/81 - (320*xi*G2[36])/81 - 
   (2560*G2[39])/81 - (640*xi*G2[39])/81 + (160*G2[41])/9), 
 gs^4*(2560/9 + (320*C01)/27 + (7424*C02)/81 + (2752*log2)/27 - 
   (320*C01*xi)/27 + (2432*C02*xi)/81 - (1472*log2*xi)/27 - 
   (256*xi*G1eps[1])/9 + (256*xi*G1eps[3])/9 + (128*G1eps[4])/27 + 
   (128*xi*G2[3])/27 - (128*xi*G2[5])/27 + (128*G2[6])/81 + 
   (128*xi*G2[6])/81 - (320*G2[7])/9 - (128*G2[17])/27 + (256*xi*G2[17])/27 - 
   (128*xi*G2[19])/27 + (512*xi*G2[24])/27 + (320*G2[25])/9 + 
   (256*xi*G2[25])/9 - (256*xi*G2[26])/27 - (256*xi*G2[27])/27 - 
   (256*xi*G2[28])/27 + (256*xi*G2[30])/27 - (640*G2[33])/9 - 
   (256*xi*G2[33])/9 - (1280*G2[36])/81 - (128*xi*G2[36])/81 + 
   (1280*G2[39])/81 + (896*xi*G2[39])/81 - (320*G2[41])/9), 
 gs^4*(-1280/9 + (1360*C01)/27 - (608*C02)/9 - (416*log2)/9 + 
   (400*C01*xi)/27 - (32*C02*xi)/3 + 32*log2*xi + (128*xi*G1eps[1])/9 - 
   (128*xi*G1eps[3])/9 - (64*G1eps[4])/27 - (160*G2[3])/27 - 
   (128*xi*G2[3])/27 + (160*G2[5])/27 + (128*xi*G2[5])/27 - (256*G2[6])/27 - 
   (128*xi*G2[6])/27 + (160*G2[7])/9 - (448*G2[17])/27 - (32*xi*G2[17])/3 - 
   (32*G2[19])/27 + (32*xi*G2[19])/9 - (640*G2[24])/27 - (512*xi*G2[24])/27 - 
   (160*G2[25])/9 - (128*xi*G2[25])/9 + (320*G2[26])/27 + 
   (256*xi*G2[26])/27 + (320*G2[27])/27 + (256*xi*G2[27])/27 + 
   (320*G2[28])/27 + (256*xi*G2[28])/27 - (320*G2[30])/27 - 
   (256*xi*G2[30])/27 + (320*G2[33])/9 + (128*xi*G2[33])/9 + 
   (256*G2[36])/27 - (64*xi*G2[36])/27 - (64*G2[39])/3 - (64*xi*G2[39])/9 + 
   (160*G2[41])/9), gs^4*(640/9 + (704*C01)/27 + (112*C02)/9 + (80*log2)/3 + 
   (16*C01*xi)/9 + (80*C02*xi)/9 - (112*log2*xi)/9 - (64*xi*G1eps[1])/9 + 
   (64*xi*G1eps[3])/9 - (8*G2[3])/3 - (8*xi*G2[3])/27 + (8*G2[5])/3 + 
   (8*xi*G2[5])/27 - (32*G2[6])/9 - (32*xi*G2[6])/27 - (80*G2[7])/9 - 
   (184*G2[17])/27 - (8*xi*G2[17])/9 + (32*G2[19])/27 - (32*G2[24])/3 - 
   (32*xi*G2[24])/27 + (80*G2[25])/9 + (64*xi*G2[25])/9 + (16*G2[26])/3 + 
   (16*xi*G2[26])/27 + (16*G2[27])/3 + (16*xi*G2[27])/27 + (16*G2[28])/3 + 
   (16*xi*G2[28])/27 - (16*G2[30])/3 - (16*xi*G2[30])/27 - (160*G2[33])/9 - 
   (64*xi*G2[33])/9 - (64*xi*G2[36])/27 - (16*G2[39])/3 + (16*xi*G2[39])/9 - 
   (80*G2[41])/9), gs^4*((-760*C01)/27 + (880*C02)/81 - (64*log2)/27 - 
   (40*C01*xi)/9 - (176*C02*xi)/81 - (64*log2*xi)/27 + (80*G2[3])/27 + 
   (32*xi*G2[3])/27 - (80*G2[5])/27 - (32*xi*G2[5])/27 + (352*G2[6])/81 + 
   (160*xi*G2[6])/81 + (256*G2[17])/27 + (80*xi*G2[17])/27 + (16*G2[19])/27 - 
   (16*xi*G2[19])/27 + (320*G2[24])/27 + (128*xi*G2[24])/27 - 
   (160*G2[26])/27 - (64*xi*G2[26])/27 - (160*G2[27])/27 - 
   (64*xi*G2[27])/27 - (160*G2[28])/27 - (64*xi*G2[28])/27 + 
   (160*G2[30])/27 + (64*xi*G2[30])/27 - (64*G2[36])/81 + 
   (128*xi*G2[36])/81 + (544*G2[39])/81 + (64*xi*G2[39])/81), 
 gs^4*((-488*C01)/27 + (272*C02)/27 - (136*C01*xi)/27 - (16*C02*xi)/27 + 
   (64*G1eps[4])/27 + (64*G2[3])/27 + (16*xi*G2[3])/9 - (64*G2[5])/27 - 
   (16*xi*G2[5])/9 + (32*G2[6])/9 + (32*xi*G2[6])/27 + (16*G2[17])/9 + 
   (32*xi*G2[17])/9 - (80*G2[19])/27 - (16*xi*G2[19])/9 + (256*G2[24])/27 + 
   (64*xi*G2[24])/9 - (128*G2[26])/27 - (32*xi*G2[26])/9 - (128*G2[27])/27 - 
   (32*xi*G2[27])/9 - (128*G2[28])/27 - (32*xi*G2[28])/9 + (128*G2[30])/27 + 
   (32*xi*G2[30])/9 - (64*G2[36])/9 + (64*xi*G2[36])/27 + (320*G2[39])/27 + 
   (32*xi*G2[39])/27), gs^4*(1024/9 + (544*C01)/27 - (32*C02)/3 + 
   (256*log2)/9 + (256*C01*xi)/9 - (32*C02*xi)/3 + (64*log2*xi)/9 + 
   (128*G1eps[1])/9 - (128*G1eps[3])/9 - (64*xi*G1eps[4])/27 - 
   (272*G2[3])/27 - (128*xi*G2[3])/27 + (272*G2[5])/27 + (128*xi*G2[5])/27 - 
   (128*G2[6])/9 - (128*xi*G2[6])/27 + (320*G2[13])/27 - (112*G2[17])/9 - 
   (32*xi*G2[17])/3 + (160*G2[19])/27 + (32*xi*G2[19])/27 - (256*G2[24])/9 - 
   (512*xi*G2[24])/27 + (128*G2[26])/9 + (256*xi*G2[26])/27 + 
   (128*G2[27])/9 + (256*xi*G2[27])/27 + (128*G2[28])/9 + 
   (256*xi*G2[28])/27 - (128*G2[30])/9 - (256*xi*G2[30])/27 - 
   (128*G2[33])/9 - (32*G2[36])/3 + (32*xi*G2[36])/27 - (32*G2[39])/9 - 
   (32*xi*G2[39])/3 - (128*G2[41])/9), 
 gs^4*(-2048/9 + (880*C01)/27 - (1216*C02)/81 - (1088*log2)/27 - 
   (1136*C01*xi)/27 + (1472*C02*xi)/81 - (320*log2*xi)/27 - 
   (256*G1eps[1])/9 + (256*G1eps[3])/9 + (128*xi*G1eps[4])/27 + 
   (352*G2[3])/27 + (64*xi*G2[3])/9 - (352*G2[5])/27 - (64*xi*G2[5])/9 + 
   (1280*G2[6])/81 + (512*xi*G2[6])/81 - (640*G2[13])/27 + (64*G2[17])/27 + 
   (416*xi*G2[17])/27 - (352*G2[19])/27 - (32*xi*G2[19])/27 + 
   (256*G2[24])/9 + (256*xi*G2[24])/9 - (128*G2[26])/9 - (128*xi*G2[26])/9 - 
   (128*G2[27])/9 - (128*xi*G2[27])/9 - (128*G2[28])/9 - (128*xi*G2[28])/9 + 
   (128*G2[30])/9 + (128*xi*G2[30])/9 + (256*G2[33])/9 + (736*G2[36])/81 - 
   (224*xi*G2[36])/81 + (416*G2[39])/81 + (1376*xi*G2[39])/81 + 
   (256*G2[41])/9), gs^4*(1024/9 - (3104*C01)/27 + (2048*C02)/81 + 
   (448*log2)/27 + (64*C01*xi)/9 - (448*C02*xi)/81 + (256*log2*xi)/27 + 
   (128*G1eps[1])/9 - (128*G1eps[3])/9 - (64*xi*G1eps[4])/9 - 
   (208*G2[3])/27 - (32*xi*G2[3])/9 + (208*G2[5])/27 + (32*xi*G2[5])/9 - 
   (256*G2[6])/81 - (256*xi*G2[6])/81 + (320*G2[13])/9 + (464*G2[17])/27 - 
   (32*xi*G2[17])/27 + (128*G2[19])/27 + (64*xi*G2[19])/27 + 
   (128*G2[24])/27 - (128*xi*G2[24])/9 - (64*G2[26])/27 + (64*xi*G2[26])/9 - 
   (64*G2[27])/27 + (64*xi*G2[27])/9 - (64*G2[28])/27 + (64*xi*G2[28])/9 + 
   (64*G2[30])/27 - (64*xi*G2[30])/9 - (128*G2[33])/9 - (608*G2[36])/81 - 
   (32*xi*G2[36])/81 + (800*G2[39])/81 - (544*xi*G2[39])/81 - 
   (128*G2[41])/9), gs^4*(-512/9 - (200*C01)/27 - (104*C02)/27 - 
   (80*log2)/9 - (328*C01*xi)/27 + (136*C02*xi)/27 - (16*log2*xi)/9 - 
   (64*G1eps[1])/9 + (64*G1eps[3])/9 + (56*G2[3])/27 + (40*xi*G2[3])/27 - 
   (56*G2[5])/27 - (40*xi*G2[5])/27 + (32*G2[6])/9 + (32*xi*G2[6])/27 + 
   (64*G2[17])/27 + (128*xi*G2[17])/27 - (104*G2[19])/27 + (8*xi*G2[19])/27 + 
   (224*G2[24])/27 + (160*xi*G2[24])/27 - (112*G2[26])/27 - 
   (80*xi*G2[26])/27 - (112*G2[27])/27 - (80*xi*G2[27])/27 - 
   (112*G2[28])/27 - (80*xi*G2[28])/27 + (112*G2[30])/27 + 
   (80*xi*G2[30])/27 + (64*G2[33])/9 - (32*xi*G2[36])/27 + (112*G2[39])/27 + 
   (112*xi*G2[39])/27 + (64*G2[41])/9), 
 gs^4*((148*C01)/3 - (80*C02)/9 + (16*log2)/9 + (188*C01*xi)/27 - 
   (16*C02*xi)/9 - (16*log2*xi)/9 + (64*xi*G1eps[4])/27 + (16*G2[3])/27 - 
   (16*G2[5])/27 - (64*G2[6])/27 - (320*G2[13])/27 - (248*G2[17])/27 - 
   (88*xi*G2[17])/27 + (8*G2[19])/9 - (8*xi*G2[19])/9 - (256*G2[24])/27 + 
   (128*G2[26])/27 + (128*G2[27])/27 + (128*G2[28])/27 - (128*G2[30])/27 + 
   (40*G2[36])/27 + (8*xi*G2[36])/9 - (56*G2[39])/9 - (8*xi*G2[39])/9), 
 gs^4*((-164*C01)/9 + (736*C02)/81 - (112*log2)/27 - (100*C01*xi)/27 + 
   (64*C02*xi)/81 - (16*log2*xi)/27 + (16*G2[3])/9 + (16*xi*G2[3])/27 - 
   (16*G2[5])/9 - (16*xi*G2[5])/27 + (256*G2[6])/81 + (64*xi*G2[6])/81 + 
   (152*G2[17])/27 + (40*xi*G2[17])/27 + (8*G2[19])/27 - (8*xi*G2[19])/27 + 
   (64*G2[24])/9 + (64*xi*G2[24])/27 - (32*G2[26])/9 - (32*xi*G2[26])/27 - 
   (32*G2[27])/9 - (32*xi*G2[27])/27 - (32*G2[28])/9 - (32*xi*G2[28])/27 + 
   (32*G2[30])/9 + (32*xi*G2[30])/27 + (248*G2[36])/81 + (8*xi*G2[36])/81 + 
   (40*G2[39])/81 + (88*xi*G2[39])/81), 
 gs^4*(-1024/9 + (3104*C01)/27 - (2048*C02)/81 - (448*log2)/27 - 
   (64*C01*xi)/9 + (448*C02*xi)/81 - (256*log2*xi)/27 - (128*G1eps[1])/9 + 
   (128*G1eps[3])/9 + (64*xi*G1eps[4])/9 + (64*G2[2])/9 - (64*xi*G2[2])/3 + 
   (208*G2[3])/27 + (32*xi*G2[3])/9 - (208*G2[5])/27 - (32*xi*G2[5])/9 + 
   (256*G2[6])/81 + (256*xi*G2[6])/81 - (64*G2[9])/9 + (64*xi*G2[9])/3 - 
   (320*G2[13])/9 - (464*G2[17])/27 + (32*xi*G2[17])/27 - (128*G2[19])/27 - 
   (64*xi*G2[19])/27 - (128*G2[24])/27 + (128*xi*G2[24])/9 + (64*G2[26])/27 - 
   (64*xi*G2[26])/9 + (64*G2[27])/27 - (64*xi*G2[27])/9 + (64*G2[28])/27 - 
   (64*xi*G2[28])/9 - (64*G2[30])/27 + (64*xi*G2[30])/9 + (128*G2[33])/9 + 
   (608*G2[36])/81 + (32*xi*G2[36])/81 - (800*G2[39])/81 + 
   (544*xi*G2[39])/81 + (128*G2[41])/9), 
 gs^4*(2048/9 - (880*C01)/27 + (1216*C02)/81 + (1088*log2)/27 + 
   (1136*C01*xi)/27 - (1472*C02*xi)/81 + (320*log2*xi)/27 + 
   (256*G1eps[1])/9 - (256*G1eps[3])/9 - (128*xi*G1eps[4])/27 + 
   (128*G2[2])/3 + (128*xi*G2[2])/3 - (352*G2[3])/27 - (64*xi*G2[3])/9 + 
   (352*G2[5])/27 + (64*xi*G2[5])/9 - (1280*G2[6])/81 - (512*xi*G2[6])/81 - 
   (128*G2[9])/3 - (128*xi*G2[9])/3 + (640*G2[13])/27 - (64*G2[17])/27 - 
   (416*xi*G2[17])/27 + (352*G2[19])/27 + (32*xi*G2[19])/27 - 
   (256*G2[24])/9 - (256*xi*G2[24])/9 + (128*G2[26])/9 + (128*xi*G2[26])/9 + 
   (128*G2[27])/9 + (128*xi*G2[27])/9 + (128*G2[28])/9 + (128*xi*G2[28])/9 - 
   (128*G2[30])/9 - (128*xi*G2[30])/9 - (256*G2[33])/9 - (736*G2[36])/81 + 
   (224*xi*G2[36])/81 - (416*G2[39])/81 - (1376*xi*G2[39])/81 - 
   (256*G2[41])/9), gs^4*(-1024/9 - (544*C01)/27 + (32*C02)/3 - 
   (256*log2)/9 - (256*C01*xi)/9 + (32*C02*xi)/3 - (64*log2*xi)/9 - 
   (128*G1eps[1])/9 + (128*G1eps[3])/9 + (64*xi*G1eps[4])/27 - 
   (128*G2[2])/3 - (256*xi*G2[2])/9 + (272*G2[3])/27 + (128*xi*G2[3])/27 - 
   (272*G2[5])/27 - (128*xi*G2[5])/27 + (128*G2[6])/9 + (128*xi*G2[6])/27 + 
   (128*G2[9])/3 + (256*xi*G2[9])/9 - (320*G2[13])/27 + (112*G2[17])/9 + 
   (32*xi*G2[17])/3 - (160*G2[19])/27 - (32*xi*G2[19])/27 + (256*G2[24])/9 + 
   (512*xi*G2[24])/27 - (128*G2[26])/9 - (256*xi*G2[26])/27 - 
   (128*G2[27])/9 - (256*xi*G2[27])/27 - (128*G2[28])/9 - 
   (256*xi*G2[28])/27 + (128*G2[30])/9 + (256*xi*G2[30])/27 + 
   (128*G2[33])/9 + (32*G2[36])/3 - (32*xi*G2[36])/27 + (32*G2[39])/9 + 
   (32*xi*G2[39])/3 + (128*G2[41])/9), 
 gs^4*(512/9 + (200*C01)/27 + (104*C02)/27 + (80*log2)/9 + (328*C01*xi)/27 - 
   (136*C02*xi)/27 + (16*log2*xi)/9 + (64*G1eps[1])/9 - (64*G1eps[3])/9 + 
   (112*G2[2])/9 + (80*xi*G2[2])/9 - (56*G2[3])/27 - (40*xi*G2[3])/27 + 
   (56*G2[5])/27 + (40*xi*G2[5])/27 - (32*G2[6])/9 - (32*xi*G2[6])/27 - 
   (112*G2[9])/9 - (80*xi*G2[9])/9 - (64*G2[17])/27 - (128*xi*G2[17])/27 + 
   (104*G2[19])/27 - (8*xi*G2[19])/27 - (224*G2[24])/27 - 
   (160*xi*G2[24])/27 + (112*G2[26])/27 + (80*xi*G2[26])/27 + 
   (112*G2[27])/27 + (80*xi*G2[27])/27 + (112*G2[28])/27 + 
   (80*xi*G2[28])/27 - (112*G2[30])/27 - (80*xi*G2[30])/27 - (64*G2[33])/9 + 
   (32*xi*G2[36])/27 - (112*G2[39])/27 - (112*xi*G2[39])/27 - (64*G2[41])/9), 
 gs^4*((164*C01)/9 - (736*C02)/81 + (112*log2)/27 + (100*C01*xi)/27 - 
   (64*C02*xi)/81 + (16*log2*xi)/27 + (32*G2[2])/3 + (32*xi*G2[2])/9 - 
   (16*G2[3])/9 - (16*xi*G2[3])/27 + (16*G2[5])/9 + (16*xi*G2[5])/27 - 
   (256*G2[6])/81 - (64*xi*G2[6])/81 - (32*G2[9])/3 - (32*xi*G2[9])/9 - 
   (152*G2[17])/27 - (40*xi*G2[17])/27 - (8*G2[19])/27 + (8*xi*G2[19])/27 - 
   (64*G2[24])/9 - (64*xi*G2[24])/27 + (32*G2[26])/9 + (32*xi*G2[26])/27 + 
   (32*G2[27])/9 + (32*xi*G2[27])/27 + (32*G2[28])/9 + (32*xi*G2[28])/27 - 
   (32*G2[30])/9 - (32*xi*G2[30])/27 - (248*G2[36])/81 - (8*xi*G2[36])/81 - 
   (40*G2[39])/81 - (88*xi*G2[39])/81), 
 gs^4*((-148*C01)/3 + (80*C02)/9 - (16*log2)/9 - (188*C01*xi)/27 + 
   (16*C02*xi)/9 + (16*log2*xi)/9 - (64*xi*G1eps[4])/27 - (128*G2[2])/9 - 
   (16*G2[3])/27 + (16*G2[5])/27 + (64*G2[6])/27 + (128*G2[9])/9 + 
   (320*G2[13])/27 + (248*G2[17])/27 + (88*xi*G2[17])/27 - (8*G2[19])/9 + 
   (8*xi*G2[19])/9 + (256*G2[24])/27 - (128*G2[26])/27 - (128*G2[27])/27 - 
   (128*G2[28])/27 + (128*G2[30])/27 - (40*G2[36])/27 - (8*xi*G2[36])/9 + 
   (56*G2[39])/9 + (8*xi*G2[39])/9), 
 gs^4*((164*C01)/3 + (52*C01*xi)/27 + (64*G1eps[4])/9 + (64*xi*G1eps[4])/27 + 
   (80*G2[3])/27 - (80*G2[5])/27 + (16*G2[11])/3 - (16*xi*G2[11])/9 - 
   (80*G2[12])/9 - (80*xi*G2[12])/9 - (320*G2[13])/27 + (80*G2[15])/9 + 
   (80*xi*G2[15])/9 - (704*G2[17])/27 + (16*xi*G2[17])/27 - (80*G2[18])/9 - 
   (80*xi*G2[18])/9 - (304*G2[20])/9 - (400*xi*G2[20])/27 + (160*G2[21])/9 + 
   (160*xi*G2[21])/9), gs^4*((-1552*C01)/27 - (112*C01*xi)/9 - 
   (128*G1eps[4])/27 - (128*xi*G1eps[4])/27 - (160*G2[3])/27 + 
   (160*G2[5])/27 - (16*G2[11])/3 + (16*xi*G2[11])/9 + (64*G2[12])/9 + 
   (64*xi*G2[12])/9 + (640*G2[13])/27 - (64*G2[15])/9 - (64*xi*G2[15])/9 + 
   (320*G2[17])/27 + (160*xi*G2[17])/27 + (64*G2[18])/9 + (64*xi*G2[18])/9 + 
   (416*G2[20])/27 + (416*xi*G2[20])/27 - (128*G2[21])/9 - 
   (128*xi*G2[21])/9), gs^4*((2596*C01)/27 + (172*C01*xi)/9 + 
   (64*G1eps[4])/27 + (64*xi*G1eps[4])/9 + (80*G2[3])/9 - (80*G2[5])/9 + 
   (16*G2[11])/9 - (16*xi*G2[11])/9 + (16*G2[12])/9 - (16*xi*G2[12])/3 - 
   (320*G2[13])/9 - (16*G2[15])/9 + (16*xi*G2[15])/3 - (128*G2[17])/9 - 
   (272*xi*G2[17])/27 + (16*G2[18])/9 - (16*xi*G2[18])/3 + (16*G2[20])/27 - 
   (368*xi*G2[20])/27 - (32*G2[21])/9 + (32*xi*G2[21])/3), 
 gs^4*((242*C01)/27 - (26*C01*xi)/27 - (8*G2[11])/9 + (16*G2[12])/9 - 
   (16*G2[15])/9 - (112*G2[17])/27 + (16*xi*G2[17])/27 + (16*G2[18])/9 - 
   (16*G2[20])/27 + (16*xi*G2[20])/27 - (32*G2[21])/9), 
 gs^4*((-910*C01)/27 - (58*C01*xi)/9 - (64*xi*G1eps[4])/27 - (80*G2[3])/27 + 
   (80*G2[5])/27 + (4*G2[11])/9 + (4*xi*G2[11])/9 - (8*G2[12])/3 + 
   (8*xi*G2[12])/9 + (320*G2[13])/27 + (8*G2[15])/3 - (8*xi*G2[15])/9 + 
   (112*G2[17])/27 + (32*xi*G2[17])/9 - (8*G2[18])/3 + (8*xi*G2[18])/9 - 
   (112*G2[20])/27 + (80*xi*G2[20])/27 + (16*G2[21])/3 - (16*xi*G2[21])/9), 
 gs^4*((-350*C01)/27 + (58*C01*xi)/27 - (64*G1eps[4])/27 - (4*G2[11])/3 + 
   (4*xi*G2[11])/9 + (8*G2[12])/3 + (8*xi*G2[12])/3 - (8*G2[15])/3 - 
   (8*xi*G2[15])/3 + (272*G2[17])/27 - (16*xi*G2[17])/9 + (8*G2[18])/3 + 
   (8*xi*G2[18])/3 + (352*G2[20])/27 + (32*xi*G2[20])/9 - (16*G2[21])/3 - 
   (16*xi*G2[21])/3), gs^4*((-2596*C01)/27 - (172*C01*xi)/9 - 
   (64*G1eps[4])/27 - (64*xi*G1eps[4])/9 - (80*G2[3])/9 + (80*G2[5])/9 - 
   (16*G2[11])/9 + (16*xi*G2[11])/9 - (16*G2[12])/9 + (16*xi*G2[12])/3 + 
   (320*G2[13])/9 + (16*G2[15])/9 - (16*xi*G2[15])/3 + (128*G2[17])/9 + 
   (272*xi*G2[17])/27 - (16*G2[18])/9 + (16*xi*G2[18])/3 - (16*G2[20])/27 + 
   (368*xi*G2[20])/27 + (32*G2[21])/9 - (32*xi*G2[21])/3), 
 gs^4*((1552*C01)/27 + (112*C01*xi)/9 + (128*G1eps[4])/27 + 
   (128*xi*G1eps[4])/27 + (160*G2[3])/27 - (160*G2[5])/27 + (16*G2[11])/3 - 
   (16*xi*G2[11])/9 - (64*G2[12])/9 - (64*xi*G2[12])/9 - (640*G2[13])/27 + 
   (64*G2[15])/9 + (64*xi*G2[15])/9 - (320*G2[17])/27 - (160*xi*G2[17])/27 - 
   (64*G2[18])/9 - (64*xi*G2[18])/9 - (416*G2[20])/27 - (416*xi*G2[20])/27 + 
   (128*G2[21])/9 + (128*xi*G2[21])/9), 
 gs^4*((-164*C01)/3 - (52*C01*xi)/27 - (64*G1eps[4])/9 - 
   (64*xi*G1eps[4])/27 - (80*G2[3])/27 + (80*G2[5])/27 - (16*G2[11])/3 + 
   (16*xi*G2[11])/9 + (80*G2[12])/9 + (80*xi*G2[12])/9 + (320*G2[13])/27 - 
   (80*G2[15])/9 - (80*xi*G2[15])/9 + (704*G2[17])/27 - (16*xi*G2[17])/27 + 
   (80*G2[18])/9 + (80*xi*G2[18])/9 + (304*G2[20])/9 + (400*xi*G2[20])/27 - 
   (160*G2[21])/9 - (160*xi*G2[21])/9), 
 gs^4*((-242*C01)/27 + (26*C01*xi)/27 + (8*G2[11])/9 - (16*G2[12])/9 + 
   (16*G2[15])/9 + (112*G2[17])/27 - (16*xi*G2[17])/27 - (16*G2[18])/9 + 
   (16*G2[20])/27 - (16*xi*G2[20])/27 + (32*G2[21])/9), 
 gs^4*((350*C01)/27 - (58*C01*xi)/27 + (64*G1eps[4])/27 + (4*G2[11])/3 - 
   (4*xi*G2[11])/9 - (8*G2[12])/3 - (8*xi*G2[12])/3 + (8*G2[15])/3 + 
   (8*xi*G2[15])/3 - (272*G2[17])/27 + (16*xi*G2[17])/9 - (8*G2[18])/3 - 
   (8*xi*G2[18])/3 - (352*G2[20])/27 - (32*xi*G2[20])/9 + (16*G2[21])/3 + 
   (16*xi*G2[21])/3), gs^4*((910*C01)/27 + (58*C01*xi)/9 + 
   (64*xi*G1eps[4])/27 + (80*G2[3])/27 - (80*G2[5])/27 - (4*G2[11])/9 - 
   (4*xi*G2[11])/9 + (8*G2[12])/3 - (8*xi*G2[12])/9 - (320*G2[13])/27 - 
   (8*G2[15])/3 + (8*xi*G2[15])/9 - (112*G2[17])/27 - (32*xi*G2[17])/9 + 
   (8*G2[18])/3 - (8*xi*G2[18])/9 + (112*G2[20])/27 - (80*xi*G2[20])/27 - 
   (16*G2[21])/3 + (16*xi*G2[21])/9), 
 gs^4*(2048/3 + 512*C01 + (2048*C02)/3 + 1024*log2 + (2048*xi)/3 - 
   (1024*C02*xi)/3 + (512*log2*xi)/3 - (512*G1eps[1])/3 + 
   (512*xi*G1eps[1])/3 + (2560*G1eps[2])/3 + (512*xi*G1eps[2])/3 - 
   (2560*G1eps[3])/3 - (512*xi*G1eps[3])/3 + (2560*G2[3])/3 + 
   (1792*G2[25])/3 - (512*xi*G2[25])/3 - (1280*G2[26])/3 - 
   (512*xi*G2[26])/3 + 1280*G2[27] + (2560*G2[28])/3 - (2560*G2[30])/3 - 
   (2560*G2[31])/3 + (2560*G2[32])/3 - 1024*G2[33] + (512*xi*G2[33])/3 - 
   512*G2[41]), gs^4*(-512/3 - 128*C01 - (512*C02)/3 - 256*log2 - 
   (512*xi)/3 + (256*C02*xi)/3 - (128*log2*xi)/3 + (128*G1eps[1])/3 - 
   (128*xi*G1eps[1])/3 - (640*G1eps[2])/3 - (128*xi*G1eps[2])/3 + 
   (640*G1eps[3])/3 + (128*xi*G1eps[3])/3 - (640*G2[3])/3 - (448*G2[25])/3 + 
   (128*xi*G2[25])/3 + (320*G2[26])/3 + (128*xi*G2[26])/3 - 320*G2[27] - 
   (640*G2[28])/3 + (640*G2[30])/3 + (640*G2[31])/3 - (640*G2[32])/3 + 
   256*G2[33] - (128*xi*G2[33])/3 + 128*G2[41]), 
 gs^4*(256/3 + 64*C01 + (256*C02)/3 + 128*log2 + (256*xi)/3 - 
   (128*C02*xi)/3 + (64*log2*xi)/3 - (64*G1eps[1])/3 + (64*xi*G1eps[1])/3 + 
   (320*G1eps[2])/3 + (64*xi*G1eps[2])/3 - (320*G1eps[3])/3 - 
   (64*xi*G1eps[3])/3 + (320*G2[3])/3 + (224*G2[25])/3 - (64*xi*G2[25])/3 - 
   (160*G2[26])/3 - (64*xi*G2[26])/3 + 160*G2[27] + (320*G2[28])/3 - 
   (320*G2[30])/3 - (320*G2[31])/3 + (320*G2[32])/3 - 128*G2[33] + 
   (64*xi*G2[33])/3 - 64*G2[41]), 
 gs^4*(256/3 + 64*C01 + (256*C02)/3 + 128*log2 + (256*xi)/3 - 
   (128*C02*xi)/3 + (64*log2*xi)/3 - (64*G1eps[1])/3 + (64*xi*G1eps[1])/3 + 
   (320*G1eps[2])/3 + (64*xi*G1eps[2])/3 - (320*G1eps[3])/3 - 
   (64*xi*G1eps[3])/3 + (320*G2[3])/3 + (224*G2[25])/3 - (64*xi*G2[25])/3 - 
   (160*G2[26])/3 - (64*xi*G2[26])/3 + 160*G2[27] + (320*G2[28])/3 - 
   (320*G2[30])/3 - (320*G2[31])/3 + (320*G2[32])/3 - 128*G2[33] + 
   (64*xi*G2[33])/3 - 64*G2[41]), 
 gs^4*(256/3 + 64*C01 + (256*C02)/3 + 128*log2 + (256*xi)/3 - 
   (128*C02*xi)/3 + (64*log2*xi)/3 - (64*G1eps[1])/3 + (64*xi*G1eps[1])/3 + 
   (320*G1eps[2])/3 + (64*xi*G1eps[2])/3 - (320*G1eps[3])/3 - 
   (64*xi*G1eps[3])/3 + (320*G2[3])/3 + (224*G2[25])/3 - (64*xi*G2[25])/3 - 
   (160*G2[26])/3 - (64*xi*G2[26])/3 + 160*G2[27] + (320*G2[28])/3 - 
   (320*G2[30])/3 - (320*G2[31])/3 + (320*G2[32])/3 - 128*G2[33] + 
   (64*xi*G2[33])/3 - 64*G2[41]), 
 gs^4*(-512/3 - 128*C01 - (512*C02)/3 - 256*log2 - (512*xi)/3 + 
   (256*C02*xi)/3 - (128*log2*xi)/3 + (128*G1eps[1])/3 - 
   (128*xi*G1eps[1])/3 - (640*G1eps[2])/3 - (128*xi*G1eps[2])/3 + 
   (640*G1eps[3])/3 + (128*xi*G1eps[3])/3 - (640*G2[3])/3 - (448*G2[25])/3 + 
   (128*xi*G2[25])/3 + (320*G2[26])/3 + (128*xi*G2[26])/3 - 320*G2[27] - 
   (640*G2[28])/3 + (640*G2[30])/3 + (640*G2[31])/3 - (640*G2[32])/3 + 
   256*G2[33] - (128*xi*G2[33])/3 + 128*G2[41]), 0, 
 gs^4*(256/3 + 64*C01 + (256*C02)/3 + 128*log2 + (256*xi)/3 - 
   (128*C02*xi)/3 + (64*log2*xi)/3 - (64*G1eps[1])/3 + (64*xi*G1eps[1])/3 + 
   (320*G1eps[2])/3 + (64*xi*G1eps[2])/3 - (320*G1eps[3])/3 - 
   (64*xi*G1eps[3])/3 + (320*G2[3])/3 + (224*G2[25])/3 - (64*xi*G2[25])/3 - 
   (160*G2[26])/3 - (64*xi*G2[26])/3 + 160*G2[27] + (320*G2[28])/3 - 
   (320*G2[30])/3 - (320*G2[31])/3 + (320*G2[32])/3 - 128*G2[33] + 
   (64*xi*G2[33])/3 - 64*G2[41]), 0, 
 gs^4*(-512/3 - 128*C01 - (512*C02)/3 - 256*log2 - (512*xi)/3 + 
   (256*C02*xi)/3 - (128*log2*xi)/3 + (128*G1eps[1])/3 - 
   (128*xi*G1eps[1])/3 - (640*G1eps[2])/3 - (128*xi*G1eps[2])/3 + 
   (640*G1eps[3])/3 + (128*xi*G1eps[3])/3 - (640*G2[3])/3 - (448*G2[25])/3 + 
   (128*xi*G2[25])/3 + (320*G2[26])/3 + (128*xi*G2[26])/3 - 320*G2[27] - 
   (640*G2[28])/3 + (640*G2[30])/3 + (640*G2[31])/3 - (640*G2[32])/3 + 
   256*G2[33] - (128*xi*G2[33])/3 + 128*G2[41]), 
 gs^4*(128/3 + 32*C01 + (128*C02)/3 + 64*log2 + (128*xi)/3 - (64*C02*xi)/3 + 
   (32*log2*xi)/3 - (32*G1eps[1])/3 + (32*xi*G1eps[1])/3 + (160*G1eps[2])/3 + 
   (32*xi*G1eps[2])/3 - (160*G1eps[3])/3 - (32*xi*G1eps[3])/3 + 
   (160*G2[3])/3 + (112*G2[25])/3 - (32*xi*G2[25])/3 - (80*G2[26])/3 - 
   (32*xi*G2[26])/3 + 80*G2[27] + (160*G2[28])/3 - (160*G2[30])/3 - 
   (160*G2[31])/3 + (160*G2[32])/3 - 64*G2[33] + (32*xi*G2[33])/3 - 
   32*G2[41]), gs^4*(256/9 + (64*C01)/3 + (256*C02)/9 + (128*log2)/3 + 
   (256*xi)/9 - (128*C02*xi)/9 + (64*log2*xi)/9 - (64*G1eps[1])/9 + 
   (64*xi*G1eps[1])/9 + (320*G1eps[2])/9 + (64*xi*G1eps[2])/9 - 
   (320*G1eps[3])/9 - (64*xi*G1eps[3])/9 + (320*G2[3])/9 + (224*G2[25])/9 - 
   (64*xi*G2[25])/9 - (160*G2[26])/9 - (64*xi*G2[26])/9 + (160*G2[27])/3 + 
   (320*G2[28])/9 - (320*G2[30])/9 - (320*G2[31])/9 + (320*G2[32])/9 - 
   (128*G2[33])/3 + (64*xi*G2[33])/9 - (64*G2[41])/3), 
 gs^4*(128/9 + (32*C01)/3 + (128*C02)/9 + (64*log2)/3 + (128*xi)/9 - 
   (64*C02*xi)/9 + (32*log2*xi)/9 - (32*G1eps[1])/9 + (32*xi*G1eps[1])/9 + 
   (160*G1eps[2])/9 + (32*xi*G1eps[2])/9 - (160*G1eps[3])/9 - 
   (32*xi*G1eps[3])/9 + (160*G2[3])/9 + (112*G2[25])/9 - (32*xi*G2[25])/9 - 
   (80*G2[26])/9 - (32*xi*G2[26])/9 + (80*G2[27])/3 + (160*G2[28])/9 - 
   (160*G2[30])/9 - (160*G2[31])/9 + (160*G2[32])/9 - (64*G2[33])/3 + 
   (32*xi*G2[33])/9 - (32*G2[41])/3), 
 gs^4*(256/9 + (64*C01)/3 + (256*C02)/9 + (128*log2)/3 + (256*xi)/9 - 
   (128*C02*xi)/9 + (64*log2*xi)/9 - (64*G1eps[1])/9 + (64*xi*G1eps[1])/9 + 
   (320*G1eps[2])/9 + (64*xi*G1eps[2])/9 - (320*G1eps[3])/9 - 
   (64*xi*G1eps[3])/9 + (320*G2[3])/9 + (224*G2[25])/9 - (64*xi*G2[25])/9 - 
   (160*G2[26])/9 - (64*xi*G2[26])/9 + (160*G2[27])/3 + (320*G2[28])/9 - 
   (320*G2[30])/9 - (320*G2[31])/9 + (320*G2[32])/9 - (128*G2[33])/3 + 
   (64*xi*G2[33])/9 - (64*G2[41])/3), 
 gs^4*(512/9 + (128*C01)/3 + (512*C02)/9 + (256*log2)/3 + (512*xi)/9 - 
   (256*C02*xi)/9 + (128*log2*xi)/9 - (128*G1eps[1])/9 + 
   (128*xi*G1eps[1])/9 + (640*G1eps[2])/9 + (128*xi*G1eps[2])/9 - 
   (640*G1eps[3])/9 - (128*xi*G1eps[3])/9 + (640*G2[3])/9 + (448*G2[25])/9 - 
   (128*xi*G2[25])/9 - (320*G2[26])/9 - (128*xi*G2[26])/9 + (320*G2[27])/3 + 
   (640*G2[28])/9 - (640*G2[30])/9 - (640*G2[31])/9 + (640*G2[32])/9 - 
   (256*G2[33])/3 + (128*xi*G2[33])/9 - (128*G2[41])/3), 
 gs^4*(256/9 + (64*C01)/3 + (256*C02)/9 + (128*log2)/3 + (256*xi)/9 - 
   (128*C02*xi)/9 + (64*log2*xi)/9 - (64*G1eps[1])/9 + (64*xi*G1eps[1])/9 + 
   (320*G1eps[2])/9 + (64*xi*G1eps[2])/9 - (320*G1eps[3])/9 - 
   (64*xi*G1eps[3])/9 + (320*G2[3])/9 + (224*G2[25])/9 - (64*xi*G2[25])/9 - 
   (160*G2[26])/9 - (64*xi*G2[26])/9 + (160*G2[27])/3 + (320*G2[28])/9 - 
   (320*G2[30])/9 - (320*G2[31])/9 + (320*G2[32])/9 - (128*G2[33])/3 + 
   (64*xi*G2[33])/9 - (64*G2[41])/3), 
 gs^4*(128/9 + (32*C01)/3 + (128*C02)/9 + (64*log2)/3 + (128*xi)/9 - 
   (64*C02*xi)/9 + (32*log2*xi)/9 - (32*G1eps[1])/9 + (32*xi*G1eps[1])/9 + 
   (160*G1eps[2])/9 + (32*xi*G1eps[2])/9 - (160*G1eps[3])/9 - 
   (32*xi*G1eps[3])/9 + (160*G2[3])/9 + (112*G2[25])/9 - (32*xi*G2[25])/9 - 
   (80*G2[26])/9 - (32*xi*G2[26])/9 + (80*G2[27])/3 + (160*G2[28])/9 - 
   (160*G2[30])/9 - (160*G2[31])/9 + (160*G2[32])/9 - (64*G2[33])/3 + 
   (32*xi*G2[33])/9 - (32*G2[41])/3), 
 gs^4*(256/9 + (64*C01)/3 + (256*C02)/9 + (128*log2)/3 + (256*xi)/9 - 
   (128*C02*xi)/9 + (64*log2*xi)/9 - (64*G1eps[1])/9 + (64*xi*G1eps[1])/9 + 
   (320*G1eps[2])/9 + (64*xi*G1eps[2])/9 - (320*G1eps[3])/9 - 
   (64*xi*G1eps[3])/9 + (320*G2[3])/9 + (224*G2[25])/9 - (64*xi*G2[25])/9 - 
   (160*G2[26])/9 - (64*xi*G2[26])/9 + (160*G2[27])/3 + (320*G2[28])/9 - 
   (320*G2[30])/9 - (320*G2[31])/9 + (320*G2[32])/9 - (128*G2[33])/3 + 
   (64*xi*G2[33])/9 - (64*G2[41])/3), 
 gs^4*(128/3 + 32*C01 + (128*C02)/3 + 64*log2 + (128*xi)/3 - (64*C02*xi)/3 + 
   (32*log2*xi)/3 - (32*G1eps[1])/3 + (32*xi*G1eps[1])/3 + (160*G1eps[2])/3 + 
   (32*xi*G1eps[2])/3 - (160*G1eps[3])/3 - (32*xi*G1eps[3])/3 + 
   (160*G2[3])/3 + (112*G2[25])/3 - (32*xi*G2[25])/3 - (80*G2[26])/3 - 
   (32*xi*G2[26])/3 + 80*G2[27] + (160*G2[28])/3 - (160*G2[30])/3 - 
   (160*G2[31])/3 + (160*G2[32])/3 - 64*G2[33] + (32*xi*G2[33])/3 - 
   32*G2[41]), gs^4*(-128/9 - (32*C01)/3 - (128*C02)/9 - (64*log2)/3 - 
   (128*xi)/9 + (64*C02*xi)/9 - (32*log2*xi)/9 + (32*G1eps[1])/9 - 
   (32*xi*G1eps[1])/9 - (160*G1eps[2])/9 - (32*xi*G1eps[2])/9 + 
   (160*G1eps[3])/9 + (32*xi*G1eps[3])/9 - (160*G2[3])/9 - (112*G2[25])/9 + 
   (32*xi*G2[25])/9 + (80*G2[26])/9 + (32*xi*G2[26])/9 - (80*G2[27])/3 - 
   (160*G2[28])/9 + (160*G2[30])/9 + (160*G2[31])/9 - (160*G2[32])/9 + 
   (64*G2[33])/3 - (32*xi*G2[33])/9 + (32*G2[41])/3), 
 gs^4*(-12032/3 + 4096*C01 + (2048*xi)/3 - 256*C01*xi - 1024*G1eps[3] + 
   512*G1eps[4] + 1280*G2[3] - 1280*G2[5] - 1792*G2[17] - 512*G2[41]), 
 gs^4*(3008/3 - 1024*C01 - (512*xi)/3 + 64*C01*xi + 256*G1eps[3] - 
   128*G1eps[4] - 320*G2[3] + 320*G2[5] + 448*G2[17] + 128*G2[41]), 
 gs^4*(-1504/3 + 512*C01 + (256*xi)/3 - 32*C01*xi - 128*G1eps[3] + 
   64*G1eps[4] + 160*G2[3] - 160*G2[5] - 224*G2[17] - 64*G2[41]), 
 gs^4*(-1504/3 + 512*C01 + (256*xi)/3 - 32*C01*xi - 128*G1eps[3] + 
   64*G1eps[4] + 160*G2[3] - 160*G2[5] - 224*G2[17] - 64*G2[41]), 
 gs^4*(-1504/3 + 512*C01 + (256*xi)/3 - 32*C01*xi - 128*G1eps[3] + 
   64*G1eps[4] + 160*G2[3] - 160*G2[5] - 224*G2[17] - 64*G2[41]), 
 gs^4*(3008/3 - 1024*C01 - (512*xi)/3 + 64*C01*xi + 256*G1eps[3] - 
   128*G1eps[4] - 320*G2[3] + 320*G2[5] + 448*G2[17] + 128*G2[41]), 0, 
 gs^4*(-1504/3 + 512*C01 + (256*xi)/3 - 32*C01*xi - 128*G1eps[3] + 
   64*G1eps[4] + 160*G2[3] - 160*G2[5] - 224*G2[17] - 64*G2[41]), 0, 
 gs^4*(3008/3 - 1024*C01 - (512*xi)/3 + 64*C01*xi + 256*G1eps[3] - 
   128*G1eps[4] - 320*G2[3] + 320*G2[5] + 448*G2[17] + 128*G2[41]), 
 gs^4*(-752/3 + 256*C01 + (128*xi)/3 - 16*C01*xi - 64*G1eps[3] + 
   32*G1eps[4] + 80*G2[3] - 80*G2[5] - 112*G2[17] - 32*G2[41]), 
 gs^4*(-1504/9 + (512*C01)/3 + (256*xi)/9 - (32*C01*xi)/3 - 
   (128*G1eps[3])/3 + (64*G1eps[4])/3 + (160*G2[3])/3 - (160*G2[5])/3 - 
   (224*G2[17])/3 - (64*G2[41])/3), 
 gs^4*(-752/9 + (256*C01)/3 + (128*xi)/9 - (16*C01*xi)/3 - (64*G1eps[3])/3 + 
   (32*G1eps[4])/3 + (80*G2[3])/3 - (80*G2[5])/3 - (112*G2[17])/3 - 
   (32*G2[41])/3), gs^4*(-1504/9 + (512*C01)/3 + (256*xi)/9 - (32*C01*xi)/3 - 
   (128*G1eps[3])/3 + (64*G1eps[4])/3 + (160*G2[3])/3 - (160*G2[5])/3 - 
   (224*G2[17])/3 - (64*G2[41])/3), 
 gs^4*(-3008/9 + (1024*C01)/3 + (512*xi)/9 - (64*C01*xi)/3 - 
   (256*G1eps[3])/3 + (128*G1eps[4])/3 + (320*G2[3])/3 - (320*G2[5])/3 - 
   (448*G2[17])/3 - (128*G2[41])/3), 
 gs^4*(-1504/9 + (512*C01)/3 + (256*xi)/9 - (32*C01*xi)/3 - 
   (128*G1eps[3])/3 + (64*G1eps[4])/3 + (160*G2[3])/3 - (160*G2[5])/3 - 
   (224*G2[17])/3 - (64*G2[41])/3), 
 gs^4*(-752/9 + (256*C01)/3 + (128*xi)/9 - (16*C01*xi)/3 - (64*G1eps[3])/3 + 
   (32*G1eps[4])/3 + (80*G2[3])/3 - (80*G2[5])/3 - (112*G2[17])/3 - 
   (32*G2[41])/3), gs^4*(-1504/9 + (512*C01)/3 + (256*xi)/9 - (32*C01*xi)/3 - 
   (128*G1eps[3])/3 + (64*G1eps[4])/3 + (160*G2[3])/3 - (160*G2[5])/3 - 
   (224*G2[17])/3 - (64*G2[41])/3), 
 gs^4*(-752/3 + 256*C01 + (128*xi)/3 - 16*C01*xi - 64*G1eps[3] + 
   32*G1eps[4] + 80*G2[3] - 80*G2[5] - 112*G2[17] - 32*G2[41]), 
 gs^4*(752/9 - (256*C01)/3 - (128*xi)/9 + (16*C01*xi)/3 + (64*G1eps[3])/3 - 
   (32*G1eps[4])/3 - (80*G2[3])/3 + (80*G2[5])/3 + (112*G2[17])/3 + 
   (32*G2[41])/3), gs^4*(-12032/3 + 4096*C01 + (2048*xi)/3 - 256*C01*xi - 
   1024*G1eps[3] + 512*G1eps[4] + 1280*G2[3] - 1280*G2[5] - 1792*G2[17] - 
   512*G2[41]), gs^4*(3008/3 - 1024*C01 - (512*xi)/3 + 64*C01*xi + 
   256*G1eps[3] - 128*G1eps[4] - 320*G2[3] + 320*G2[5] + 448*G2[17] + 
   128*G2[41]), gs^4*(-1504/3 + 512*C01 + (256*xi)/3 - 32*C01*xi - 
   128*G1eps[3] + 64*G1eps[4] + 160*G2[3] - 160*G2[5] - 224*G2[17] - 
   64*G2[41]), gs^4*(-1504/3 + 512*C01 + (256*xi)/3 - 32*C01*xi - 
   128*G1eps[3] + 64*G1eps[4] + 160*G2[3] - 160*G2[5] - 224*G2[17] - 
   64*G2[41]), gs^4*(-1504/3 + 512*C01 + (256*xi)/3 - 32*C01*xi - 
   128*G1eps[3] + 64*G1eps[4] + 160*G2[3] - 160*G2[5] - 224*G2[17] - 
   64*G2[41]), gs^4*(3008/3 - 1024*C01 - (512*xi)/3 + 64*C01*xi + 
   256*G1eps[3] - 128*G1eps[4] - 320*G2[3] + 320*G2[5] + 448*G2[17] + 
   128*G2[41]), 0, gs^4*(-1504/3 + 512*C01 + (256*xi)/3 - 32*C01*xi - 
   128*G1eps[3] + 64*G1eps[4] + 160*G2[3] - 160*G2[5] - 224*G2[17] - 
   64*G2[41]), 0, gs^4*(3008/3 - 1024*C01 - (512*xi)/3 + 64*C01*xi + 
   256*G1eps[3] - 128*G1eps[4] - 320*G2[3] + 320*G2[5] + 448*G2[17] + 
   128*G2[41]), gs^4*(-752/3 + 256*C01 + (128*xi)/3 - 16*C01*xi - 
   64*G1eps[3] + 32*G1eps[4] + 80*G2[3] - 80*G2[5] - 112*G2[17] - 32*G2[41]), 
 gs^4*(-1504/9 + (512*C01)/3 + (256*xi)/9 - (32*C01*xi)/3 - 
   (128*G1eps[3])/3 + (64*G1eps[4])/3 + (160*G2[3])/3 - (160*G2[5])/3 - 
   (224*G2[17])/3 - (64*G2[41])/3), 
 gs^4*(-752/9 + (256*C01)/3 + (128*xi)/9 - (16*C01*xi)/3 - (64*G1eps[3])/3 + 
   (32*G1eps[4])/3 + (80*G2[3])/3 - (80*G2[5])/3 - (112*G2[17])/3 - 
   (32*G2[41])/3), gs^4*(-1504/9 + (512*C01)/3 + (256*xi)/9 - (32*C01*xi)/3 - 
   (128*G1eps[3])/3 + (64*G1eps[4])/3 + (160*G2[3])/3 - (160*G2[5])/3 - 
   (224*G2[17])/3 - (64*G2[41])/3), 
 gs^4*(-3008/9 + (1024*C01)/3 + (512*xi)/9 - (64*C01*xi)/3 - 
   (256*G1eps[3])/3 + (128*G1eps[4])/3 + (320*G2[3])/3 - (320*G2[5])/3 - 
   (448*G2[17])/3 - (128*G2[41])/3), 
 gs^4*(-1504/9 + (512*C01)/3 + (256*xi)/9 - (32*C01*xi)/3 - 
   (128*G1eps[3])/3 + (64*G1eps[4])/3 + (160*G2[3])/3 - (160*G2[5])/3 - 
   (224*G2[17])/3 - (64*G2[41])/3), 
 gs^4*(-752/9 + (256*C01)/3 + (128*xi)/9 - (16*C01*xi)/3 - (64*G1eps[3])/3 + 
   (32*G1eps[4])/3 + (80*G2[3])/3 - (80*G2[5])/3 - (112*G2[17])/3 - 
   (32*G2[41])/3), gs^4*(-1504/9 + (512*C01)/3 + (256*xi)/9 - (32*C01*xi)/3 - 
   (128*G1eps[3])/3 + (64*G1eps[4])/3 + (160*G2[3])/3 - (160*G2[5])/3 - 
   (224*G2[17])/3 - (64*G2[41])/3), 
 gs^4*(-752/3 + 256*C01 + (128*xi)/3 - 16*C01*xi - 64*G1eps[3] + 
   32*G1eps[4] + 80*G2[3] - 80*G2[5] - 112*G2[17] - 32*G2[41]), 
 gs^4*(752/9 - (256*C01)/3 - (128*xi)/9 + (16*C01*xi)/3 + (64*G1eps[3])/3 - 
   (32*G1eps[4])/3 - (80*G2[3])/3 + (80*G2[5])/3 + (112*G2[17])/3 + 
   (32*G2[41])/3), gs^4*((-352*C01)/3 - (256*C02)/3 - (32*C01*xi)/3 + 
   (832*G2[2])/9 - (832*xi*G2[2])/9 + (256*xi^2*G2[2])/3 + (512*G2[6])/9 - 
   (832*G2[9])/9 + (832*xi*G2[9])/9 - (256*xi^2*G2[9])/3 + (256*G2[10])/9 + 
   (64*G2[11])/3 + (64*xi*G2[11])/9 + (16*G2[12])/3 + (16*xi*G2[12])/9 - 
   (128*G2[13])/3 - (128*xi*G2[13])/9 - (16*G2[15])/3 - (16*xi*G2[15])/9 + 
   (64*G2[16])/3 + (64*xi*G2[16])/9 + (112*G2[17])/3 - (16*xi*G2[17])/9 - 
   (128*G2[18])/3 - (128*xi*G2[18])/9 - (128*G2[19])/9 - (16*G2[20])/3 - 
   (16*xi*G2[20])/9 + 32*G2[21] - (32*xi*G2[21])/9 + (128*G2[22])/9 - 
   (128*xi*G2[22])/9 + (128*G2[23])/3 + (128*xi*G2[23])/9 + (512*G2[24])/9 - 
   (64*G2[26])/9 - (64*xi*G2[26])/9 + (128*G2[27])/3 - (896*G2[34])/9 - 
   (128*xi*G2[34])/9 + (128*G2[36])/9 + (128*xi*G2[36])/9 - (256*G2[37])/9 + 
   (128*G2[38])/3 + (128*xi*G2[38])/9 - (64*G2[39])/3 - (64*xi*G2[39])/9 - 
   (640*G2[40])/9 - (128*xi*G2[40])/9 + (64*G2[42])/3 + (64*xi*G2[42])/9 - 
   (32*G2[43])/3 + (32*xi*G2[43])/3), 
 gs^4*(8320/27 - (4652*C01)/27 + (1888*C02)/81 + (2816*log2)/27 - 
   (1408*xi)/27 - (1156*C01*xi)/9 + (32*C02*xi)/27 - (256*log2*xi)/3 + 
   (2240*C01*xi^2)/27 - (1856*C02*xi^2)/81 + (1088*log2*xi^2)/27 + 
   (256*G1eps[1])/3 + (128*xi*G1eps[1])/9 - (256*G1eps[3])/3 - 
   (128*xi*G1eps[3])/9 + (128*G1eps[4])/9 + (64*xi*G1eps[4])/27 - 
   (704*G2[1])/27 + (320*xi*G2[1])/27 + (3424*G2[2])/9 - (6688*xi*G2[2])/9 + 
   (3520*xi^2*G2[2])/9 + (32*G2[3])/9 + (448*xi*G2[3])/9 - 
   (128*xi^2*G2[3])/9 - (1376*G2[5])/27 - (1600*xi*G2[5])/27 + 
   (128*xi^2*G2[5])/9 - (9920*G2[6])/81 + (832*xi*G2[6])/9 - 
   (2048*xi^2*G2[6])/81 + (512*G2[7])/9 + (128*G2[8])/27 - 
   (128*xi*G2[8])/27 - 480*G2[9] + (2272*xi*G2[9])/3 - (3520*xi^2*G2[9])/9 - 
   (128*G2[10])/9 + (112*G2[11])/3 - 16*xi*G2[11] + (32*xi^2*G2[11])/9 + 
   (64*G2[12])/3 + (224*xi*G2[12])/9 - (128*xi^2*G2[12])/9 - (128*G2[13])/3 - 
   (1280*xi*G2[13])/27 - (64*G2[15])/3 - (224*xi*G2[15])/9 + 
   (128*xi^2*G2[15])/9 + (704*G2[17])/9 + (1472*xi*G2[17])/27 - 
   (320*xi^2*G2[17])/9 - (1072*G2[18])/27 + 48*xi*G2[18] - 
   (128*xi^2*G2[18])/9 + (1088*G2[19])/27 - (256*xi*G2[19])/27 + 
   (128*xi^2*G2[19])/27 + (896*G2[20])/27 + (1504*xi*G2[20])/27 - 
   (704*xi^2*G2[20])/27 - 32*G2[21] - (544*xi*G2[21])/9 + 
   (256*xi^2*G2[21])/9 - (128*G2[22])/3 - (128*xi*G2[22])/9 + 
   (128*G2[23])/9 + (128*xi*G2[23])/9 + (1408*G2[24])/27 + 
   (4096*xi*G2[24])/27 - (512*xi^2*G2[24])/9 - (1024*G2[25])/27 - 
   (512*xi*G2[25])/27 - (2752*G2[26])/27 - (832*xi*G2[26])/9 + 
   (256*xi^2*G2[26])/9 + (2080*G2[27])/27 - (2720*xi*G2[27])/27 + 
   (256*xi^2*G2[27])/9 - (64*G2[28])/3 - (2560*xi*G2[28])/27 + 
   (256*xi^2*G2[28])/9 + (64*G2[30])/3 + (2560*xi*G2[30])/27 - 
   (256*xi^2*G2[30])/9 + (1280*G2[31])/27 + (256*xi*G2[31])/27 - 
   (1280*G2[32])/27 - (256*xi*G2[32])/27 - (256*G2[33])/27 + 
   (640*xi*G2[33])/27 + (512*G2[34])/9 + (256*xi*G2[34])/9 - 
   (21568*G2[36])/81 + (3584*xi*G2[36])/27 - (1984*xi^2*G2[36])/81 + 
   (128*G2[37])/9 + (256*G2[38])/9 + (30880*G2[39])/81 - (160*xi*G2[39])/9 - 
   (320*xi^2*G2[39])/81 + (128*G2[40])/9 - (640*G2[41])/9 + (704*G2[42])/27 - 
   (64*xi*G2[42])/9 + (448*G2[43])/9 - (64*xi*G2[43])/3), 
 gs^4*(25088/27 + (2320*C01)/27 + (10304*C02)/81 + (5248*log2)/27 - 
   (2816*xi)/27 - (6128*C01*xi)/27 - (1216*C02*xi)/27 - (512*log2*xi)/3 + 
   (4480*C01*xi^2)/27 - (3712*C02*xi^2)/81 + (2176*log2*xi^2)/27 + 
   (512*G1eps[1])/3 + (256*xi*G1eps[1])/9 - (512*G1eps[3])/3 - 
   (256*xi*G1eps[3])/9 + (256*G1eps[4])/9 + (128*xi*G1eps[4])/27 - 
   (640*G2[1])/27 + (640*xi*G2[1])/27 + (3136*G2[2])/9 - (2240*xi*G2[2])/3 + 
   256*xi^2*G2[2] - (256*G2[3])/9 + (896*xi*G2[3])/9 - (256*xi^2*G2[3])/9 - 
   (256*G2[5])/27 - (3200*xi*G2[5])/27 + (256*xi^2*G2[5])/9 - 
   (11008*G2[6])/81 + (4864*xi*G2[6])/27 - (4096*xi^2*G2[6])/81 + 
   (512*G2[7])/9 + (256*G2[8])/27 - (256*xi*G2[8])/27 - (1472*G2[9])/3 + 
   (6976*xi*G2[9])/9 - 256*xi^2*G2[9] + (176*G2[11])/9 - (272*xi*G2[11])/9 + 
   (64*xi^2*G2[11])/9 - (160*G2[12])/9 + (416*xi*G2[12])/9 - 
   (256*xi^2*G2[12])/9 + (128*G2[13])/3 - (2560*xi*G2[13])/27 + 
   (160*G2[15])/9 - (416*xi*G2[15])/9 + (256*xi^2*G2[15])/9 - 
   (320*G2[17])/9 + (1024*xi*G2[17])/9 - (640*xi^2*G2[17])/9 - 
   (1088*G2[18])/27 + (832*xi*G2[18])/9 - (256*xi^2*G2[18])/9 + 
   (320*G2[19])/9 + (64*xi*G2[19])/27 + (256*xi^2*G2[19])/27 - 
   (1792*G2[20])/27 + (2368*xi*G2[20])/27 - (1408*xi^2*G2[20])/27 + 
   (512*G2[21])/9 - (1024*xi*G2[21])/9 + (512*xi^2*G2[21])/9 + 
   (256*G2[22])/9 - (256*xi*G2[22])/9 - (256*G2[23])/9 + (256*xi*G2[23])/9 - 
   (1024*G2[24])/27 + (8192*xi*G2[24])/27 - (1024*xi^2*G2[24])/9 - 
   (1280*G2[25])/27 - (1024*xi*G2[25])/27 - (896*G2[26])/27 - 
   (1664*xi*G2[26])/9 + (512*xi^2*G2[26])/9 + (2624*G2[27])/27 - 
   (5440*xi*G2[27])/27 + (512*xi^2*G2[27])/9 + (256*G2[28])/9 - 
   (5120*xi*G2[28])/27 + (512*xi^2*G2[28])/9 - (256*G2[30])/9 + 
   (5120*xi*G2[30])/27 - (512*xi^2*G2[30])/9 + (1024*G2[31])/27 + 
   (512*xi*G2[31])/27 - (1024*G2[32])/27 - (512*xi*G2[32])/27 - 
   (2048*G2[33])/27 + (1280*xi*G2[33])/27 + (512*G2[34])/9 + 
   (512*xi*G2[34])/9 - (23744*G2[36])/81 + (2240*xi*G2[36])/9 - 
   (3968*xi^2*G2[36])/81 + (18176*G2[39])/81 - (512*xi*G2[39])/27 - 
   (640*xi^2*G2[39])/81 - (1280*G2[41])/9 + (256*G2[42])/27 - 
   (128*xi*G2[42])/9 + (128*G2[43])/9 - (128*xi*G2[43])/3), 
 gs^4*(26624/27 - (76*C01)/3 + (6368*C02)/27 + (1664*log2)/9 - (2816*xi)/27 - 
   (7628*C01*xi)/27 - (32*C02*xi)/27 - (640*log2*xi)/3 + (3856*C01*xi^2)/27 - 
   (1216*C02*xi^2)/27 + (704*log2*xi^2)/9 + (256*G1eps[1])/3 + 
   (128*xi*G1eps[1])/9 - (256*G1eps[3])/3 - (128*xi*G1eps[3])/9 + 
   (128*G1eps[4])/3 + (64*xi*G1eps[4])/9 + (448*G2[1])/9 - (64*xi*G2[1])/9 + 
   (992*G2[2])/9 - (1504*xi*G2[2])/3 + (1984*xi^2*G2[2])/9 + 
   (1856*G2[3])/27 + (1696*xi*G2[3])/27 - (704*xi^2*G2[3])/27 + 
   (64*G2[5])/9 - (736*xi*G2[5])/9 + (704*xi^2*G2[5])/27 - (64*G2[6])/27 + 
   (4288*xi*G2[6])/27 - (512*xi^2*G2[6])/9 - (256*G2[7])/3 + 
   (256*xi*G2[7])/9 + (128*G2[8])/27 - (128*xi*G2[8])/27 - (1120*G2[9])/9 + 
   544*xi*G2[9] - (1984*xi^2*G2[9])/9 + (64*G2[10])/9 + (64*xi*G2[10])/9 + 
   48*G2[11] - (112*xi*G2[11])/9 + (64*xi^2*G2[11])/9 + (304*G2[12])/9 + 
   (112*xi*G2[12])/3 - (128*xi^2*G2[12])/9 - (1088*G2[13])/9 - 
   (320*xi*G2[13])/9 - (304*G2[15])/9 - (112*xi*G2[15])/3 + 
   (128*xi^2*G2[15])/9 - (128*G2[16])/3 + 80*G2[17] + (2480*xi*G2[17])/27 - 
   (448*xi^2*G2[17])/9 + (464*G2[18])/9 + (112*xi*G2[18])/3 - 
   (128*xi^2*G2[18])/9 + (352*G2[19])/9 - (1376*xi*G2[19])/27 + 
   (256*xi^2*G2[19])/27 + (2672*G2[20])/27 + (848*xi*G2[20])/27 - 
   (256*xi^2*G2[20])/27 - (32*G2[21])/9 - (224*xi*G2[21])/3 + 
   (256*xi^2*G2[21])/9 + (128*G2[22])/9 + (128*xi*G2[22])/3 - 
   (256*xi*G2[23])/9 - (1664*G2[24])/27 + (7424*xi*G2[24])/27 - 
   (2816*xi^2*G2[24])/27 + (640*G2[25])/27 - (640*xi*G2[25])/27 - 
   (160*G2[26])/3 - (224*xi*G2[26])/3 + (1408*xi^2*G2[26])/27 - 
   (3968*G2[27])/27 - (4096*xi*G2[27])/27 + (1408*xi^2*G2[27])/27 - 
   (2560*G2[28])/27 - (3008*xi*G2[28])/27 + (1408*xi^2*G2[28])/27 + 
   (2560*G2[30])/27 + (3008*xi*G2[30])/27 - (1408*xi^2*G2[30])/27 - 
   (2048*G2[31])/27 + (512*xi*G2[31])/27 + (2048*G2[32])/27 - 
   (512*xi*G2[32])/27 - (3584*G2[33])/27 + (896*xi*G2[33])/27 + 
   (512*G2[34])/9 + (256*xi*G2[34])/9 + (512*G2[36])/9 + (320*xi*G2[36])/3 - 
   (448*xi^2*G2[36])/9 - (64*G2[37])/9 - (64*xi*G2[37])/9 - (128*G2[38])/9 - 
   (128*xi*G2[38])/9 - (1888*G2[39])/27 - (1568*xi*G2[39])/27 - 
   (64*xi^2*G2[39])/27 - (64*G2[40])/3 + (64*xi*G2[40])/9 - (640*G2[41])/9 + 
   (128*G2[42])/9), gs^4*((1184*G2[2])/9 - (2272*xi*G2[2])/9 - 
   (1184*G2[9])/9 + (2272*xi*G2[9])/9), 
 gs^4*(-5056/27 + 426*C01 - (18784*C02)/81 + (3904*log2)/27 - (2240*xi)/27 - 
   (4906*C01*xi)/27 + (5600*C02*xi)/81 - (2336*log2*xi)/27 + 
   (1120*C01*xi^2)/27 - (928*C02*xi^2)/81 + (544*log2*xi^2)/27 + 
   (64*G1eps[4])/27 + (64*xi*G1eps[4])/9 - (736*G2[1])/27 + 
   (160*xi*G2[1])/27 + (4720*G2[2])/9 - (4432*xi*G2[2])/9 + 
   (1760*xi^2*G2[2])/9 - (2672*G2[3])/27 + (1184*xi*G2[3])/27 - 
   (64*xi^2*G2[3])/9 + (2032*G2[5])/27 - (1312*xi*G2[5])/27 + 
   (64*xi^2*G2[5])/9 - (13216*G2[6])/81 + (5984*xi*G2[6])/81 - 
   (1024*xi^2*G2[6])/81 + (128*G2[7])/3 + (64*G2[8])/27 - (64*xi*G2[8])/27 - 
   (4912*G2[9])/9 + (4496*xi*G2[9])/9 - (1760*xi^2*G2[9])/9 - (64*G2[10])/9 + 
   (112*G2[11])/9 - 16*xi*G2[11] + (16*xi^2*G2[11])/9 - (64*G2[12])/9 + 
   16*xi*G2[12] - (64*xi^2*G2[12])/9 + (512*G2[13])/27 - (640*xi*G2[13])/27 + 
   (64*G2[15])/9 - 16*xi*G2[15] + (64*xi^2*G2[15])/9 - (1648*G2[17])/9 + 
   (1648*xi*G2[17])/27 - (160*xi^2*G2[17])/9 - (1240*G2[18])/27 + 
   (248*xi*G2[18])/9 - (64*xi^2*G2[18])/9 + (80*G2[19])/3 - 
   (208*xi*G2[19])/27 + (64*xi^2*G2[19])/27 - (256*G2[20])/27 + 
   (560*xi*G2[20])/27 - (352*xi^2*G2[20])/27 + (176*G2[21])/9 - 
   (112*xi*G2[21])/3 + (128*xi^2*G2[21])/9 - (64*G2[22])/3 - 
   (64*xi*G2[22])/9 + (64*G2[23])/9 + (64*xi*G2[23])/9 - (8384*G2[24])/27 + 
   (4096*xi*G2[24])/27 - (256*xi^2*G2[24])/9 - (512*G2[25])/27 - 
   (256*xi*G2[25])/27 + (1184*G2[26])/9 - (2272*xi*G2[26])/27 + 
   (128*xi^2*G2[26])/9 + (5200*G2[27])/27 - (2384*xi*G2[27])/27 + 
   (128*xi^2*G2[27])/9 + (4256*G2[28])/27 - (256*xi*G2[28])/3 + 
   (128*xi^2*G2[28])/9 - (4256*G2[30])/27 + (256*xi*G2[30])/3 - 
   (128*xi^2*G2[30])/9 + (640*G2[31])/27 + (128*xi*G2[31])/27 - 
   (640*G2[32])/27 - (128*xi*G2[32])/27 + (1024*G2[33])/27 + 
   (512*xi*G2[33])/27 + (256*G2[34])/9 + (128*xi*G2[34])/9 - 
   (13616*G2[36])/81 + (5584*xi*G2[36])/81 - (992*xi^2*G2[36])/81 + 
   (64*G2[37])/9 + (128*G2[38])/9 + (4640*G2[39])/81 + (2144*xi*G2[39])/81 - 
   (160*xi^2*G2[39])/81 + (64*G2[40])/9 + (64*G2[41])/9 + (64*xi*G2[41])/9 + 
   (416*G2[42])/27 - (32*xi*G2[42])/9 + (160*G2[43])/9 - (32*xi*G2[43])/3), 
 gs^4*(-4096/27 - (1262*C01)/3 + (6640*C02)/81 - (4768*log2)/27 + 
   (2944*xi)/27 + (7930*C01*xi)/27 - (2320*C02*xi)/27 + (1408*log2*xi)/9 - 
   (1928*C01*xi^2)/27 + (608*C02*xi^2)/27 - (352*log2*xi^2)/9 - 
   (448*G1eps[4])/27 - (320*xi*G1eps[4])/27 - (32*G2[1])/3 + 
   (32*xi*G2[1])/9 - (1520*G2[2])/9 + (2384*xi*G2[2])/9 - 
   (992*xi^2*G2[2])/9 + (1648*G2[3])/27 - (1472*xi*G2[3])/27 + 
   (352*xi^2*G2[3])/27 - (2672*G2[5])/27 + 64*xi*G2[5] - 
   (352*xi^2*G2[5])/27 + (7264*G2[6])/81 - (3040*xi*G2[6])/27 + 
   (256*xi^2*G2[6])/9 + (256*G2[7])/9 - (128*xi*G2[7])/9 - (64*G2[8])/27 + 
   (64*xi*G2[8])/27 + (1328*G2[9])/9 - (2576*xi*G2[9])/9 + 
   (992*xi^2*G2[9])/9 - (32*G2[10])/9 - (32*xi*G2[10])/9 - (32*G2[11])/3 + 
   (128*xi*G2[11])/9 - (32*xi^2*G2[11])/9 - (56*G2[12])/9 - 
   (136*xi*G2[12])/9 + (64*xi^2*G2[12])/9 + (32*G2[13])/3 + 
   (160*xi*G2[13])/9 + (56*G2[15])/9 + (136*xi*G2[15])/9 - 
   (64*xi^2*G2[15])/9 + (64*G2[16])/9 + (4888*G2[17])/27 - 
   (2440*xi*G2[17])/27 + (224*xi^2*G2[17])/9 + (8*G2[18])/3 - 
   (136*xi*G2[18])/9 + (64*xi^2*G2[18])/9 - (80*G2[19])/3 + 
   (784*xi*G2[19])/27 - (128*xi^2*G2[19])/27 - (856*G2[20])/27 + 
   (40*xi*G2[20])/9 + (128*xi^2*G2[20])/27 + (16*G2[21])/9 + 
   (272*xi*G2[21])/9 - (128*xi^2*G2[21])/9 - (64*G2[22])/9 - 
   (64*xi*G2[22])/3 + (128*xi*G2[23])/9 + (2944*G2[24])/9 - 
   (6208*xi*G2[24])/27 + (1408*xi^2*G2[24])/27 - (320*G2[25])/27 + 
   (320*xi*G2[25])/27 - (3664*G2[26])/27 + (752*xi*G2[26])/9 - 
   (704*xi^2*G2[26])/27 - (544*G2[27])/9 + (3296*xi*G2[27])/27 - 
   (704*xi^2*G2[27])/27 - (2720*G2[28])/27 + (2752*xi*G2[28])/27 - 
   (704*xi^2*G2[28])/27 + (2720*G2[30])/27 - (2752*xi*G2[30])/27 + 
   (704*xi^2*G2[30])/27 + (1024*G2[31])/27 - (256*xi*G2[31])/27 - 
   (1024*G2[32])/27 + (256*xi*G2[32])/27 + (640*G2[33])/27 - 
   (640*xi*G2[33])/27 - (256*G2[34])/9 - (128*xi*G2[34])/9 + 
   (464*G2[36])/81 - (1552*xi*G2[36])/27 + (224*xi^2*G2[36])/9 + 
   (32*G2[37])/9 + (32*xi*G2[37])/9 + (64*G2[38])/9 + (64*xi*G2[38])/9 + 
   (12064*G2[39])/81 - (352*xi*G2[39])/27 + (32*xi^2*G2[39])/27 + 
   (32*G2[40])/3 - (32*xi*G2[40])/9 - (64*G2[41])/9 - (64*xi*G2[41])/9 - 
   (128*G2[42])/9), gs^4*(-26624/27 + (76*C01)/3 - (6752*C02)/27 - 
   (1664*log2)/9 + (2816*xi)/27 + (6476*C01*xi)/27 + (2720*C02*xi)/27 + 
   (640*log2*xi)/3 - (3856*C01*xi^2)/27 + (1216*C02*xi^2)/27 - 
   (704*log2*xi^2)/9 - (256*G1eps[1])/3 - (128*xi*G1eps[1])/9 + 
   (256*G1eps[3])/3 + (128*xi*G1eps[3])/9 - (128*G1eps[4])/3 - 
   (64*xi*G1eps[4])/9 - (448*G2[1])/9 + (64*xi*G2[1])/9 + (32*G2[2])/3 - 
   (1376*xi*G2[2])/9 + 64*xi^2*G2[2] - (1856*G2[3])/27 - (1696*xi*G2[3])/27 + 
   (704*xi^2*G2[3])/27 - (64*G2[5])/9 + (736*xi*G2[5])/9 - 
   (704*xi^2*G2[5])/27 + (832*G2[6])/27 - (3520*xi*G2[6])/27 + 
   (512*xi^2*G2[6])/9 + (256*G2[7])/3 - (256*xi*G2[7])/9 - (128*G2[8])/27 + 
   (128*xi*G2[8])/27 + (32*G2[9])/9 + (992*xi*G2[9])/9 - 64*xi^2*G2[9] + 
   (64*G2[10])/9 + (64*xi*G2[10])/9 - (688*G2[11])/9 + (112*xi*G2[11])/9 - 
   (64*xi^2*G2[11])/9 - (368*G2[12])/9 - (112*xi*G2[12])/3 + 
   (128*xi^2*G2[12])/9 + (1600*G2[13])/9 + (320*xi*G2[13])/9 + 
   (368*G2[15])/9 + (112*xi*G2[15])/3 - (128*xi^2*G2[15])/9 + 
   (128*G2[16])/9 - (464*G2[17])/9 - (1904*xi*G2[17])/27 + 
   (448*xi^2*G2[17])/9 + (16*G2[18])/3 - (112*xi*G2[18])/3 + 
   (128*xi^2*G2[18])/9 - (416*G2[19])/9 + (1184*xi*G2[19])/27 - 
   (256*xi^2*G2[19])/27 - (2480*G2[20])/27 - (848*xi*G2[20])/27 + 
   (256*xi^2*G2[20])/27 + (928*G2[21])/9 + (224*xi*G2[21])/3 - 
   (256*xi^2*G2[21])/9 + (256*G2[22])/9 + (256*xi*G2[22])/9 - 
   (128*G2[23])/9 - (128*xi*G2[23])/9 + (2432*G2[24])/27 - 
   (6656*xi*G2[24])/27 + (2816*xi^2*G2[24])/27 - (640*G2[25])/27 + 
   (640*xi*G2[25])/27 + (608*G2[26])/9 + (928*xi*G2[26])/9 - 
   (1408*xi^2*G2[26])/27 + (4160*G2[27])/27 + (2752*xi*G2[27])/27 - 
   (1408*xi^2*G2[27])/27 + (2560*G2[28])/27 + (3008*xi*G2[28])/27 - 
   (1408*xi^2*G2[28])/27 - (2560*G2[30])/27 - (3008*xi*G2[30])/27 + 
   (1408*xi^2*G2[30])/27 + (2048*G2[31])/27 - (512*xi*G2[31])/27 - 
   (2048*G2[32])/27 + (512*xi*G2[32])/27 + (3584*G2[33])/27 - 
   (896*xi*G2[33])/27 - (640*G2[34])/9 - (128*xi*G2[34])/9 - (256*G2[36])/3 - 
   (1472*xi*G2[36])/9 + (448*xi^2*G2[36])/9 - (64*G2[37])/9 - 
   (64*xi*G2[37])/9 - (256*xi*G2[38])/9 + (1696*G2[39])/27 + 
   (224*xi*G2[39])/27 + (64*xi^2*G2[39])/27 + (64*G2[40])/3 + 
   (64*xi*G2[40])/3 + (640*G2[41])/9 - (128*G2[42])/3 - 128*G2[43]), 
 gs^4*(4096/27 + (1358*C01)/3 - (6064*C02)/81 + (4768*log2)/27 - 
   (2944*xi)/27 - (7354*C01*xi)/27 + (976*C02*xi)/27 - (1408*log2*xi)/9 + 
   (1928*C01*xi^2)/27 - (608*C02*xi^2)/27 + (352*log2*xi^2)/9 + 
   (448*G1eps[4])/27 + (320*xi*G1eps[4])/27 + (32*G2[1])/3 - 
   (32*xi*G2[1])/9 + (3184*G2[2])/9 - 48*xi*G2[2] - 32*xi^2*G2[2] - 
   (1648*G2[3])/27 + (1472*xi*G2[3])/27 - (352*xi^2*G2[3])/27 + 
   (2672*G2[5])/27 - 64*xi*G2[5] + (352*xi^2*G2[5])/27 - (8416*G2[6])/81 + 
   (2656*xi*G2[6])/27 - (256*xi^2*G2[6])/9 - (256*G2[7])/9 + 
   (128*xi*G2[7])/9 + (64*G2[8])/27 - (64*xi*G2[8])/27 - (2992*G2[9])/9 + 
   (208*xi*G2[9])/3 + 32*xi^2*G2[9] - (32*G2[10])/9 - (32*xi*G2[10])/9 + 
   (32*G2[11])/9 - (128*xi*G2[11])/9 + (32*xi^2*G2[11])/9 + (40*G2[12])/9 + 
   (136*xi*G2[12])/9 - (64*xi^2*G2[12])/9 + (32*G2[13])/9 - 
   (160*xi*G2[13])/9 - (40*G2[15])/9 - (136*xi*G2[15])/9 + 
   (64*xi^2*G2[15])/9 - (128*G2[16])/9 - (5128*G2[17])/27 + 
   (2152*xi*G2[17])/27 - (224*xi^2*G2[17])/9 + (104*G2[18])/9 + 
   (136*xi*G2[18])/9 - (64*xi^2*G2[18])/9 + (272*G2[19])/9 - 
   (688*xi*G2[19])/27 + (128*xi^2*G2[19])/27 + (904*G2[20])/27 - 
   (40*xi*G2[20])/9 - (128*xi^2*G2[20])/27 - (272*G2[21])/9 - 
   (272*xi*G2[21])/9 + (128*xi^2*G2[21])/9 - (128*G2[22])/9 - 
   (128*xi*G2[22])/9 + (64*G2[23])/9 + (64*xi*G2[23])/9 - (1024*G2[24])/3 + 
   (5824*xi*G2[24])/27 - (1408*xi^2*G2[24])/27 + (320*G2[25])/27 - 
   (320*xi*G2[25])/27 + (3472*G2[26])/27 - (880*xi*G2[26])/9 + 
   (704*xi^2*G2[26])/27 + (512*G2[27])/9 - (2624*xi*G2[27])/27 + 
   (704*xi^2*G2[27])/27 + (2720*G2[28])/27 - (2752*xi*G2[28])/27 + 
   (704*xi^2*G2[28])/27 - (2720*G2[30])/27 + (2752*xi*G2[30])/27 - 
   (704*xi^2*G2[30])/27 - (1024*G2[31])/27 + (256*xi*G2[31])/27 + 
   (1024*G2[32])/27 - (256*xi*G2[32])/27 - (640*G2[33])/27 + 
   (640*xi*G2[33])/27 + (320*G2[34])/9 + (64*xi*G2[34])/9 + (688*G2[36])/81 + 
   (2320*xi*G2[36])/27 - (224*xi^2*G2[36])/9 + (32*G2[37])/9 + 
   (32*xi*G2[37])/9 + (128*xi*G2[38])/9 - (11776*G2[39])/81 + 
   (1024*xi*G2[39])/27 - (32*xi^2*G2[39])/27 - (32*G2[40])/3 - 
   (32*xi*G2[40])/3 + (64*G2[41])/9 + (64*xi*G2[41])/9 + (64*G2[42])/9 + 
   (64*G2[43])/3), gs^4*(-1600/27 + (36364*C01)/27 - (128480*C02)/243 + 
   (10016*log2)/81 - (2752*xi)/27 - (36964*C01*xi)/27 + (4832*C02*xi)/9 - 
   (2464*log2*xi)/27 + (256*xi^2)/9 + (23776*C01*xi^2)/81 - 
   (25664*C02*xi^2)/243 + (1472*log2*xi^2)/81 - (512*G1eps[4])/27 + 
   (320*G2[1])/27 + (64*xi*G2[1])/27 + (352*G2[2])/3 - (2048*xi*G2[2])/9 + 
   (128*xi^2*G2[2])/3 - (2944*G2[3])/27 + (3488*xi*G2[3])/27 - 
   (64*xi^2*G2[3])/3 + (1024*G2[5])/9 - (3104*xi*G2[5])/27 + 
   (64*xi^2*G2[5])/3 - (46592*G2[6])/243 + (4480*xi*G2[6])/27 - 
   (8576*xi^2*G2[6])/243 - (128*G2[7])/9 - (128*xi*G2[7])/9 - 
   (128*G2[8])/27 - (128*xi*G2[8])/27 - (928*G2[9])/9 + (640*xi*G2[9])/3 - 
   (128*xi^2*G2[9])/3 - (32*G2[10])/9 - (32*xi*G2[10])/9 - (176*G2[11])/9 + 
   (272*xi*G2[11])/9 - (32*xi^2*G2[11])/3 + (8*G2[12])/9 - 
   (200*xi*G2[12])/9 + (32*xi^2*G2[12])/9 - (352*G2[13])/27 + 
   (608*xi*G2[13])/27 - (8*G2[15])/9 + (200*xi*G2[15])/9 - 
   (32*xi^2*G2[15])/9 + (32*G2[16])/9 - (32*xi*G2[16])/9 - 
   (32456*G2[17])/81 + (37448*xi*G2[17])/81 - (8032*xi^2*G2[17])/81 - 
   (304*G2[18])/27 - (208*xi*G2[18])/27 + (32*xi^2*G2[18])/9 - 
   (736*G2[19])/9 + (5440*xi*G2[19])/81 - (1024*xi^2*G2[19])/81 - 
   (5960*G2[20])/81 + (3016*xi*G2[20])/81 - (416*xi^2*G2[20])/27 - 
   (64*G2[21])/9 + (448*xi*G2[21])/9 - (64*xi^2*G2[21])/9 + (64*G2[22])/9 - 
   (64*xi*G2[22])/9 - (128*G2[23])/9 - (10688*G2[24])/27 + 
   (3904*xi*G2[24])/9 - (256*xi^2*G2[24])/3 - (320*G2[25])/27 - 
   (64*xi*G2[25])/9 + (592*G2[26])/3 - (2320*xi*G2[26])/9 + 
   (128*xi^2*G2[26])/3 + (3856*G2[27])/27 - 272*xi*G2[27] + 
   (128*xi^2*G2[27])/3 + (4736*G2[28])/27 - (2368*xi*G2[28])/9 + 
   (128*xi^2*G2[28])/3 - (4736*G2[30])/27 + (2368*xi*G2[30])/9 - 
   (128*xi^2*G2[30])/3 - (128*G2[31])/27 - (128*xi*G2[31])/9 + 
   (128*G2[32])/27 + (128*xi*G2[32])/9 + (640*G2[33])/27 + 
   (128*xi*G2[33])/9 + (320*G2[34])/9 + (448*xi*G2[34])/9 + 
   (368*G2[36])/243 + (208*xi*G2[36])/27 + (1088*xi^2*G2[36])/243 + 
   (32*G2[37])/9 + (32*xi*G2[37])/9 - (128*xi*G2[38])/9 - 
   (54512*G2[39])/243 + (6704*xi*G2[39])/27 - (11456*xi^2*G2[39])/243 + 
   (32*G2[40])/9 + (160*xi*G2[40])/9 + (128*G2[41])/9 + (128*xi*G2[41])/9 + 
   (128*G2[42])/27 - (256*xi*G2[42])/27 + (256*G2[43])/9 - 
   (128*xi*G2[43])/9), gs^4*((-16*C01)/9 - (224*C02)/9 - (112*C01*xi)/9 - 
   (32*C02*xi)/3 - (800*G2[2])/9 + (704*xi*G2[2])/9 - (256*xi^2*G2[2])/9 + 
   (64*G2[6])/9 + (64*xi*G2[6])/9 + (800*G2[9])/9 - (704*xi*G2[9])/9 + 
   (256*xi^2*G2[9])/9 + (32*G2[10])/9 + (32*xi*G2[10])/9 - (160*G2[11])/27 + 
   (32*xi*G2[11])/27 - (40*G2[12])/27 + (8*xi*G2[12])/27 + (320*G2[13])/27 - 
   (64*xi*G2[13])/27 + (40*G2[15])/27 - (8*xi*G2[15])/27 - (160*G2[16])/27 + 
   (32*xi*G2[16])/27 + (184*G2[17])/27 + (136*xi*G2[17])/27 + 
   (320*G2[18])/27 - (64*xi*G2[18])/27 - (16*G2[19])/9 - (16*xi*G2[19])/9 + 
   (40*G2[20])/27 - (8*xi*G2[20])/27 + (800*G2[21])/27 - (160*xi*G2[21])/27 + 
   (64*G2[22])/9 - (64*xi*G2[22])/9 + (128*xi*G2[23])/9 + (64*G2[24])/9 + 
   (64*xi*G2[24])/9 + (16*G2[26])/9 - (16*xi*G2[26])/3 + (112*G2[27])/9 + 
   (16*xi*G2[27])/3 - (64*G2[34])/9 - (64*xi*G2[34])/3 - (32*G2[36])/9 + 
   (32*xi*G2[36])/3 - (32*G2[37])/9 - (32*xi*G2[37])/9 + (128*xi*G2[38])/9 + 
   (64*G2[39])/9 - (64*xi*G2[39])/9 - (32*G2[40])/9 - (160*xi*G2[40])/9 - 
   (160*G2[42])/27 + (32*xi*G2[42])/27 - (320*G2[43])/9 + (64*xi*G2[43])/9), 
 gs^4*(-25088/27 - (2704*C01)/27 - (10304*C02)/81 - (5248*log2)/27 + 
   (2816*xi)/27 + (6704*C01*xi)/27 - (320*C02*xi)/27 + (512*log2*xi)/3 - 
   (4480*C01*xi^2)/27 + (3712*C02*xi^2)/81 - (2176*log2*xi^2)/27 - 
   (512*G1eps[1])/3 - (256*xi*G1eps[1])/9 + (512*G1eps[3])/3 + 
   (256*xi*G1eps[3])/9 - (256*G1eps[4])/9 - (128*xi*G1eps[4])/27 + 
   (640*G2[1])/27 - (640*xi*G2[1])/27 + (3904*G2[2])/9 - 320*xi*G2[2] + 
   (256*xi^2*G2[2])/3 + (256*G2[3])/9 - (896*xi*G2[3])/9 + 
   (256*xi^2*G2[3])/9 + (256*G2[5])/27 + (3200*xi*G2[5])/27 - 
   (256*xi^2*G2[5])/9 + (11008*G2[6])/81 - (4864*xi*G2[6])/27 + 
   (4096*xi^2*G2[6])/81 - (512*G2[7])/9 - (256*G2[8])/27 + 
   (256*xi*G2[8])/27 - (2624*G2[9])/9 + (2624*xi*G2[9])/9 - 
   (256*xi^2*G2[9])/3 - (272*G2[11])/27 + 16*xi*G2[11] - (64*xi^2*G2[11])/9 + 
   (544*G2[12])/27 - (448*xi*G2[12])/9 + (256*xi^2*G2[12])/9 - 
   (1664*G2[13])/27 + (3328*xi*G2[13])/27 - (544*G2[15])/27 + 
   (448*xi*G2[15])/9 - (256*xi^2*G2[15])/9 + (256*G2[16])/27 - 
   (128*xi*G2[16])/9 + (896*G2[17])/27 - (992*xi*G2[17])/9 + 
   (640*xi^2*G2[17])/9 + (64*G2[18])/3 - 64*xi*G2[18] + (256*xi^2*G2[18])/9 - 
   (320*G2[19])/9 - (64*xi*G2[19])/27 - (256*xi^2*G2[19])/27 + 64*G2[20] - 
   (2272*xi*G2[20])/27 + (1408*xi^2*G2[20])/27 - (1088*G2[21])/27 + 
   (1088*xi*G2[21])/9 - (512*xi^2*G2[21])/9 + (1024*G2[24])/27 - 
   (8192*xi*G2[24])/27 + (1024*xi^2*G2[24])/9 + (1280*G2[25])/27 + 
   (1024*xi*G2[25])/27 + (1280*G2[26])/27 + (512*xi*G2[26])/3 - 
   (512*xi^2*G2[26])/9 - (2624*G2[27])/27 + (6208*xi*G2[27])/27 - 
   (512*xi^2*G2[27])/9 - (256*G2[28])/9 + (5120*xi*G2[28])/27 - 
   (512*xi^2*G2[28])/9 + (256*G2[30])/9 - (5120*xi*G2[30])/27 + 
   (512*xi^2*G2[30])/9 - (1024*G2[31])/27 - (512*xi*G2[31])/27 + 
   (1024*G2[32])/27 + (512*xi*G2[32])/27 + (2048*G2[33])/27 - 
   (1280*xi*G2[33])/27 - (256*G2[34])/9 - (256*xi*G2[34])/3 + 
   (21440*G2[36])/81 - (1984*xi*G2[36])/9 + (3968*xi^2*G2[36])/81 - 
   (256*G2[38])/9 + (256*xi*G2[38])/9 - (17024*G2[39])/81 + 
   (896*xi*G2[39])/27 + (640*xi^2*G2[39])/81 + (256*G2[40])/9 - 
   (256*xi*G2[40])/9 + (1280*G2[41])/9 - (64*G2[43])/3 + (64*xi*G2[43])/3), 
 gs^4*(5056/27 - (3658*C01)/9 + (11872*C02)/81 - (3904*log2)/27 + 
   (2240*xi)/27 + (5050*C01*xi)/27 - (6752*C02*xi)/81 + (2336*log2*xi)/27 - 
   (1120*C01*xi^2)/27 + (928*C02*xi^2)/81 - (544*log2*xi^2)/27 - 
   (64*G1eps[4])/27 - (64*xi*G1eps[4])/9 + (736*G2[1])/27 - 
   (160*xi*G2[1])/27 + (304*G2[2])/3 - 272*xi*G2[2] + (1376*xi^2*G2[2])/9 + 
   (2672*G2[3])/27 - (1184*xi*G2[3])/27 + (64*xi^2*G2[3])/9 - 
   (2032*G2[5])/27 + (1312*xi*G2[5])/27 - (64*xi^2*G2[5])/9 + 
   (10912*G2[6])/81 - (5984*xi*G2[6])/81 + (1024*xi^2*G2[6])/81 - 
   (128*G2[7])/3 - (64*G2[8])/27 + (64*xi*G2[8])/27 - 80*G2[9] + 
   (2384*xi*G2[9])/9 - (1376*xi^2*G2[9])/9 - (64*G2[10])/9 + (80*G2[11])/27 + 
   (112*xi*G2[11])/9 - (16*xi^2*G2[11])/9 + (296*G2[12])/27 - 
   (152*xi*G2[12])/9 + (64*xi^2*G2[12])/9 - (448*G2[13])/9 + 
   (832*xi*G2[13])/27 - (296*G2[15])/27 + (152*xi*G2[15])/9 - 
   (64*xi^2*G2[15])/9 + (416*G2[16])/27 - (32*xi*G2[16])/9 + 
   (4264*G2[17])/27 - (1624*xi*G2[17])/27 + (160*xi^2*G2[17])/9 + 
   (136*G2[18])/9 - (184*xi*G2[18])/9 + (64*xi^2*G2[18])/9 - (176*G2[19])/9 + 
   (208*xi*G2[19])/27 - (64*xi^2*G2[19])/27 + (152*G2[20])/27 - 
   (536*xi*G2[20])/27 + (352*xi^2*G2[20])/27 - (448*G2[21])/27 + 
   (352*xi*G2[21])/9 - (128*xi^2*G2[21])/9 - (256*G2[22])/9 + 
   (128*G2[23])/9 + (7616*G2[24])/27 - (4096*xi*G2[24])/27 + 
   (256*xi^2*G2[24])/9 + (512*G2[25])/27 + (256*xi*G2[25])/27 - 
   (448*G2[26])/3 + (2176*xi*G2[26])/27 - (128*xi^2*G2[26])/9 - 
   (4048*G2[27])/27 + (2576*xi*G2[27])/27 - (128*xi^2*G2[27])/9 - 
   (4256*G2[28])/27 + (256*xi*G2[28])/3 - (128*xi^2*G2[28])/9 + 
   (4256*G2[30])/27 - (256*xi*G2[30])/3 + (128*xi^2*G2[30])/9 - 
   (640*G2[31])/27 - (128*xi*G2[31])/27 + (640*G2[32])/27 + 
   (128*xi*G2[32])/27 - (1024*G2[33])/27 - (512*xi*G2[33])/27 - 
   (64*G2[34])/3 - (64*xi*G2[34])/3 + (16496*G2[36])/81 - 
   (5008*xi*G2[36])/81 + (992*xi^2*G2[36])/81 + (64*G2[37])/9 + 
   (64*G2[38])/9 + (64*xi*G2[38])/9 - (320*G2[39])/81 - (1856*xi*G2[39])/81 + 
   (160*xi^2*G2[39])/81 - (128*G2[40])/9 - (64*xi*G2[40])/9 - (64*G2[41])/9 - 
   (64*xi*G2[41])/9 - (16*G2[43])/3 + (16*xi*G2[43])/3), 
 gs^4*((-32*C01)/9 - (224*C02)/9 - (160*C01*xi)/9 + (160*C02*xi)/9 - 
   (1120*G2[2])/3 + (5696*xi*G2[2])/9 - (1792*xi^2*G2[2])/9 + (64*G2[6])/9 + 
   (64*xi*G2[6])/9 + (1120*G2[9])/3 - (5696*xi*G2[9])/9 + 
   (1792*xi^2*G2[9])/9 + (32*G2[10])/9 + (32*xi*G2[10])/9 - (128*G2[11])/27 + 
   (128*xi*G2[11])/27 - (32*G2[12])/27 + (32*xi*G2[12])/27 + 
   (256*G2[13])/27 - (256*xi*G2[13])/27 + (32*G2[15])/27 - 
   (32*xi*G2[15])/27 - (128*G2[16])/27 + (128*xi*G2[16])/27 + 
   (176*G2[17])/27 + (112*xi*G2[17])/27 + (256*G2[18])/27 - 
   (256*xi*G2[18])/27 - (16*G2[19])/9 - (16*xi*G2[19])/9 + (32*G2[20])/27 - 
   (32*xi*G2[20])/27 + (64*G2[21])/27 - (64*xi*G2[21])/27 - (64*G2[22])/9 + 
   (64*xi*G2[22])/9 + (128*G2[23])/9 + (64*G2[24])/9 + (64*xi*G2[24])/9 - 
   (16*G2[26])/3 + (16*xi*G2[26])/9 + (112*G2[27])/9 - (80*xi*G2[27])/9 - 
   (64*G2[34])/3 - (64*xi*G2[34])/9 + (32*G2[36])/3 - (32*xi*G2[36])/9 - 
   (32*G2[37])/9 - (32*xi*G2[37])/9 + (128*G2[38])/9 - (128*xi*G2[39])/9 - 
   (160*G2[40])/9 - (32*xi*G2[40])/9 - (128*G2[42])/27 + (128*xi*G2[42])/27 - 
   (64*G2[43])/9 + (64*xi*G2[43])/9), 
 gs^4*(1600/27 - (36124*C01)/27 + (140576*C02)/243 - (10016*log2)/81 + 
   (2752*xi)/27 + (38068*C01*xi)/27 - 544*C02*xi + (2464*log2*xi)/27 - 
   (256*xi^2)/9 - (23776*C01*xi^2)/81 + (25664*C02*xi^2)/243 - 
   (1472*log2*xi^2)/81 + (512*G1eps[4])/27 - (320*G2[1])/27 - 
   (64*xi*G2[1])/27 - 480*G2[2] + 448*xi*G2[2] - (256*xi^2*G2[2])/3 + 
   (2944*G2[3])/27 - (3488*xi*G2[3])/27 + (64*xi^2*G2[3])/3 - 
   (1024*G2[5])/9 + (3104*xi*G2[5])/27 - (64*xi^2*G2[5])/3 + 
   (43136*G2[6])/243 - (4864*xi*G2[6])/27 + (8576*xi^2*G2[6])/243 + 
   (128*G2[7])/9 + (128*xi*G2[7])/9 + (128*G2[8])/27 + (128*xi*G2[8])/27 + 
   (4192*G2[9])/9 - (3904*xi*G2[9])/9 + (256*xi^2*G2[9])/3 - (32*G2[10])/9 - 
   (32*xi*G2[10])/9 + (752*G2[11])/27 - (1168*xi*G2[11])/27 + 
   (32*xi^2*G2[11])/3 + (32*G2[12])/27 + (512*xi*G2[12])/27 - 
   (32*xi^2*G2[12])/9 - (32*G2[13])/9 + (32*xi*G2[13])/9 - (32*G2[15])/27 - 
   (512*xi*G2[15])/27 + (32*xi^2*G2[15])/9 + (128*G2[16])/27 - 
   (256*xi*G2[16])/27 + (31424*G2[17])/81 - (38048*xi*G2[17])/81 + 
   (8032*xi^2*G2[17])/81 - (16*G2[18])/3 + (304*xi*G2[18])/9 - 
   (32*xi^2*G2[18])/9 + (256*G2[19])/3 - (5152*xi*G2[19])/81 + 
   (1024*xi^2*G2[19])/81 + (5792*G2[20])/81 - (2752*xi*G2[20])/81 + 
   (416*xi^2*G2[20])/27 - (640*G2[21])/27 - (1024*xi*G2[21])/27 + 
   (64*xi^2*G2[21])/9 - (64*G2[22])/9 + (64*xi*G2[22])/9 - 
   (128*xi*G2[23])/9 + (10304*G2[24])/27 - 448*xi*G2[24] + 
   (256*xi^2*G2[24])/3 + (320*G2[25])/27 + (64*xi*G2[25])/9 - 
   (1744*G2[26])/9 + (784*xi*G2[26])/3 - (128*xi^2*G2[26])/3 - 
   (4528*G2[27])/27 + (2480*xi*G2[27])/9 - (128*xi^2*G2[27])/3 - 
   (4736*G2[28])/27 + (2368*xi*G2[28])/9 - (128*xi^2*G2[28])/3 + 
   (4736*G2[30])/27 - (2368*xi*G2[30])/9 + (128*xi^2*G2[30])/3 + 
   (128*G2[31])/27 + (128*xi*G2[31])/9 - (128*G2[32])/27 - 
   (128*xi*G2[32])/9 - (640*G2[33])/27 - (128*xi*G2[33])/9 - (64*G2[34])/9 - 
   (64*xi*G2[34])/3 - (2096*G2[36])/243 - (400*xi*G2[36])/27 - 
   (1088*xi^2*G2[36])/243 + (32*G2[37])/9 + (32*xi*G2[37])/9 - 
   (128*G2[38])/9 + (52784*G2[39])/243 - (6128*xi*G2[39])/27 + 
   (11456*xi^2*G2[39])/243 + (160*G2[40])/9 + (32*xi*G2[40])/9 - 
   (128*G2[41])/9 - (128*xi*G2[41])/9 + (32*G2[42])/9 - (32*xi*G2[42])/9 + 
   (32*G2[43])/3 - (32*xi*G2[43])/3), 
 gs^4*(-8320/27 + (5900*C01)/27 - (15712*C02)/81 - (2816*log2)/27 + 
   (1408*xi)/27 + (1252*C01*xi)/9 - (800*C02*xi)/27 + (256*log2*xi)/3 - 
   (2240*C01*xi^2)/27 + (1856*C02*xi^2)/81 - (1088*log2*xi^2)/27 - 
   (256*G1eps[1])/3 - (128*xi*G1eps[1])/9 + (256*G1eps[3])/3 + 
   (128*xi*G1eps[3])/9 - (128*G1eps[4])/9 - (64*xi*G1eps[4])/27 + 
   (704*G2[1])/27 - (320*xi*G2[1])/27 + (5408*G2[2])/9 - (4768*xi*G2[2])/9 + 
   (2752*xi^2*G2[2])/9 - (32*G2[3])/9 - (448*xi*G2[3])/9 + 
   (128*xi^2*G2[3])/9 + (1376*G2[5])/27 + (1600*xi*G2[5])/27 - 
   (128*xi^2*G2[5])/9 + (5312*G2[6])/81 - (832*xi*G2[6])/9 + 
   (2048*xi^2*G2[6])/81 - (512*G2[7])/9 - (128*G2[8])/27 + 
   (128*xi*G2[8])/27 - (1504*G2[9])/3 + (4640*xi*G2[9])/9 - 
   (2752*xi^2*G2[9])/9 - (128*G2[10])/9 - (304*G2[11])/27 + 
   (80*xi*G2[11])/9 - (32*xi^2*G2[11])/9 - (400*G2[12])/27 - 
   (80*xi*G2[12])/3 + (128*xi^2*G2[12])/9 - (256*G2[13])/27 + 
   (1664*xi*G2[13])/27 + (400*G2[15])/27 + (80*xi*G2[15])/3 - 
   (128*xi^2*G2[15])/9 + (704*G2[16])/27 - (64*xi*G2[16])/9 - 
   (3440*G2[17])/27 - (1424*xi*G2[17])/27 + (320*xi^2*G2[17])/9 - 
   (112*G2[18])/9 - (304*xi*G2[18])/9 + (128*xi^2*G2[18])/9 - 
   (704*G2[19])/27 + (256*xi*G2[19])/27 - (128*xi^2*G2[19])/27 - 
   (1072*G2[20])/27 - (1456*xi*G2[20])/27 + (704*xi^2*G2[20])/27 + 
   (512*G2[21])/27 + 64*xi*G2[21] - (256*xi^2*G2[21])/9 - (512*G2[22])/9 + 
   (256*G2[23])/9 - (2944*G2[24])/27 - (4096*xi*G2[24])/27 + 
   (512*xi^2*G2[24])/9 + (1024*G2[25])/27 + (512*xi*G2[25])/27 + 
   (1792*G2[26])/27 + (256*xi*G2[26])/3 - (256*xi^2*G2[26])/9 + 
   (224*G2[27])/27 + (3104*xi*G2[27])/27 - (256*xi^2*G2[27])/9 + 
   (64*G2[28])/3 + (2560*xi*G2[28])/27 - (256*xi^2*G2[28])/9 - 
   (64*G2[30])/3 - (2560*xi*G2[30])/27 + (256*xi^2*G2[30])/9 - 
   (1280*G2[31])/27 - (256*xi*G2[31])/27 + (1280*G2[32])/27 + 
   (256*xi*G2[32])/27 + (256*G2[33])/27 - (640*xi*G2[33])/27 - 
   (128*G2[34])/3 - (128*xi*G2[34])/3 + (27328*G2[36])/81 - 
   (3200*xi*G2[36])/27 + (1984*xi^2*G2[36])/81 + (128*G2[37])/9 + 
   (128*G2[38])/9 + (128*xi*G2[38])/9 - (22240*G2[39])/81 + 
   (224*xi*G2[39])/9 + (320*xi^2*G2[39])/81 - (256*G2[40])/9 - 
   (128*xi*G2[40])/9 + (640*G2[41])/9 - (32*G2[43])/3 + (32*xi*G2[43])/3), 
 gs^4*(4096/27 + (2564*C01)/3 - (5248*C02)/27 + 160*log2 - (2752*xi)/27 - 
   (28160*C01*xi)/27 + (10144*C02*xi)/27 - (512*log2*xi)/3 + (64*xi^2)/3 + 
   (2144*C01*xi^2)/9 - (832*C02*xi^2)/9 + (448*log2*xi^2)/9 - 
   (128*G1eps[1])/9 + (128*xi*G1eps[1])/9 - (128*G1eps[2])/9 + 
   (128*G1eps[3])/9 - (128*xi*G1eps[3])/9 - (128*G1eps[4])/9 - 
   (128*G2[1])/9 + (1504*G2[2])/9 - (1312*xi*G2[2])/9 + (224*xi^2*G2[2])/9 - 
   (128*G2[3])/3 + (2912*xi*G2[3])/27 - (608*xi^2*G2[3])/27 + 
   (1792*G2[5])/27 - (352*xi*G2[5])/3 + (608*xi^2*G2[5])/27 - 
   (6464*G2[6])/27 + (5632*xi*G2[6])/27 - (1280*xi^2*G2[6])/27 - 
   (128*G2[7])/9 + (64*xi*G2[7])/9 - (128*G2[8])/27 + (128*xi*G2[8])/27 - 
   (1504*G2[9])/9 + (1312*xi*G2[9])/9 - (224*xi^2*G2[9])/9 - (64*G2[10])/9 - 
   (32*xi*G2[10])/9 - (160*G2[11])/9 + (8*xi*G2[11])/9 - (16*xi^2*G2[11])/9 - 
   48*G2[12] + (128*xi*G2[12])/9 - (32*xi^2*G2[12])/9 + (320*G2[13])/9 - 
   (256*xi*G2[13])/9 + 48*G2[15] - (128*xi*G2[15])/9 + (32*xi^2*G2[15])/9 - 
   (64*xi*G2[16])/9 - (6416*G2[17])/27 + (9728*xi*G2[17])/27 - 
   (2144*xi^2*G2[17])/27 - (304*G2[18])/9 + (208*xi*G2[18])/9 - 
   (32*xi^2*G2[18])/9 - (352*G2[19])/9 + (1264*xi*G2[19])/27 - 
   (64*xi^2*G2[19])/9 - (2704*G2[20])/27 + (560*xi*G2[20])/9 - 
   (320*xi^2*G2[20])/27 + (272*G2[21])/3 - (304*xi*G2[21])/9 + 
   (64*xi^2*G2[21])/9 - (128*G2[22])/3 + (128*xi*G2[22])/9 - 
   (64*xi*G2[23])/9 - (7424*G2[24])/27 + (10816*xi*G2[24])/27 - 
   (2432*xi^2*G2[24])/27 + (704*G2[25])/27 - (512*xi*G2[25])/27 + 
   (2432*G2[26])/27 - (1840*xi*G2[26])/9 + (1216*xi^2*G2[26])/27 + 
   (1888*G2[27])/27 - (5744*xi*G2[27])/27 + (1216*xi^2*G2[27])/27 + 
   (832*G2[28])/9 - (5632*xi*G2[28])/27 + (1216*xi^2*G2[28])/27 - 
   (832*G2[30])/9 + (5632*xi*G2[30])/27 - (1216*xi^2*G2[30])/27 - 
   (640*G2[31])/27 + (256*xi*G2[31])/27 + (640*G2[32])/27 - 
   (256*xi*G2[32])/27 - (1024*G2[33])/27 + (640*xi*G2[33])/27 + 
   (512*G2[34])/9 + (256*xi*G2[34])/9 - (448*G2[36])/3 + 
   (2464*xi*G2[36])/27 - (832*xi^2*G2[36])/27 + (64*G2[37])/9 + 
   (32*xi*G2[37])/9 - (128*G2[38])/3 - (64*xi*G2[38])/9 + (3680*G2[39])/27 + 
   (2752*xi*G2[39])/27 - (128*xi^2*G2[39])/9 + 64*G2[40] - (32*xi*G2[40])/9 - 
   (128*G2[42])/9 + (16*G2[43])/3 - (16*xi*G2[43])/3), 
 gs^4*(-1600/9 + (862*C01)/9 - (22208*C02)/81 - (3616*log2)/27 + (896*xi)/9 + 
   (1526*C01*xi)/9 + (1504*C02*xi)/27 + (1312*log2*xi)/9 - (448*C01*xi^2)/9 + 
   (1760*C02*xi^2)/81 - (1376*log2*xi^2)/27 - (128*G1eps[1])/9 - 
   (128*xi*G1eps[1])/9 + (64*G1eps[2])/9 + (64*xi*G1eps[2])/9 + 
   (128*G1eps[3])/9 + (128*xi*G1eps[3])/9 + (32*G1eps[4])/27 - 
   (32*xi*G1eps[4])/9 + (224*G2[1])/27 + (224*xi*G2[1])/27 - 80*G2[2] + 
   (2768*xi*G2[2])/9 - (416*xi^2*G2[2])/3 - (848*G2[3])/27 - 
   (752*xi*G2[3])/27 + (320*xi^2*G2[3])/27 - (304*G2[5])/27 + 
   (1520*xi*G2[5])/27 - (320*xi^2*G2[5])/27 + (7840*G2[6])/81 - 
   (2912*xi*G2[6])/27 + (2624*xi^2*G2[6])/81 + (256*G2[7])/9 - 
   (256*xi*G2[7])/9 - (256*G2[8])/27 - (256*xi*G2[8])/27 + (976*G2[9])/9 - 
   (2896*xi*G2[9])/9 + (416*xi^2*G2[9])/3 + 32*G2[10] + (32*xi*G2[10])/9 - 
   (448*G2[11])/9 + (64*xi*G2[11])/3 - (64*xi^2*G2[11])/9 - (32*G2[12])/3 - 
   (128*xi*G2[12])/3 + (80*xi^2*G2[12])/9 + (32*G2[13])/27 + 
   (1184*xi*G2[13])/27 + (32*G2[15])/3 + (128*xi*G2[15])/3 - 
   (80*xi^2*G2[15])/9 + (64*G2[16])/9 + (64*xi*G2[16])/9 - (1360*G2[17])/27 - 
   (1936*xi*G2[17])/27 + 16*xi^2*G2[17] + (728*G2[18])/27 - 
   (1144*xi*G2[18])/27 + (80*xi^2*G2[18])/9 + (1616*G2[19])/27 + 
   (464*xi*G2[19])/27 - (128*xi^2*G2[19])/27 - (1760*G2[20])/27 - 
   (1888*xi*G2[20])/27 + (80*xi^2*G2[20])/27 + (112*G2[21])/3 + 
   (272*xi*G2[21])/3 - (160*xi^2*G2[21])/9 + (64*G2[22])/9 - 
   (64*xi*G2[22])/9 + (128*G2[23])/9 + (704*G2[24])/27 - 
   (4288*xi*G2[24])/27 + (1280*xi^2*G2[24])/27 + (64*xi*G2[25])/3 + 
   (1520*G2[26])/27 + (1520*xi*G2[26])/27 - (640*xi^2*G2[26])/27 + 
   (3008*G2[27])/27 + (992*xi*G2[27])/27 - (640*xi^2*G2[27])/27 + 
   (1760*G2[28])/27 + (1376*xi*G2[28])/27 - (640*xi^2*G2[28])/27 - 
   (1760*G2[30])/27 - (1376*xi*G2[30])/27 + (640*xi^2*G2[30])/27 + 
   (128*G2[31])/3 - (256*xi*G2[31])/9 - (128*G2[32])/3 + (256*xi*G2[32])/9 + 
   (128*G2[33])/9 - (256*xi*G2[33])/9 - (512*G2[34])/9 + (10880*G2[36])/81 - 
   (2656*xi*G2[36])/27 + (3424*xi^2*G2[36])/81 - 32*G2[37] - 
   (32*xi*G2[37])/9 - (256*G2[38])/9 - (128*xi*G2[38])/9 - (8240*G2[39])/81 + 
   (752*xi*G2[39])/27 - (1504*xi^2*G2[39])/81 + (352*G2[40])/9 + 
   (224*xi*G2[40])/9 - (64*G2[41])/9 + (64*xi*G2[41])/9 - (544*G2[42])/27 - 
   (160*xi*G2[42])/27 - (800*G2[43])/9 - (32*xi*G2[43])/9), 
 gs^4*(-544/9 + (11390*C01)/27 - (13184*C02)/81 + (2144*log2)/27 - 
   (160*xi)/9 - (2254*C01*xi)/9 + (4064*C02*xi)/27 - 32*log2*xi + 
   (568*C01*xi^2)/9 - (992*C02*xi^2)/81 + (224*log2*xi^2)/27 + 
   (256*G1eps[1])/9 + (64*G1eps[2])/9 + (64*xi*G1eps[2])/9 - 
   (256*G1eps[3])/9 + (224*G1eps[4])/9 + (32*xi*G1eps[4])/3 + 
   (320*G2[1])/27 + (64*xi*G2[1])/9 + (3248*G2[2])/9 - (2672*xi*G2[2])/9 - 
   (32*xi^2*G2[2])/9 - (1936*G2[3])/27 + (1520*xi*G2[3])/27 - 
   (224*xi^2*G2[3])/27 + (1360*G2[5])/27 - (1328*xi*G2[5])/27 + 
   (224*xi^2*G2[5])/27 - (3584*G2[6])/81 + (448*xi*G2[6])/9 - 
   (704*xi^2*G2[6])/81 + (64*G2[7])/3 - (64*xi*G2[7])/9 + (128*G2[8])/27 - 
   (128*xi*G2[8])/9 - (3440*G2[9])/9 + (2864*xi*G2[9])/9 + 
   (32*xi^2*G2[9])/9 + (256*G2[10])/9 + (64*xi*G2[10])/9 - (304*G2[11])/27 + 
   (16*xi*G2[11])/27 - (16*xi^2*G2[11])/9 + (512*G2[12])/27 + 
   (16*xi*G2[12])/27 - (16*xi^2*G2[12])/3 - (1600*G2[13])/27 - 
   (640*xi*G2[13])/27 - (512*G2[15])/27 - (16*xi*G2[15])/27 + 
   (16*xi^2*G2[15])/3 - (160*G2[16])/27 + (352*xi*G2[16])/27 - 
   (1504*G2[17])/9 + (1520*xi*G2[17])/27 - (80*xi^2*G2[17])/3 + 
   (136*G2[18])/9 - (8*xi*G2[18])/9 - (16*xi^2*G2[18])/3 + (2912*G2[19])/27 - 
   (512*xi*G2[19])/27 + (64*xi^2*G2[19])/27 + (64*G2[20])/27 - 
   (304*xi*G2[20])/27 - (400*xi^2*G2[20])/27 - (1312*G2[21])/27 - 
   (32*xi*G2[21])/27 + (32*xi^2*G2[21])/3 + (64*G2[22])/9 - 
   (64*xi*G2[22])/9 + (64*G2[23])/9 + (64*xi*G2[23])/9 - (7168*G2[24])/27 + 
   (4480*xi*G2[24])/27 - (896*xi^2*G2[24])/27 - 32*G2[25] - 
   (32*xi*G2[25])/9 + (2528*G2[26])/27 - (2432*xi*G2[26])/27 + 
   (448*xi^2*G2[26])/27 + (944*G2[27])/27 - (3728*xi*G2[27])/27 + 
   (448*xi^2*G2[27])/27 + (2528*G2[28])/27 - (2912*xi*G2[28])/27 + 
   (448*xi^2*G2[28])/27 - (2528*G2[30])/27 + (2912*xi*G2[30])/27 - 
   (448*xi^2*G2[30])/27 + (64*G2[31])/3 - (64*xi*G2[31])/9 - (64*G2[32])/3 + 
   (64*xi*G2[32])/9 + (320*G2[33])/9 + (64*xi*G2[33])/9 + (256*G2[34])/3 + 
   (256*xi*G2[34])/9 + (992*G2[36])/81 - (64*xi*G2[36])/9 + 
   (416*xi^2*G2[36])/81 - (256*G2[37])/9 - (64*xi*G2[37])/9 - 
   (320*G2[38])/9 - (64*xi*G2[38])/9 - (13328*G2[39])/81 + 
   (2576*xi*G2[39])/27 - (1760*xi^2*G2[39])/81 + (448*G2[40])/9 + 
   (128*xi*G2[40])/9 - (64*G2[41])/9 + (64*xi*G2[41])/9 + (32*G2[42])/9 - 
   (32*xi*G2[42])/9 + (16*G2[43])/3 - (16*xi*G2[43])/3), 
 gs^4*(-4096/27 - 748*C01 + (7552*C02)/27 - 160*log2 + (2752*xi)/27 + 
   (28448*C01*xi)/27 - (10144*C02*xi)/27 + (512*log2*xi)/3 - (64*xi^2)/3 - 
   (2144*C01*xi^2)/9 + (832*C02*xi^2)/9 - (448*log2*xi^2)/9 + 
   (128*G1eps[1])/9 - (128*xi*G1eps[1])/9 + (128*G1eps[2])/9 - 
   (128*G1eps[3])/9 + (128*xi*G1eps[3])/9 + (128*G1eps[4])/9 + 
   (128*G2[1])/9 - (544*G2[2])/3 + (4000*xi*G2[2])/9 - (992*xi^2*G2[2])/9 + 
   (128*G2[3])/3 - (2912*xi*G2[3])/27 + (608*xi^2*G2[3])/27 - 
   (1792*G2[5])/27 + (352*xi*G2[5])/3 - (608*xi^2*G2[5])/27 + 
   (4928*G2[6])/27 - (5632*xi*G2[6])/27 + (1280*xi^2*G2[6])/27 + 
   (128*G2[7])/9 - (64*xi*G2[7])/9 + (128*G2[8])/27 - (128*xi*G2[8])/27 + 
   (544*G2[9])/3 - (4000*xi*G2[9])/9 + (992*xi^2*G2[9])/9 - (64*G2[10])/3 + 
   (32*xi*G2[10])/9 + (32*G2[11])/9 - 8*xi*G2[11] + (16*xi^2*G2[11])/9 + 
   (400*G2[12])/9 - 16*xi*G2[12] + (32*xi^2*G2[12])/9 - (64*G2[13])/9 + 
   (128*xi*G2[13])/3 - (400*G2[15])/9 + 16*xi*G2[15] - (32*xi^2*G2[15])/9 - 
   (128*G2[16])/9 + (5360*G2[17])/27 - (9680*xi*G2[17])/27 + 
   (2144*xi^2*G2[17])/27 + (560*G2[18])/9 - (80*xi*G2[18])/9 + 
   (32*xi^2*G2[18])/9 + (160*G2[19])/3 - (1264*xi*G2[19])/27 + 
   (64*xi^2*G2[19])/9 + (2800*G2[20])/27 - (544*xi*G2[20])/9 + 
   (320*xi^2*G2[20])/27 - (1040*G2[21])/9 + (112*xi*G2[21])/3 - 
   (64*xi^2*G2[21])/9 + (256*G2[22])/9 - (128*G2[23])/3 - (64*xi*G2[23])/9 + 
   (5888*G2[24])/27 - (10816*xi*G2[24])/27 + (2432*xi^2*G2[24])/27 - 
   (704*G2[25])/27 + (512*xi*G2[25])/27 - (2240*G2[26])/27 + 
   (1904*xi*G2[26])/9 - (1216*xi^2*G2[26])/27 - (3040*G2[27])/27 + 
   (5744*xi*G2[27])/27 - (1216*xi^2*G2[27])/27 - (832*G2[28])/9 + 
   (5632*xi*G2[28])/27 - (1216*xi^2*G2[28])/27 + (832*G2[30])/9 - 
   (5632*xi*G2[30])/27 + (1216*xi^2*G2[30])/27 + (640*G2[31])/27 - 
   (256*xi*G2[31])/27 - (640*G2[32])/27 + (256*xi*G2[32])/27 + 
   (1024*G2[33])/27 - (640*xi*G2[33])/27 + (128*G2[34])/3 - 
   (128*xi*G2[34])/9 + (1216*G2[36])/9 - (2848*xi*G2[36])/27 + 
   (832*xi^2*G2[36])/27 + (64*G2[37])/3 - (32*xi*G2[37])/9 - 
   (64*xi*G2[38])/9 - (3104*G2[39])/27 - (2560*xi*G2[39])/27 + 
   (128*xi^2*G2[39])/9 + (64*G2[40])/9 + (160*xi*G2[40])/9 - 
   (64*xi*G2[42])/9 + (16*G2[43])/3 - (16*xi*G2[43])/3), 
 gs^4*(544/9 - (14174*C01)/27 + (29888*C02)/81 - (2144*log2)/27 + 
   (160*xi)/9 + (1934*C01*xi)/9 - (3104*C02*xi)/27 + 32*log2*xi - 
   (568*C01*xi^2)/9 + (992*C02*xi^2)/81 - (224*log2*xi^2)/27 - 
   (256*G1eps[1])/9 - (64*G1eps[2])/9 - (64*xi*G1eps[2])/9 + 
   (256*G1eps[3])/9 - (224*G1eps[4])/9 - (32*xi*G1eps[4])/3 - 
   (320*G2[1])/27 - (64*xi*G2[1])/9 - (112*G2[2])/3 - (208*xi*G2[2])/3 - 
   (160*xi^2*G2[2])/3 + (1936*G2[3])/27 - (1520*xi*G2[3])/27 + 
   (224*xi^2*G2[3])/27 - (1360*G2[5])/27 + (1328*xi*G2[5])/27 - 
   (224*xi^2*G2[5])/27 + (9344*G2[6])/81 - (320*xi*G2[6])/9 + 
   (704*xi^2*G2[6])/81 - (64*G2[7])/3 + (64*xi*G2[7])/9 - (128*G2[8])/27 + 
   (128*xi*G2[8])/9 + (176*G2[9])/3 + 48*xi*G2[9] + (160*xi^2*G2[9])/3 + 
   (64*G2[10])/9 + (80*G2[11])/9 + (80*xi*G2[11])/9 + (16*xi^2*G2[11])/9 - 
   (176*G2[12])/9 + (16*xi*G2[12])/9 + (16*xi^2*G2[12])/3 + 64*G2[13] + 
   (128*xi*G2[13])/27 + (176*G2[15])/9 - (16*xi*G2[15])/9 - 
   (16*xi^2*G2[15])/3 + (32*G2[16])/9 - (32*xi*G2[16])/9 + (5968*G2[17])/27 - 
   48*xi*G2[17] + (80*xi^2*G2[17])/3 - (280*G2[18])/27 - (488*xi*G2[18])/27 + 
   (16*xi^2*G2[18])/3 - (3392*G2[19])/27 + (416*xi*G2[19])/27 - 
   (64*xi^2*G2[19])/27 - (16*G2[20])/9 + (80*xi*G2[20])/9 + 
   (400*xi^2*G2[20])/27 + (352*G2[21])/9 - (32*xi*G2[21])/9 - 
   (32*xi^2*G2[21])/3 + (832*G2[22])/9 + (64*xi*G2[22])/3 - (320*G2[23])/9 - 
   (64*xi*G2[23])/9 + (9088*G2[24])/27 - (4096*xi*G2[24])/27 + 
   (896*xi^2*G2[24])/27 + 32*G2[25] + (32*xi*G2[25])/9 - (1664*G2[26])/27 + 
   (2528*xi*G2[26])/27 - (448*xi^2*G2[26])/27 - (3728*G2[27])/27 + 
   (3248*xi*G2[27])/27 - (448*xi^2*G2[27])/27 - (2528*G2[28])/27 + 
   (2912*xi*G2[28])/27 - (448*xi^2*G2[28])/27 + (2528*G2[30])/27 - 
   (2912*xi*G2[30])/27 + (448*xi^2*G2[30])/27 - (64*G2[31])/3 + 
   (64*xi*G2[31])/9 + (64*G2[32])/3 - (64*xi*G2[32])/9 - (320*G2[33])/9 - 
   (64*xi*G2[33])/9 - 128*G2[34] - (128*xi*G2[34])/3 - (6176*G2[36])/81 - 
   (416*xi^2*G2[36])/81 - (64*G2[37])/9 + (64*G2[38])/9 + (64*xi*G2[38])/9 + 
   (1808*G2[39])/81 - (3344*xi*G2[39])/27 + (1760*xi^2*G2[39])/81 - 
   (512*G2[40])/9 - (64*xi*G2[40])/3 + (64*G2[41])/9 - (64*xi*G2[41])/9 - 
   (160*G2[42])/27 + (352*xi*G2[42])/27 + (16*G2[43])/9 + (176*xi*G2[43])/9), 
 gs^4*(1600/9 - (1838*C01)/9 + (15296*C02)/81 + (3616*log2)/27 - (896*xi)/9 - 
   (514*C01*xi)/3 - (352*C02*xi)/27 - (1312*log2*xi)/9 + (448*C01*xi^2)/9 - 
   (1760*C02*xi^2)/81 + (1376*log2*xi^2)/27 + (128*G1eps[1])/9 + 
   (128*xi*G1eps[1])/9 - (64*G1eps[2])/9 - (64*xi*G1eps[2])/9 - 
   (128*G1eps[3])/9 - (128*xi*G1eps[3])/9 - (32*G1eps[4])/27 + 
   (32*xi*G1eps[4])/9 - (224*G2[1])/27 - (224*xi*G2[1])/27 - (304*G2[2])/3 + 
   (848*xi*G2[2])/9 - (608*xi^2*G2[2])/9 + (848*G2[3])/27 + 
   (752*xi*G2[3])/27 - (320*xi^2*G2[3])/27 + (304*G2[5])/27 - 
   (1520*xi*G2[5])/27 + (320*xi^2*G2[5])/27 - (928*G2[6])/81 + 
   (2912*xi*G2[6])/27 - (2624*xi^2*G2[6])/81 - (256*G2[7])/9 + 
   (256*xi*G2[7])/9 + (256*G2[8])/27 + (256*xi*G2[8])/27 + (656*G2[9])/9 - 
   80*xi*G2[9] + (608*xi^2*G2[9])/9 + (32*G2[10])/3 - (32*xi*G2[10])/9 + 
   (992*G2[11])/27 - (544*xi*G2[11])/27 + (64*xi^2*G2[11])/9 + 
   (200*G2[12])/27 + (1160*xi*G2[12])/27 - (80*xi^2*G2[12])/9 + 
   (224*G2[13])/9 - (416*xi*G2[13])/9 - (200*G2[15])/27 - 
   (1160*xi*G2[15])/27 + (80*xi^2*G2[15])/9 - (544*G2[16])/27 - 
   (160*xi*G2[16])/27 + (3176*G2[17])/27 + (1928*xi*G2[17])/27 - 
   16*xi^2*G2[17] - (8*G2[18])/9 + 40*xi*G2[18] - (80*xi^2*G2[18])/9 - 
   (2192*G2[19])/27 - (464*xi*G2[19])/27 + (128*xi^2*G2[19])/27 + 
   (616*G2[20])/9 + (1880*xi*G2[20])/27 - (80*xi^2*G2[20])/27 + 
   (1184*G2[21])/27 - (2464*xi*G2[21])/27 + (160*xi^2*G2[21])/9 + 
   (832*G2[22])/9 + (64*xi*G2[22])/3 - (256*G2[23])/9 - (128*xi*G2[23])/9 + 
   (1600*G2[24])/27 + (4288*xi*G2[24])/27 - (1280*xi^2*G2[24])/27 - 
   (64*xi*G2[25])/3 - (752*G2[26])/27 - (1328*xi*G2[26])/27 + 
   (640*xi^2*G2[26])/27 - (1856*G2[27])/27 - (1568*xi*G2[27])/27 + 
   (640*xi^2*G2[27])/27 - (1760*G2[28])/27 - (1376*xi*G2[28])/27 + 
   (640*xi^2*G2[28])/27 + (1760*G2[30])/27 + (1376*xi*G2[30])/27 - 
   (640*xi^2*G2[30])/27 - (128*G2[31])/3 + (256*xi*G2[31])/9 + 
   (128*G2[32])/3 - (256*xi*G2[32])/9 - (128*G2[33])/9 + (256*xi*G2[33])/9 - 
   (128*G2[34])/9 + (128*xi*G2[34])/9 - (15488*G2[36])/81 + 
   (2272*xi*G2[36])/27 - (3424*xi^2*G2[36])/81 - (32*G2[37])/3 + 
   (32*xi*G2[37])/9 + (128*G2[38])/9 + (7088*G2[39])/81 - 
   (1136*xi*G2[39])/27 + (1504*xi^2*G2[39])/81 - (608*G2[40])/9 - 
   (32*xi*G2[40])/3 + (64*G2[41])/9 - (64*xi*G2[41])/9 + (64*G2[42])/9 + 
   (64*xi*G2[42])/9 - (16*G2[43])/3 + (16*xi*G2[43])/3), 
 gs^4*(320/9 + (2768*C01)/27 - (17440*C02)/81 + (1024*log2)/27 - (320*xi)/9 - 
   (5984*C01*xi)/27 + (1120*C02*xi)/9 - 64*log2*xi + (1136*C01*xi^2)/9 - 
   (1984*C02*xi^2)/81 + (448*log2*xi^2)/27 + (256*G1eps[4])/9 + 
   (128*xi*G1eps[4])/27 + (256*G2[1])/27 + (128*xi*G2[1])/9 + 
   (2720*G2[2])/9 - (3424*xi*G2[2])/9 + (1472*xi^2*G2[2])/9 + 
   (544*G2[3])/27 + (736*xi*G2[3])/9 - (448*xi^2*G2[3])/27 - (928*G2[5])/27 - 
   (608*xi*G2[5])/9 + (448*xi^2*G2[5])/27 - (6016*G2[6])/81 + 
   (1408*xi*G2[6])/27 - (1408*xi^2*G2[6])/81 + (128*G2[7])/9 - 
   (128*xi*G2[7])/9 + (256*G2[8])/27 - (256*xi*G2[8])/9 - (2848*G2[9])/9 + 
   (3808*xi*G2[9])/9 - (1472*xi^2*G2[9])/9 + (128*G2[10])/3 + (32*G2[11])/9 - 
   (256*xi*G2[11])/9 - (32*xi^2*G2[11])/9 - (400*G2[12])/9 + 
   (176*xi*G2[12])/9 - (32*xi^2*G2[12])/3 - (640*G2[13])/3 - 
   (256*xi*G2[13])/27 + (400*G2[15])/9 - (176*xi*G2[15])/9 + 
   (32*xi^2*G2[15])/3 - (64*G2[16])/9 + (64*xi*G2[16])/9 + (16*G2[17])/9 + 
   (880*xi*G2[17])/27 - (160*xi^2*G2[17])/3 - (1696*G2[18])/27 + 
   (1600*xi*G2[18])/27 - (32*xi^2*G2[18])/3 + (6112*G2[19])/27 + 
   (32*xi*G2[19])/9 + (128*xi^2*G2[19])/27 - (2512*G2[20])/27 + 
   (176*xi*G2[20])/27 - (800*xi^2*G2[20])/27 + (800*G2[21])/9 - 
   (352*xi*G2[21])/9 + (64*xi^2*G2[21])/3 - 128*G2[22] - (128*xi*G2[22])/3 + 
   (640*G2[23])/9 + (128*xi*G2[23])/9 - (4352*G2[24])/27 + 
   (4864*xi*G2[24])/27 - (1792*xi^2*G2[24])/27 + (64*G2[25])/9 - 
   (64*xi*G2[25])/9 - (512*G2[26])/27 - (3392*xi*G2[26])/27 + 
   (896*xi^2*G2[26])/27 + (2464*G2[27])/27 - (4832*xi*G2[27])/27 + 
   (896*xi^2*G2[27])/27 + (448*G2[28])/27 - (4160*xi*G2[28])/27 + 
   (896*xi^2*G2[28])/27 - (448*G2[30])/27 + (4160*xi*G2[30])/27 - 
   (896*xi^2*G2[30])/27 + (128*G2[31])/9 - (128*xi*G2[31])/9 - 
   (128*G2[32])/9 + (128*xi*G2[32])/9 - (128*G2[33])/9 + (128*xi*G2[33])/9 + 
   (256*G2[34])/3 + (256*xi*G2[34])/3 + (3136*G2[36])/81 + 
   (896*xi*G2[36])/27 + (832*xi^2*G2[36])/81 - (128*G2[37])/3 - 
   (640*G2[38])/9 - (128*xi*G2[38])/9 + (19424*G2[39])/81 + 
   (1504*xi*G2[39])/9 - (3520*xi^2*G2[39])/81 + (512*G2[40])/3 + 
   (128*xi*G2[40])/3 - (128*G2[41])/9 + (128*xi*G2[41])/9 + (320*G2[42])/27 - 
   (704*xi*G2[42])/27 - (32*G2[43])/9 - (352*xi*G2[43])/9), 
 gs^4*(3904/27 - (802*C01)/9 - (3248*C02)/81 - (1984*log2)/27 + 
   (2240*xi)/27 + (458*C01*xi)/3 - (5104*C02*xi)/81 + (2368*log2*xi)/27 - 
   (1120*C01*xi^2)/27 + (928*C02*xi^2)/81 - (544*log2*xi^2)/27 + 
   (256*G1eps[1])/9 + (64*G1eps[2])/9 + (64*xi*G1eps[2])/9 - 
   (256*G1eps[3])/9 + (224*G1eps[4])/27 - (32*xi*G1eps[4])/27 + 
   (544*G2[1])/27 - (160*xi*G2[1])/27 - (1136*G2[2])/3 + 720*xi*G2[2] - 
   192*xi^2*G2[2] + (688*G2[3])/27 - (112*xi*G2[3])/3 + (64*xi^2*G2[3])/9 - 
   (272*G2[5])/9 + (1136*xi*G2[5])/27 - (64*xi^2*G2[5])/9 + (8704*G2[6])/81 - 
   (6016*xi*G2[6])/81 + (1024*xi^2*G2[6])/81 - (128*G2[7])/9 - 
   (64*G2[8])/27 + (64*xi*G2[8])/27 + (3472*G2[9])/9 - (6544*xi*G2[9])/9 + 
   192*xi^2*G2[9] + (64*G2[10])/9 - 16*G2[11] + (80*xi*G2[11])/3 - 
   (16*xi^2*G2[11])/9 + (488*G2[12])/9 - (88*xi*G2[12])/3 + 
   (64*xi^2*G2[12])/9 - (320*G2[13])/27 + (448*xi*G2[13])/27 - 
   (488*G2[15])/9 + (88*xi*G2[15])/3 - (64*xi^2*G2[15])/9 + (32*G2[16])/9 + 
   (32*xi*G2[16])/9 + (88*G2[17])/3 - (1432*xi*G2[17])/27 + 
   (160*xi^2*G2[17])/9 + (2104*G2[18])/27 - (440*xi*G2[18])/9 + 
   (64*xi^2*G2[18])/9 - (16*G2[19])/9 - (176*xi*G2[19])/27 - 
   (64*xi^2*G2[19])/27 + (2248*G2[20])/27 - (1096*xi*G2[20])/27 + 
   (352*xi^2*G2[20])/27 - (928*G2[21])/9 + 64*xi*G2[21] - 
   (128*xi^2*G2[21])/9 + (128*G2[23])/9 + (3136*G2[24])/27 - 
   (3392*xi*G2[24])/27 + (256*xi^2*G2[24])/9 - (256*G2[25])/27 + 
   (256*xi*G2[25])/27 - (1600*G2[26])/27 + (608*xi*G2[26])/9 - 
   (128*xi^2*G2[26])/9 - (1616*G2[27])/27 + (2032*xi*G2[27])/27 - 
   (128*xi^2*G2[27])/9 - (544*G2[28])/9 + (1952*xi*G2[28])/27 - 
   (128*xi^2*G2[28])/9 + (544*G2[30])/9 - (1952*xi*G2[30])/27 + 
   (128*xi^2*G2[30])/9 + (128*G2[31])/27 - (128*xi*G2[31])/27 - 
   (128*G2[32])/27 + (128*xi*G2[32])/27 - (256*G2[33])/27 - 
   (512*xi*G2[33])/27 - (64*G2[34])/9 - (64*xi*G2[34])/3 + 
   (13664*G2[36])/81 - (5696*xi*G2[36])/81 + (992*xi^2*G2[36])/81 - 
   (64*G2[37])/9 + (64*G2[38])/9 + (64*xi*G2[38])/9 - (9392*G2[39])/81 - 
   (1264*xi*G2[39])/81 + (160*xi^2*G2[39])/81 - (128*G2[40])/3 - 
   (64*xi*G2[40])/9 - (64*G2[41])/3 - (64*xi*G2[41])/9 - (128*G2[42])/27 + 
   (64*xi*G2[42])/9 - (208*G2[43])/9 + 16*xi*G2[43]), 
 gs^4*(6784/27 - (12524*C01)/9 + (144704*C02)/243 - (10112*log2)/81 - 
   (320*xi)/27 + (35756*C01*xi)/27 - (13888*C02*xi)/27 + (1984*log2*xi)/27 - 
   (256*xi^2)/9 - (23776*C01*xi^2)/81 + (25664*C02*xi^2)/243 - 
   (1472*log2*xi^2)/81 + (128*G1eps[1])/9 - (128*xi*G1eps[1])/9 + 
   (128*G1eps[2])/9 - (128*xi*G1eps[2])/9 - (128*G1eps[3])/9 + 
   (128*xi*G1eps[3])/9 + (128*G1eps[4])/27 - (128*G2[1])/27 - 
   (64*xi*G2[1])/27 - (8960*G2[2])/9 + 928*xi*G2[2] - (1984*xi^2*G2[2])/9 + 
   (3104*G2[3])/27 - (3328*xi*G2[3])/27 + (64*xi^2*G2[3])/3 - 
   (2848*G2[5])/27 + (2944*xi*G2[5])/27 - (64*xi^2*G2[5])/3 + 
   (32576*G2[6])/243 - (4096*xi*G2[6])/27 + (8576*xi^2*G2[6])/243 + 
   (128*xi*G2[7])/9 + (128*G2[8])/27 + (128*xi*G2[8])/27 + (8704*G2[9])/9 - 
   (8224*xi*G2[9])/9 + (1984*xi^2*G2[9])/9 - (32*G2[10])/3 + 
   (32*xi*G2[10])/9 + (304*G2[11])/9 - (400*xi*G2[11])/9 + 
   (32*xi^2*G2[11])/3 + (40*G2[12])/9 + (248*xi*G2[12])/9 - 
   (32*xi^2*G2[12])/9 + (1760*G2[13])/27 - (224*xi*G2[13])/27 - 
   (40*G2[15])/9 - (248*xi*G2[15])/9 + (32*xi^2*G2[15])/9 - (32*G2[16])/3 - 
   (32*xi*G2[16])/9 + (36632*G2[17])/81 - (36152*xi*G2[17])/81 + 
   (8032*xi^2*G2[17])/81 + (1264*G2[18])/27 + (784*xi*G2[18])/27 - 
   (32*xi^2*G2[18])/9 + (2144*G2[19])/27 - (4864*xi*G2[19])/81 + 
   (1024*xi^2*G2[19])/81 + (10424*G2[20])/81 - (2584*xi*G2[20])/81 + 
   (416*xi^2*G2[20])/27 - (224*G2[21])/9 - (544*xi*G2[21])/9 + 
   (64*xi^2*G2[21])/9 - (64*G2[22])/3 + (64*xi*G2[22])/3 - 
   (128*xi*G2[23])/9 + (10432*G2[24])/27 - (11072*xi*G2[24])/27 + 
   (256*xi^2*G2[24])/3 + (512*G2[25])/27 + (64*xi*G2[25])/9 - 
   (5968*G2[26])/27 + (6832*xi*G2[26])/27 - (128*xi^2*G2[26])/3 - 
   (4880*G2[27])/27 + (7024*xi*G2[27])/27 - (128*xi^2*G2[27])/3 - 
   (1792*G2[28])/9 + (6784*xi*G2[28])/27 - (128*xi^2*G2[28])/3 + 
   (1792*G2[30])/9 - (6784*xi*G2[30])/27 + (128*xi^2*G2[30])/3 - 
   (256*G2[31])/27 + (128*xi*G2[31])/9 + (256*G2[32])/27 - 
   (128*xi*G2[32])/9 - (1408*G2[33])/27 + (64*G2[34])/9 - (320*xi*G2[34])/9 - 
   (14864*G2[36])/243 - (112*xi*G2[36])/27 - (1088*xi^2*G2[36])/243 + 
   (32*G2[37])/3 - (32*xi*G2[37])/9 - (128*G2[38])/9 + (71312*G2[39])/243 - 
   (2096*xi*G2[39])/9 + (11456*xi^2*G2[39])/243 + (224*G2[40])/9 - 
   (32*xi*G2[40])/9 - (256*G2[41])/9 - (704*G2[42])/27 + (64*xi*G2[42])/27 - 
   (160*G2[43])/9 + (32*xi*G2[43])/9), 
 gs^4*(-2368/9 - (376*C01)/27 + (2848*C02)/27 - (128*log2)/9 + (1024*xi)/9 - 
   8*C01*xi - (1120*C02*xi)/81 - (320*log2*xi)/27 - (640*G1eps[1])/9 + 
   (128*xi*G1eps[1])/9 - (256*G1eps[2])/9 + (640*G1eps[3])/9 - 
   (128*xi*G1eps[3])/9 - (320*G1eps[4])/27 - (64*xi*G1eps[4])/9 - 
   (320*G2[1])/27 + (1664*G2[2])/9 - (3232*xi*G2[2])/9 + 128*xi^2*G2[2] + 
   (160*G2[3])/9 + (32*xi*G2[3])/27 - (32*G2[5])/9 - (32*xi*G2[5])/27 - 
   (512*G2[6])/27 + (320*xi*G2[6])/81 - (128*G2[7])/9 + (256*G2[8])/27 - 
   (512*G2[9])/3 + (3232*xi*G2[9])/9 - 128*xi^2*G2[9] - (32*G2[10])/9 - 
   (32*xi*G2[10])/9 - (16*G2[11])/27 - (272*xi*G2[11])/27 - 
   (1984*G2[12])/27 + (448*xi*G2[12])/27 - (512*G2[13])/27 + 
   (256*xi*G2[13])/27 + (1984*G2[15])/27 - (448*xi*G2[15])/27 + 
   (128*G2[16])/27 - (128*xi*G2[16])/27 + (128*G2[17])/27 + 
   (416*xi*G2[17])/27 - (2272*G2[18])/27 + (736*xi*G2[18])/27 - 
   (160*G2[19])/27 + (128*xi*G2[19])/9 - (448*G2[20])/3 + 
   (896*xi*G2[20])/27 + (3968*G2[21])/27 - (896*xi*G2[21])/27 + 
   (64*G2[22])/9 - (64*xi*G2[22])/9 - (128*G2[23])/9 + (64*G2[24])/27 - 
   (64*xi*G2[24])/27 + (320*G2[25])/9 + (784*G2[26])/27 - 
   (112*xi*G2[26])/27 + (880*G2[27])/27 + (176*xi*G2[27])/27 + 
   (640*G2[28])/27 - (64*xi*G2[28])/27 - (640*G2[30])/27 + 
   (64*xi*G2[30])/27 - (128*G2[31])/9 + (128*G2[32])/9 - (128*xi*G2[33])/9 - 
   (320*G2[34])/9 + (64*xi*G2[34])/9 - (880*G2[36])/27 + (976*xi*G2[36])/81 + 
   (32*G2[37])/9 + (32*xi*G2[37])/9 - (128*G2[38])/9 + (560*G2[39])/9 + 
   (656*xi*G2[39])/81 + (160*G2[40])/9 + (32*xi*G2[40])/9 + (128*G2[41])/3 - 
   (128*xi*G2[41])/9 + (128*G2[42])/27 - (128*xi*G2[42])/27 + (64*G2[43])/9 - 
   (64*xi*G2[43])/9), gs^4*(3200/27 - (12358*C01)/27 + (12944*C02)/81 - 
   (896*log2)/27 + (832*xi)/27 - (62*C01*xi)/3 - (80*C02*xi)/27 - 
   (256*log2*xi)/9 + (1120*C01*xi^2)/27 - (928*C02*xi^2)/81 + 
   (544*log2*xi^2)/27 + (128*G1eps[1])/9 + (128*xi*G1eps[1])/9 - 
   (64*G1eps[2])/9 - (64*xi*G1eps[2])/9 - (128*G1eps[3])/9 - 
   (128*xi*G1eps[3])/9 - (32*G1eps[4])/9 - (32*xi*G1eps[4])/9 - 
   (352*G2[1])/27 + (160*xi*G2[1])/27 + (1264*G2[2])/9 - 624*xi*G2[2] + 
   (704*xi^2*G2[2])/3 + (2224*G2[3])/27 + (400*xi*G2[3])/27 - 
   (64*xi^2*G2[3])/9 - (2480*G2[5])/27 - (176*xi*G2[5])/9 + 
   (64*xi^2*G2[5])/9 + (2624*G2[6])/81 + (1024*xi*G2[6])/27 - 
   (1024*xi^2*G2[6])/81 + (128*G2[7])/9 + (64*G2[8])/27 - (64*xi*G2[8])/27 - 
   (1456*G2[9])/9 + (5680*xi*G2[9])/9 - (704*xi^2*G2[9])/3 + (64*G2[10])/9 + 
   (272*G2[11])/9 - (128*xi*G2[11])/9 + (16*xi^2*G2[11])/9 - (224*G2[12])/9 + 
   (208*xi*G2[12])/9 - (64*xi^2*G2[12])/9 - (640*G2[13])/9 - 
   (640*xi*G2[13])/27 + (224*G2[15])/9 - (208*xi*G2[15])/9 + 
   (64*xi^2*G2[15])/9 + (6128*G2[17])/27 + (256*xi*G2[17])/27 - 
   (160*xi^2*G2[17])/9 - (1496*G2[18])/27 + (104*xi*G2[18])/3 - 
   (64*xi^2*G2[18])/9 - (272*G2[19])/9 + (112*xi*G2[19])/9 + 
   (64*xi^2*G2[19])/27 - (320*G2[20])/27 + (1072*xi*G2[20])/27 - 
   (352*xi^2*G2[20])/27 + (496*G2[21])/9 - (464*xi*G2[21])/9 + 
   (128*xi^2*G2[21])/9 + (64*G2[22])/9 - (64*xi*G2[22])/9 + (64*G2[23])/9 + 
   (64*xi*G2[23])/9 + (832*G2[24])/3 + (320*xi*G2[24])/9 - 
   (256*xi^2*G2[24])/9 + (64*G2[25])/27 - (256*xi*G2[25])/27 - 
   (3424*G2[26])/27 - (704*xi*G2[26])/27 + (128*xi^2*G2[26])/9 - 
   (656*G2[27])/9 - (272*xi*G2[27])/9 + (128*xi^2*G2[27])/9 - 
   (2912*G2[28])/27 - (736*xi*G2[28])/27 + (128*xi^2*G2[28])/9 + 
   (2912*G2[30])/27 + (736*xi*G2[30])/27 - (128*xi^2*G2[30])/9 + 
   (256*G2[31])/27 + (128*xi*G2[31])/27 - (256*G2[32])/27 - 
   (128*xi*G2[32])/27 - (512*G2[33])/27 + (128*xi*G2[33])/27 - 
   (128*G2[34])/3 + (128*xi*G2[34])/9 - (10592*G2[36])/81 + 64*xi*G2[36] - 
   (992*xi^2*G2[36])/81 - (64*G2[37])/9 + (128*G2[38])/9 + 
   (20816*G2[39])/81 - (176*xi*G2[39])/9 - (160*xi^2*G2[39])/81 + 
   (64*G2[40])/9 - (64*G2[41])/3 - (64*xi*G2[41])/9 + (352*G2[42])/27 - 
   (32*xi*G2[42])/9 + (224*G2[43])/9 - (32*xi*G2[43])/3), 
 gs^4*(1024/9 + (5020*C01)/27 - (608*C02)/27 - (320*log2)/27 + (1024*xi)/9 - 
   (1460*C01*xi)/27 + (3680*C02*xi)/81 + (320*log2*xi)/27 - 
   (128*G1eps[1])/9 + (128*xi*G1eps[1])/9 - (128*G1eps[2])/9 + 
   (128*xi*G1eps[2])/9 + (128*G1eps[3])/9 - (128*xi*G1eps[3])/9 + 
   (128*G1eps[4])/9 + (1696*G2[2])/3 - 576*xi*G2[2] + (1280*xi^2*G2[2])/9 - 
   (352*G2[3])/9 + (64*xi*G2[3])/9 + (352*G2[5])/9 - (64*xi*G2[5])/9 - 
   (64*G2[6])/3 + (704*xi*G2[6])/81 - (1696*G2[9])/3 + 576*xi*G2[9] - 
   (1280*xi^2*G2[9])/9 - (64*G2[10])/9 - (112*G2[11])/9 - (16*xi*G2[11])/9 - 
   (16*G2[12])/9 - (16*xi*G2[12])/9 + (896*G2[13])/27 + (16*G2[15])/9 + 
   (16*xi*G2[15])/9 - (928*G2[17])/9 + (448*xi*G2[17])/27 - (16*G2[18])/9 - 
   (16*xi*G2[18])/9 + (208*G2[19])/27 + (16*xi*G2[19])/27 - (272*G2[20])/9 - 
   (80*xi*G2[20])/9 + (32*G2[21])/9 + (32*xi*G2[21])/9 - (128*G2[23])/9 - 
   (2944*G2[24])/27 + (256*xi*G2[24])/9 + (256*G2[25])/9 + (2144*G2[26])/27 - 
   (128*xi*G2[26])/9 + (2528*G2[27])/27 - (128*xi*G2[27])/9 + 
   (2432*G2[28])/27 - (128*xi*G2[28])/9 - (2432*G2[30])/27 + 
   (128*xi*G2[30])/9 - (128*G2[33])/3 - (128*xi*G2[33])/9 - (256*G2[34])/9 + 
   (112*G2[36])/3 - (1424*xi*G2[36])/81 + (64*G2[37])/9 - (128*G2[38])/9 - 
   (2288*G2[39])/27 + (1424*xi*G2[39])/81 + (64*G2[40])/3 - (128*G2[41])/9 - 
   (128*xi*G2[41])/9), gs^4*(-1408/27 + (952*C01)/27 - (3200*C02)/27 - 
   64*log2 - (4736*xi)/27 + (3352*C01*xi)/27 - (64*C02*xi)/27 + 64*log2*xi - 
   (2240*C01*xi^2)/27 + (1856*C02*xi^2)/81 - (1088*log2*xi^2)/27 - 
   (128*G1eps[1])/9 - (128*xi*G1eps[1])/3 + (256*G1eps[2])/9 + 
   (128*G1eps[3])/9 + (128*xi*G1eps[3])/3 - (64*G1eps[4])/27 + 
   (64*xi*G1eps[4])/27 + (320*G2[1])/27 - (320*xi*G2[1])/27 - (32*G2[2])/3 + 
   (1280*xi*G2[2])/9 - (128*xi^2*G2[2])/3 - (1184*G2[3])/27 - 
   (416*xi*G2[3])/9 + (128*xi^2*G2[3])/9 + (928*G2[5])/27 + 
   (1504*xi*G2[5])/27 - (128*xi^2*G2[5])/9 + (256*G2[6])/27 - 
   (2432*xi*G2[6])/27 + (2048*xi^2*G2[6])/81 - (128*G2[8])/27 + 
   (128*xi*G2[8])/27 + (224*G2[9])/9 - (1408*xi*G2[9])/9 + 
   (128*xi^2*G2[9])/3 - (64*G2[10])/9 - (16*G2[11])/9 + (208*xi*G2[11])/9 - 
   (32*xi^2*G2[11])/9 + (592*G2[12])/9 - (400*xi*G2[12])/9 + 
   (128*xi^2*G2[12])/9 + (320*G2[13])/9 + (1280*xi*G2[13])/27 - 
   (592*G2[15])/9 + (400*xi*G2[15])/9 - (128*xi^2*G2[15])/9 - 
   (224*G2[17])/9 - 64*xi*G2[17] + (320*xi^2*G2[17])/9 + (2080*G2[18])/27 - 
   (608*xi*G2[18])/9 + (128*xi^2*G2[18])/9 + 16*G2[19] - (464*xi*G2[19])/27 - 
   (128*xi^2*G2[19])/27 + (3856*G2[20])/27 - (752*xi*G2[20])/9 + 
   (704*xi^2*G2[20])/27 - (1280*G2[21])/9 + (896*xi*G2[21])/9 - 
   (256*xi^2*G2[21])/9 - (128*G2[22])/9 + (128*xi*G2[22])/9 - 
   (128*xi*G2[23])/9 - (640*G2[24])/9 - (3712*xi*G2[24])/27 + 
   (512*xi^2*G2[24])/9 + (256*G2[25])/27 + (512*xi*G2[25])/27 + 
   (1184*G2[26])/27 + (256*xi*G2[26])/3 - (256*xi^2*G2[26])/9 + 
   (320*G2[27])/9 + (2528*xi*G2[27])/27 - (256*xi^2*G2[27])/9 + 
   (1408*G2[28])/27 + (2368*xi*G2[28])/27 - (256*xi^2*G2[28])/9 - 
   (1408*G2[30])/27 - (2368*xi*G2[30])/27 + (256*xi^2*G2[30])/9 + 
   (256*G2[31])/27 - (256*xi*G2[31])/27 - (256*G2[32])/27 + 
   (256*xi*G2[32])/27 - (128*G2[33])/27 + (128*xi*G2[33])/27 - 
   (256*xi*G2[34])/9 + (2512*G2[36])/27 - (944*xi*G2[36])/9 + 
   (1984*xi^2*G2[36])/81 + (64*G2[37])/9 - (128*G2[38])/9 - 
   (3760*G2[39])/27 - (80*xi*G2[39])/27 + (320*xi^2*G2[39])/81 + 
   (64*G2[40])/3 + (256*xi*G2[41])/9 - (128*G2[42])/27 + (64*xi*G2[42])/9 - 
   (64*G2[43])/9 + (64*xi*G2[43])/3), 
 gs^4*((-320*C01)/9 - (1216*C02)/9 + (320*C01*xi)/9 - (320*C02*xi)/9 + 
   (2560*G2[2])/9 - (2048*xi*G2[2])/9 + (1024*xi^2*G2[2])/9 + (128*G2[6])/9 - 
   (128*xi*G2[6])/9 - (2560*G2[9])/9 + (2048*xi*G2[9])/9 - 
   (1024*xi^2*G2[9])/9 + (64*G2[10])/9 - (64*xi*G2[10])/9 + (256*G2[11])/27 - 
   (256*xi*G2[11])/27 + (64*G2[12])/27 - (64*xi*G2[12])/27 - 
   (512*G2[13])/27 + (512*xi*G2[13])/27 - (64*G2[15])/27 + 
   (64*xi*G2[15])/27 + (256*G2[16])/27 - (256*xi*G2[16])/27 + 
   (224*G2[17])/27 - (224*xi*G2[17])/27 - (512*G2[18])/27 + 
   (512*xi*G2[18])/27 - (32*G2[19])/9 + (32*xi*G2[19])/9 - (64*G2[20])/27 + 
   (64*xi*G2[20])/27 - (128*G2[21])/27 + (128*xi*G2[21])/27 + 
   (128*G2[22])/9 - (128*xi*G2[22])/9 + (128*G2[24])/9 - (128*xi*G2[24])/9 + 
   (32*G2[26])/9 - (32*xi*G2[26])/9 + (608*G2[27])/9 + (160*xi*G2[27])/9 - 
   (128*G2[34])/9 + (128*xi*G2[34])/9 - (64*G2[36])/9 + (64*xi*G2[36])/9 - 
   (64*G2[37])/9 + (64*xi*G2[37])/9 + (512*G2[39])/9 + (256*xi*G2[39])/9 - 
   (64*G2[40])/9 + (64*xi*G2[40])/9 + (256*G2[42])/27 - (256*xi*G2[42])/27 + 
   (128*G2[43])/9 - (128*xi*G2[43])/9), 
 gs^4*(-3200/27 + (10678*C01)/27 - (17552*C02)/81 + (896*log2)/27 - 
   (832*xi)/27 + 26*C01*xi - (304*C02*xi)/27 + (256*log2*xi)/9 - 
   (1120*C01*xi^2)/27 + (928*C02*xi^2)/81 - (544*log2*xi^2)/27 - 
   (128*G1eps[1])/9 - (128*xi*G1eps[1])/9 + (64*G1eps[2])/9 + 
   (64*xi*G1eps[2])/9 + (128*G1eps[3])/9 + (128*xi*G1eps[3])/9 + 
   (32*G1eps[4])/9 + (32*xi*G1eps[4])/9 + (352*G2[1])/27 - 
   (160*xi*G2[1])/27 + (5008*G2[2])/9 - (5200*xi*G2[2])/9 + 192*xi^2*G2[2] - 
   (2224*G2[3])/27 - (400*xi*G2[3])/27 + (64*xi^2*G2[3])/9 + 
   (2480*G2[5])/27 + (176*xi*G2[5])/9 - (64*xi^2*G2[5])/9 - (320*G2[6])/81 - 
   (1024*xi*G2[6])/27 + (1024*xi^2*G2[6])/81 - (128*G2[7])/9 - 
   (64*G2[8])/27 + (64*xi*G2[8])/27 - (4816*G2[9])/9 + (1712*xi*G2[9])/3 - 
   192*xi^2*G2[9] + (64*G2[10])/9 - (464*G2[11])/27 + (32*xi*G2[11])/3 - 
   (16*xi^2*G2[11])/9 + (760*G2[12])/27 - 24*xi*G2[12] + (64*xi^2*G2[12])/9 + 
   (1216*G2[13])/27 + (832*xi*G2[13])/27 - (760*G2[15])/27 + 24*xi*G2[15] - 
   (64*xi^2*G2[15])/9 + (352*G2[16])/27 - (32*xi*G2[16])/9 - 
   (1880*G2[17])/9 - (232*xi*G2[17])/27 + (160*xi^2*G2[17])/9 + 
   (88*G2[18])/3 - (248*xi*G2[18])/9 + (64*xi^2*G2[18])/9 + (208*G2[19])/9 - 
   (112*xi*G2[19])/9 - (64*xi^2*G2[19])/27 + (232*G2[20])/27 - 
   (1048*xi*G2[20])/27 + (352*xi^2*G2[20])/27 - (1664*G2[21])/27 + 
   (160*xi*G2[21])/3 - (128*xi^2*G2[21])/9 + (128*G2[23])/9 - 
   (2240*G2[24])/9 - (320*xi*G2[24])/9 + (256*xi^2*G2[24])/9 - 
   (64*G2[25])/27 + (256*xi*G2[25])/27 + (3328*G2[26])/27 + 
   (608*xi*G2[26])/27 - (128*xi^2*G2[26])/9 + (304*G2[27])/3 + 
   (112*xi*G2[27])/3 - (128*xi^2*G2[27])/9 + (2912*G2[28])/27 + 
   (736*xi*G2[28])/27 - (128*xi^2*G2[28])/9 - (2912*G2[30])/27 - 
   (736*xi*G2[30])/27 + (128*xi^2*G2[30])/9 - (256*G2[31])/27 - 
   (128*xi*G2[31])/27 + (256*G2[32])/27 + (128*xi*G2[32])/27 + 
   (512*G2[33])/27 - (128*xi*G2[33])/27 - (64*G2[34])/9 - (64*xi*G2[34])/3 + 
   (11168*G2[36])/81 - (512*xi*G2[36])/9 + (992*xi^2*G2[36])/81 - 
   (64*G2[37])/9 + (64*G2[38])/9 + (64*xi*G2[38])/9 - (21104*G2[39])/81 + 
   (208*xi*G2[39])/9 + (160*xi^2*G2[39])/81 - (128*G2[40])/3 - 
   (64*xi*G2[40])/9 + (64*G2[41])/3 + (64*xi*G2[41])/9 - (16*G2[43])/3 + 
   (16*xi*G2[43])/3), gs^4*(1408/27 + (392*C01)/27 + (5888*C02)/27 + 
   64*log2 + (4736*xi)/27 - (3640*C01*xi)/27 + (832*C02*xi)/27 - 64*log2*xi + 
   (2240*C01*xi^2)/27 - (1856*C02*xi^2)/81 + (1088*log2*xi^2)/27 + 
   (128*G1eps[1])/9 + (128*xi*G1eps[1])/3 - (256*G1eps[2])/9 - 
   (128*G1eps[3])/9 - (128*xi*G1eps[3])/3 + (64*G1eps[4])/27 - 
   (64*xi*G1eps[4])/27 - (320*G2[1])/27 + (320*xi*G2[1])/27 - (992*G2[2])/9 - 
   (448*xi*G2[2])/9 + (128*xi^2*G2[2])/3 + (1184*G2[3])/27 + 
   (416*xi*G2[3])/9 - (128*xi^2*G2[3])/9 - (928*G2[5])/27 - 
   (1504*xi*G2[5])/27 + (128*xi^2*G2[5])/9 - (1024*G2[6])/27 + 
   (2432*xi*G2[6])/27 - (2048*xi^2*G2[6])/81 + (128*G2[8])/27 - 
   (128*xi*G2[8])/27 + 96*G2[9] + 64*xi*G2[9] - (128*xi^2*G2[9])/3 - 
   (64*G2[10])/9 - (80*G2[11])/27 - 16*xi*G2[11] + (32*xi^2*G2[11])/9 - 
   (1808*G2[12])/27 + (416*xi*G2[12])/9 - (128*xi^2*G2[12])/9 - 
   (704*G2[13])/27 - (1664*xi*G2[13])/27 + (1808*G2[15])/27 - 
   (416*xi*G2[15])/9 + (128*xi^2*G2[15])/9 - (128*G2[16])/27 + 
   (64*xi*G2[16])/9 + (128*G2[17])/27 + (560*xi*G2[17])/9 - 
   (320*xi^2*G2[17])/9 - (608*G2[18])/9 + (160*xi*G2[18])/3 - 
   (128*xi^2*G2[18])/9 - (80*G2[19])/9 + (464*xi*G2[19])/27 + 
   (128*xi^2*G2[19])/27 - (3824*G2[20])/27 + (736*xi*G2[20])/9 - 
   (704*xi^2*G2[20])/27 + (3616*G2[21])/27 - (928*xi*G2[21])/9 + 
   (256*xi^2*G2[21])/9 - (128*G2[23])/9 + (128*G2[24])/3 + 
   (3712*xi*G2[24])/27 - (512*xi^2*G2[24])/9 - (256*G2[25])/27 - 
   (512*xi*G2[25])/27 - (1184*G2[26])/27 - (704*xi*G2[26])/9 + 
   (256*xi^2*G2[26])/9 - (256*G2[27])/3 - (2912*xi*G2[27])/27 + 
   (256*xi^2*G2[27])/9 - (1408*G2[28])/27 - (2368*xi*G2[28])/27 + 
   (256*xi^2*G2[28])/9 + (1408*G2[30])/27 + (2368*xi*G2[30])/27 - 
   (256*xi^2*G2[30])/9 - (256*G2[31])/27 + (256*xi*G2[31])/27 + 
   (256*G2[32])/27 - (256*xi*G2[32])/27 + (128*G2[33])/27 - 
   (128*xi*G2[33])/27 + (128*G2[34])/3 + (128*xi*G2[34])/3 - 
   (2512*G2[36])/27 + (272*xi*G2[36])/3 - (1984*xi^2*G2[36])/81 + 
   (64*G2[37])/9 - (128*xi*G2[38])/9 + (3184*G2[39])/27 - 
   (112*xi*G2[39])/27 - (320*xi^2*G2[39])/81 + (64*G2[40])/9 + 
   (128*xi*G2[40])/9 - (256*xi*G2[41])/9 + (32*G2[43])/3 - (32*xi*G2[43])/3), 
 gs^4*(-1024/9 - (3868*C01)/27 + (2528*C02)/27 + (320*log2)/27 - 
   (1024*xi)/9 + (1460*C01*xi)/27 - (3680*C02*xi)/81 - (320*log2*xi)/27 + 
   (128*G1eps[1])/9 - (128*xi*G1eps[1])/9 + (128*G1eps[2])/9 - 
   (128*xi*G1eps[2])/9 - (128*G1eps[3])/9 + (128*xi*G1eps[3])/9 - 
   (128*G1eps[4])/9 + (3808*G2[2])/9 - (1600*xi*G2[2])/3 + 
   (1280*xi^2*G2[2])/9 + (352*G2[3])/9 - (64*xi*G2[3])/9 - (352*G2[5])/9 + 
   (64*xi*G2[5])/9 - (64*G2[6])/9 - (704*xi*G2[6])/81 - (3808*G2[9])/9 + 
   (1600*xi*G2[9])/3 - (1280*xi^2*G2[9])/9 - (64*G2[10])/9 + (112*G2[11])/9 + 
   (16*xi*G2[11])/9 + (16*G2[12])/9 + (16*xi*G2[12])/9 - (896*G2[13])/27 - 
   (16*G2[15])/9 - (16*xi*G2[15])/9 + (736*G2[17])/9 - (448*xi*G2[17])/27 + 
   (16*G2[18])/9 + (16*xi*G2[18])/9 - (16*G2[19])/27 - (16*xi*G2[19])/27 + 
   (272*G2[20])/9 + (80*xi*G2[20])/9 - (32*G2[21])/9 - (32*xi*G2[21])/9 - 
   (128*G2[23])/9 + (2176*G2[24])/27 - (256*xi*G2[24])/9 - (256*G2[25])/9 - 
   (1952*G2[26])/27 + (128*xi*G2[26])/9 - (3488*G2[27])/27 + 
   (128*xi*G2[27])/9 - (2432*G2[28])/27 + (128*xi*G2[28])/9 + 
   (2432*G2[30])/27 - (128*xi*G2[30])/9 + (128*G2[33])/3 + 
   (128*xi*G2[33])/9 + (256*G2[34])/3 - (464*G2[36])/9 + 
   (1424*xi*G2[36])/81 + (64*G2[37])/9 - (128*G2[38])/9 + (2288*G2[39])/27 - 
   (1424*xi*G2[39])/81 + (64*G2[40])/3 + (128*G2[41])/9 + (128*xi*G2[41])/9), 
 gs^4*(-3904/27 + (434*C01)/9 + (944*C02)/81 + (1984*log2)/27 - 
   (2240*xi)/27 - (506*C01*xi)/3 + (6256*C02*xi)/81 - (2368*log2*xi)/27 + 
   (1120*C01*xi^2)/27 - (928*C02*xi^2)/81 + (544*log2*xi^2)/27 - 
   (256*G1eps[1])/9 - (64*G1eps[2])/9 - (64*xi*G1eps[2])/9 + 
   (256*G1eps[3])/9 - (224*G1eps[4])/27 + (32*xi*G1eps[4])/27 - 
   (544*G2[1])/27 + (160*xi*G2[1])/27 - (2096*G2[2])/9 + (1616*xi*G2[2])/3 - 
   (448*xi^2*G2[2])/3 - (688*G2[3])/27 + (112*xi*G2[3])/3 - 
   (64*xi^2*G2[3])/9 + (272*G2[5])/9 - (1136*xi*G2[5])/27 + 
   (64*xi^2*G2[5])/9 - (6400*G2[6])/81 + (6016*xi*G2[6])/81 - 
   (1024*xi^2*G2[6])/81 + (128*G2[7])/9 + (64*G2[8])/27 - (64*xi*G2[8])/27 + 
   (2032*G2[9])/9 - (4784*xi*G2[9])/9 + (448*xi^2*G2[9])/3 + (64*G2[10])/9 + 
   (400*G2[11])/27 - 16*xi*G2[11] + (16*xi^2*G2[11])/9 - (1472*G2[12])/27 + 
   32*xi*G2[12] - (64*xi^2*G2[12])/9 + (128*G2[13])/9 - (1024*xi*G2[13])/27 + 
   (1472*G2[15])/27 - 32*xi*G2[15] + (64*xi^2*G2[15])/9 - (128*G2[16])/27 + 
   (64*xi*G2[16])/9 - (208*G2[17])/27 + (1360*xi*G2[17])/27 - 
   (160*xi^2*G2[17])/9 - (680*G2[18])/9 + (248*xi*G2[18])/9 - 
   (64*xi^2*G2[18])/9 - (16*G2[19])/3 + (176*xi*G2[19])/27 + 
   (64*xi^2*G2[19])/27 - (2240*G2[20])/27 + (1024*xi*G2[20])/27 - 
   (352*xi^2*G2[20])/27 + (3376*G2[21])/27 - (208*xi*G2[21])/3 + 
   (128*xi^2*G2[21])/9 + (64*G2[22])/9 - (64*xi*G2[22])/9 + (64*G2[23])/9 + 
   (64*xi*G2[23])/9 - (2368*G2[24])/27 + (3392*xi*G2[24])/27 - 
   (256*xi^2*G2[24])/9 + (256*G2[25])/27 - (256*xi*G2[25])/27 + 
   (1504*G2[26])/27 - (640*xi*G2[26])/9 + (128*xi^2*G2[26])/9 + 
   (2000*G2[27])/27 - (2224*xi*G2[27])/27 + (128*xi^2*G2[27])/9 + 
   (544*G2[28])/9 - (1952*xi*G2[28])/27 + (128*xi^2*G2[28])/9 - 
   (544*G2[30])/9 + (1952*xi*G2[30])/27 - (128*xi^2*G2[30])/9 - 
   (128*G2[31])/27 + (128*xi*G2[31])/27 + (128*G2[32])/27 - 
   (128*xi*G2[32])/27 + (256*G2[33])/27 + (512*xi*G2[33])/27 - 
   (128*G2[34])/3 + (128*xi*G2[34])/9 - (13088*G2[36])/81 + 
   (6272*xi*G2[36])/81 - (992*xi^2*G2[36])/81 - (64*G2[37])/9 + 
   (128*G2[38])/9 + (7952*G2[39])/81 + (400*xi*G2[39])/81 - 
   (160*xi^2*G2[39])/81 + (64*G2[40])/9 + (64*G2[41])/3 + (64*xi*G2[41])/9 + 
   (32*G2[42])/9 + (32*xi*G2[42])/9), 
 gs^4*(2368/9 + (568*C01)/27 - (3040*C02)/27 + (128*log2)/9 - (1024*xi)/9 + 
   (392*C01*xi)/9 - (1760*C02*xi)/81 + (320*log2*xi)/27 + (640*G1eps[1])/9 - 
   (128*xi*G1eps[1])/9 + (256*G1eps[2])/9 - (640*G1eps[3])/9 + 
   (128*xi*G1eps[3])/9 + (320*G1eps[4])/27 + (64*xi*G1eps[4])/9 + 
   (320*G2[1])/27 + (1664*G2[2])/9 - 352*xi*G2[2] + 128*xi^2*G2[2] - 
   (160*G2[3])/9 - (32*xi*G2[3])/27 + (32*G2[5])/9 + (32*xi*G2[5])/27 + 
   (128*G2[6])/27 - (1472*xi*G2[6])/81 + (128*G2[7])/9 - (256*G2[8])/27 - 
   (1792*G2[9])/9 + 352*xi*G2[9] - 128*xi^2*G2[9] - (32*G2[10])/9 - 
   (32*xi*G2[10])/9 + (272*G2[11])/27 + (16*xi*G2[11])/27 + 
   (2048*G2[12])/27 - (512*xi*G2[12])/27 + (256*xi*G2[13])/27 - 
   (2048*G2[15])/27 + (512*xi*G2[15])/27 + (128*G2[16])/27 - 
   (128*xi*G2[16])/27 - (160*G2[17])/9 - (640*xi*G2[17])/27 + 
   (1760*G2[18])/27 - (224*xi*G2[18])/27 + (256*G2[19])/27 - 
   (32*xi*G2[19])/3 + (3968*G2[20])/27 - (832*xi*G2[20])/27 - 
   (4096*G2[21])/27 + (1024*xi*G2[21])/27 + (64*G2[22])/9 - 
   (64*xi*G2[22])/9 - (128*G2[23])/9 - (448*G2[24])/27 - (320*xi*G2[24])/27 - 
   (320*G2[25])/9 - (496*G2[26])/27 + (16*xi*G2[26])/27 - (784*G2[27])/27 + 
   (304*xi*G2[27])/27 - (640*G2[28])/27 + (64*xi*G2[28])/27 + 
   (640*G2[30])/27 - (64*xi*G2[30])/27 + (128*G2[31])/9 - (128*G2[32])/9 + 
   (128*xi*G2[33])/9 + (704*G2[34])/9 + (64*xi*G2[34])/9 + (304*G2[36])/27 - 
   (400*xi*G2[36])/81 + (32*G2[37])/9 + (32*xi*G2[37])/9 - (128*G2[38])/9 - 
   (304*G2[39])/9 + (1648*xi*G2[39])/81 + (160*G2[40])/9 + (32*xi*G2[40])/9 - 
   (128*G2[41])/3 + (128*xi*G2[41])/9 + (128*G2[42])/27 - 
   (128*xi*G2[42])/27 + (64*G2[43])/9 - (64*xi*G2[43])/9), 
 gs^4*(-6784/27 + (4532*C01)/3 - (142976*C02)/243 + (10112*log2)/81 + 
   (320*xi)/27 - (36284*C01*xi)/27 + (14080*C02*xi)/27 - (1984*log2*xi)/27 + 
   (256*xi^2)/9 + (23776*C01*xi^2)/81 - (25664*C02*xi^2)/243 + 
   (1472*log2*xi^2)/81 - (128*G1eps[1])/9 + (128*xi*G1eps[1])/9 - 
   (128*G1eps[2])/9 + (128*xi*G1eps[2])/9 + (128*G1eps[3])/9 - 
   (128*xi*G1eps[3])/9 - (128*G1eps[4])/27 + (128*G2[1])/27 + 
   (64*xi*G2[1])/27 - (3200*G2[2])/9 + 288*xi*G2[2] - (832*xi^2*G2[2])/9 - 
   (3104*G2[3])/27 + (3328*xi*G2[3])/27 - (64*xi^2*G2[3])/3 + 
   (2848*G2[5])/27 - (2944*xi*G2[5])/27 + (64*xi^2*G2[5])/3 - 
   (42944*G2[6])/243 + (4480*xi*G2[6])/27 - (8576*xi^2*G2[6])/243 - 
   (128*xi*G2[7])/9 - (128*G2[8])/27 - (128*xi*G2[8])/27 + 384*G2[9] - 
   (2720*xi*G2[9])/9 + (832*xi^2*G2[9])/9 - (32*G2[10])/3 + 
   (32*xi*G2[10])/9 - (1904*G2[11])/27 + (1168*xi*G2[11])/27 - 
   (32*xi^2*G2[11])/3 - (368*G2[12])/27 - (752*xi*G2[12])/27 + 
   (32*xi^2*G2[12])/9 + (224*G2[13])/27 + (32*xi*G2[13])/3 + 
   (368*G2[15])/27 + (752*xi*G2[15])/27 - (32*xi^2*G2[15])/9 - 
   (704*G2[16])/27 + (64*xi*G2[16])/27 - (38480*G2[17])/81 + 
   (37040*xi*G2[17])/81 - (8032*xi^2*G2[17])/81 + (80*G2[18])/3 - 
   (80*xi*G2[18])/3 + (32*xi^2*G2[18])/9 - (1856*G2[19])/27 + 
   (4576*xi*G2[19])/81 - (1024*xi^2*G2[19])/81 - (9680*G2[20])/81 + 
   (2608*xi*G2[20])/81 - (416*xi^2*G2[20])/27 + (160*G2[21])/27 + 
   (1504*xi*G2[21])/27 - (64*xi^2*G2[21])/9 - (64*G2[22])/9 + 
   (64*xi*G2[22])/9 - (128*G2[23])/9 - (11584*G2[24])/27 + 
   (11456*xi*G2[24])/27 - (256*xi^2*G2[24])/3 - (512*G2[25])/27 - 
   (64*xi*G2[25])/9 + (5872*G2[26])/27 - (6544*xi*G2[26])/27 + 
   (128*xi^2*G2[26])/3 + (4784*G2[27])/27 - (7120*xi*G2[27])/27 + 
   (128*xi^2*G2[27])/3 + (1792*G2[28])/9 - (6784*xi*G2[28])/27 + 
   (128*xi^2*G2[28])/3 - (1792*G2[30])/9 + (6784*xi*G2[30])/27 - 
   (128*xi^2*G2[30])/3 + (256*G2[31])/27 - (128*xi*G2[31])/9 - 
   (256*G2[32])/27 + (128*xi*G2[32])/9 + (1408*G2[33])/27 + (448*G2[34])/9 + 
   (320*xi*G2[34])/9 + (16592*G2[36])/243 - (464*xi*G2[36])/27 + 
   (1088*xi^2*G2[36])/243 + (32*G2[37])/3 - (32*xi*G2[37])/9 - 
   (128*xi*G2[38])/9 - (62672*G2[39])/243 + (2032*xi*G2[39])/9 - 
   (11456*xi^2*G2[39])/243 + (32*G2[40])/3 + (32*xi*G2[40])/3 + 
   (256*G2[41])/9 - (32*G2[42])/3 - (32*xi*G2[42])/9), 
 gs^4*(-320/9 - (4112*C01)/27 - (4448*C02)/81 - (1024*log2)/27 + (320*xi)/9 + 
   (7904*C01*xi)/27 - (1760*C02*xi)/9 + 64*log2*xi - (1136*C01*xi^2)/9 + 
   (1984*C02*xi^2)/81 - (448*log2*xi^2)/27 - (256*G1eps[4])/9 - 
   (128*xi*G1eps[4])/27 - (256*G2[1])/27 - (128*xi*G2[1])/9 + 160*G2[2] - 
   (992*xi*G2[2])/9 + 64*xi^2*G2[2] - (544*G2[3])/27 - (736*xi*G2[3])/9 + 
   (448*xi^2*G2[3])/27 + (928*G2[5])/27 + (608*xi*G2[5])/9 - 
   (448*xi^2*G2[5])/27 + (8320*G2[6])/81 - (2176*xi*G2[6])/27 + 
   (1408*xi^2*G2[6])/81 - (128*G2[7])/9 + (128*xi*G2[7])/9 - (256*G2[8])/27 + 
   (256*xi*G2[8])/9 - (1312*G2[9])/9 + (608*xi*G2[9])/9 - 64*xi^2*G2[9] - 
   (256*G2[10])/9 - (128*xi*G2[10])/9 + (32*G2[11])/27 + (256*xi*G2[11])/27 + 
   (32*xi^2*G2[11])/9 + (1232*G2[12])/27 - (656*xi*G2[12])/27 + 
   (32*xi^2*G2[12])/3 + (5504*G2[13])/27 + (1280*xi*G2[13])/27 - 
   (1232*G2[15])/27 + (656*xi*G2[15])/27 - (32*xi^2*G2[15])/3 + 
   (320*G2[16])/27 - (704*xi*G2[16])/27 + (496*G2[17])/27 - 
   (1328*xi*G2[17])/27 + (160*xi^2*G2[17])/3 + (160*G2[18])/3 - 
   (64*xi*G2[18])/3 + (32*xi^2*G2[18])/3 - (6304*G2[19])/27 + 
   (32*xi*G2[19])/9 - (128*xi^2*G2[19])/27 + (2480*G2[20])/27 - 
   (16*xi*G2[20])/9 + (800*xi^2*G2[20])/27 - (1888*G2[21])/27 + 
   (1312*xi*G2[21])/27 - (64*xi^2*G2[21])/3 + (1408*G2[22])/9 + 
   (128*xi*G2[22])/9 - (640*G2[23])/9 - (128*xi*G2[23])/9 + 
   (5120*G2[24])/27 - (5632*xi*G2[24])/27 + (1792*xi^2*G2[24])/27 - 
   (64*G2[25])/9 + (64*xi*G2[25])/9 + (704*G2[26])/27 + (3200*xi*G2[26])/27 - 
   (896*xi^2*G2[26])/27 + (1184*G2[27])/27 + (5792*xi*G2[27])/27 - 
   (896*xi^2*G2[27])/27 - (448*G2[28])/27 + (4160*xi*G2[28])/27 - 
   (896*xi^2*G2[28])/27 + (448*G2[30])/27 - (4160*xi*G2[30])/27 + 
   (896*xi^2*G2[30])/27 - (128*G2[31])/9 + (128*xi*G2[31])/9 + 
   (128*G2[32])/9 - (128*xi*G2[32])/9 + (128*G2[33])/9 - (128*xi*G2[33])/9 - 
   (1024*G2[34])/9 - (512*xi*G2[34])/9 - (4288*G2[36])/81 - 
   (512*xi*G2[36])/27 - (832*xi^2*G2[36])/81 + (256*G2[37])/9 + 
   (128*xi*G2[37])/9 + (640*G2[38])/9 + (128*xi*G2[38])/9 - 
   (10208*G2[39])/81 - (992*xi*G2[39])/9 + (3520*xi^2*G2[39])/81 - 
   (1664*G2[40])/9 - (256*xi*G2[40])/9 + (128*G2[41])/9 - (128*xi*G2[41])/9 - 
   (64*G2[42])/9 + (64*xi*G2[42])/9 - (32*G2[43])/3 + (32*xi*G2[43])/3), 
 gs^4*(-40/27 - (2081*C01)/27 + (5864*C02)/81 - (1832*log2)/27 + 
   (1304*xi)/27 + (944*C01*xi)/9 - (2344*C02*xi)/81 + (1672*log2*xi)/27 - 
   (1120*C01*xi^2)/27 + (928*C02*xi^2)/81 - (544*log2*xi^2)/27 - 
   (160*G1eps[1])/9 - (32*xi*G1eps[1])/9 - (16*xi*G1eps[2])/9 + 
   (160*G1eps[3])/9 + (32*xi*G1eps[3])/9 - (64*G1eps[4])/9 - 
   (128*xi*G1eps[4])/27 + (352*G2[1])/27 - (160*xi*G2[1])/27 - 
   (3664*G2[2])/9 + (1648*xi*G2[2])/3 - (1760*xi^2*G2[2])/9 + 
   (664*G2[3])/27 - (280*xi*G2[3])/9 + (64*xi^2*G2[3])/9 - (104*G2[5])/9 + 
   (968*xi*G2[5])/27 - (64*xi^2*G2[5])/9 + (5792*G2[6])/81 - 
   (4480*xi*G2[6])/81 + (1024*xi^2*G2[6])/81 - (64*G2[7])/3 - (64*G2[8])/27 + 
   (64*xi*G2[8])/27 + (3856*G2[9])/9 - (5008*xi*G2[9])/9 + 
   (1760*xi^2*G2[9])/9 + (64*G2[10])/9 - (142*G2[11])/9 + (32*xi*G2[11])/3 - 
   (16*xi^2*G2[11])/9 + (8*G2[12])/9 - (152*xi*G2[12])/9 + 
   (64*xi^2*G2[12])/9 + (128*G2[13])/9 + (640*xi*G2[13])/27 - (8*G2[15])/9 + 
   (152*xi*G2[15])/9 - (64*xi^2*G2[15])/9 + (308*G2[17])/9 - 
   (304*xi*G2[17])/9 + (160*xi^2*G2[17])/9 + (848*G2[18])/27 - 
   (256*xi*G2[18])/9 + (64*xi^2*G2[18])/9 - 16*G2[19] + (128*xi*G2[19])/27 - 
   (64*xi^2*G2[19])/27 + (196*G2[20])/27 - (760*xi*G2[20])/27 + 
   (352*xi^2*G2[20])/27 - (64*G2[21])/9 + (352*xi*G2[21])/9 - 
   (128*xi^2*G2[21])/9 + (64*G2[22])/3 + (64*xi*G2[22])/9 - (64*G2[23])/9 - 
   (64*xi*G2[23])/9 + (2144*G2[24])/27 - (2720*xi*G2[24])/27 + 
   (256*xi^2*G2[24])/9 + (368*G2[25])/27 + (256*xi*G2[25])/27 - 
   (32*G2[26])/3 + (176*xi*G2[26])/3 - (128*xi^2*G2[26])/9 - 
   (1648*G2[27])/27 + (1696*xi*G2[27])/27 - (128*xi^2*G2[27])/9 - 
   (848*G2[28])/27 + (1616*xi*G2[28])/27 - (128*xi^2*G2[28])/9 + 
   (848*G2[30])/27 - (1616*xi*G2[30])/27 + (128*xi^2*G2[30])/9 - 
   (352*G2[31])/27 - (128*xi*G2[31])/27 + (352*G2[32])/27 + 
   (128*xi*G2[32])/27 - (256*G2[33])/27 - (416*xi*G2[33])/27 - 
   (256*G2[34])/9 - (128*xi*G2[34])/9 + (7432*G2[36])/81 - 
   (5000*xi*G2[36])/81 + (992*xi^2*G2[36])/81 - (64*G2[37])/9 - 
   (128*G2[38])/9 - (7816*G2[39])/81 - (520*xi*G2[39])/81 + 
   (160*xi^2*G2[39])/81 - (64*G2[40])/9 + (32*G2[41])/3 - (32*xi*G2[41])/9 - 
   (352*G2[42])/27 + (32*xi*G2[42])/9 - (224*G2[43])/9 + (32*xi*G2[43])/3), 
 gs^4*(-1136/9 - (4196*C01)/27 + (6224*C02)/81 - (2672*log2)/27 + 
   (2944*xi)/27 + (5680*C01*xi)/27 - (2192*C02*xi)/81 + (3248*log2*xi)/27 - 
   (2240*C01*xi^2)/27 + (1856*C02*xi^2)/81 - (1088*log2*xi^2)/27 - 
   (128*G1eps[1])/3 - (64*xi*G1eps[1])/9 + (128*G1eps[3])/3 + 
   (64*xi*G1eps[3])/9 - (256*G1eps[4])/27 - (128*xi*G1eps[4])/27 + 
   (416*G2[1])/27 - (320*xi*G2[1])/27 - (4000*G2[2])/9 + (4768*xi*G2[2])/9 - 
   128*xi^2*G2[2] + (1648*G2[3])/27 - (1744*xi*G2[3])/27 + 
   (128*xi^2*G2[3])/9 - (1136*G2[5])/27 + (2000*xi*G2[5])/27 - 
   (128*xi^2*G2[5])/9 + (7712*G2[6])/81 - (8960*xi*G2[6])/81 + 
   (2048*xi^2*G2[6])/81 - 32*G2[7] - (128*G2[8])/27 + (128*xi*G2[8])/27 + 
   480*G2[9] - 544*xi*G2[9] + 128*xi^2*G2[9] - (272*G2[11])/9 + 
   (64*xi*G2[11])/3 - (32*xi^2*G2[11])/9 + (32*G2[12])/3 - 
   (272*xi*G2[12])/9 + (128*xi^2*G2[12])/9 + (1280*xi*G2[13])/27 - 
   (32*G2[15])/3 + (272*xi*G2[15])/9 - (128*xi^2*G2[15])/9 + 
   (1904*G2[17])/27 - (2368*xi*G2[17])/27 + (320*xi^2*G2[17])/9 + 
   (1408*G2[18])/27 - (160*xi*G2[18])/3 + (128*xi^2*G2[18])/9 - 
   (320*G2[19])/27 + (32*xi*G2[19])/27 - (128*xi^2*G2[19])/27 + 
   (608*G2[20])/27 - (1328*xi*G2[20])/27 + (704*xi^2*G2[20])/27 - 32*G2[21] + 
   (640*xi*G2[21])/9 - (256*xi^2*G2[21])/9 - (128*G2[22])/9 + 
   (128*xi*G2[22])/9 + (128*G2[23])/9 - (128*xi*G2[23])/9 + (1472*G2[24])/9 - 
   (5696*xi*G2[24])/27 + (512*xi^2*G2[24])/9 + (640*G2[25])/27 + 
   (512*xi*G2[25])/27 - (1984*G2[26])/27 + (3296*xi*G2[26])/27 - 
   (256*xi^2*G2[26])/9 - (928*G2[27])/9 + (3520*xi*G2[27])/27 - 
   (256*xi^2*G2[27])/9 - (2336*G2[28])/27 + (1120*xi*G2[28])/9 - 
   (256*xi^2*G2[28])/9 + (2336*G2[30])/27 - (1120*xi*G2[30])/9 + 
   (256*xi^2*G2[30])/9 - (512*G2[31])/27 - (256*xi*G2[31])/27 + 
   (512*G2[32])/27 + (256*xi*G2[32])/27 - (128*G2[33])/27 - 
   (832*xi*G2[33])/27 - (256*G2[34])/9 - (256*xi*G2[34])/9 + 
   (10240*G2[36])/81 - (9856*xi*G2[36])/81 + (1984*xi^2*G2[36])/81 - 
   (1600*G2[39])/81 - (1856*xi*G2[39])/81 + (320*xi^2*G2[39])/81 + 
   (256*G2[41])/9 - (64*xi*G2[41])/9 - (512*G2[42])/27 + (64*xi*G2[42])/9 - 
   (352*G2[43])/9 + (64*xi*G2[43])/3), 
 gs^4*(-5048/27 - (2171*C01)/9 + (3464*C02)/81 - (3656*log2)/27 + 
   (2344*xi)/27 + (7988*C01*xi)/27 - (1592*C02*xi)/27 + (1288*log2*xi)/9 - 
   (1928*C01*xi^2)/27 + (608*C02*xi^2)/27 - (352*log2*xi^2)/9 - 
   (160*G1eps[1])/9 - (32*xi*G1eps[1])/9 + (16*xi*G1eps[2])/9 + 
   (160*G1eps[3])/9 + (32*xi*G1eps[3])/9 - (320*G1eps[4])/27 - 
   (128*xi*G1eps[4])/27 - (32*G2[1])/3 + (32*xi*G2[1])/9 - (3664*G2[2])/9 + 
   (3856*xi*G2[2])/9 - (992*xi^2*G2[2])/9 + (1192*G2[3])/27 - 
   (1432*xi*G2[3])/27 + (352*xi^2*G2[3])/27 - (1640*G2[5])/27 + 
   (1688*xi*G2[5])/27 - (352*xi^2*G2[5])/27 + (5984*G2[6])/81 - 
   (2944*xi*G2[6])/27 + (256*xi^2*G2[6])/9 + 16*G2[7] - (128*xi*G2[7])/9 - 
   (64*G2[8])/27 + (64*xi*G2[8])/27 + (3728*G2[9])/9 - (4048*xi*G2[9])/9 + 
   (992*xi^2*G2[9])/9 - (32*G2[10])/9 - (32*xi*G2[10])/9 - (134*G2[11])/9 + 
   (104*xi*G2[11])/9 - (32*xi^2*G2[11])/9 - (16*G2[12])/9 - 16*xi*G2[12] + 
   (64*xi^2*G2[12])/9 + (32*G2[13])/3 + (160*xi*G2[13])/9 + (16*G2[15])/9 + 
   16*xi*G2[15] - (64*xi^2*G2[15])/9 + (64*G2[16])/9 + (292*G2[17])/3 - 
   (2920*xi*G2[17])/27 + (224*xi^2*G2[17])/9 - 16*xi*G2[18] + 
   (64*xi^2*G2[18])/9 - (272*G2[19])/9 + 32*xi*G2[19] - 
   (128*xi^2*G2[19])/27 - (236*G2[20])/9 - (416*xi*G2[20])/27 + 
   (128*xi^2*G2[20])/27 - (64*G2[21])/9 + 32*xi*G2[21] - 
   (128*xi^2*G2[21])/9 - (64*G2[22])/9 - (64*xi*G2[22])/3 + 
   (128*xi*G2[23])/9 + (1952*G2[24])/9 - 224*xi*G2[24] + 
   (1408*xi^2*G2[24])/27 - (32*G2[25])/27 + (320*xi*G2[25])/27 - 
   (2080*G2[26])/27 + (2176*xi*G2[26])/27 - (704*xi^2*G2[26])/27 - 
   (464*G2[27])/9 + (1072*xi*G2[27])/9 - (704*xi^2*G2[27])/27 - 
   (1808*G2[28])/27 + (2672*xi*G2[28])/27 - (704*xi^2*G2[28])/27 + 
   (1808*G2[30])/27 - (2672*xi*G2[30])/27 + (704*xi^2*G2[30])/27 + 
   (448*G2[31])/27 - (256*xi*G2[31])/27 - (448*G2[32])/27 + 
   (256*xi*G2[32])/27 + (544*G2[33])/27 - (544*xi*G2[33])/27 - 
   (256*G2[34])/9 - (128*xi*G2[34])/9 + (2968*G2[36])/81 - 
   (1672*xi*G2[36])/27 + (224*xi^2*G2[36])/9 + (32*G2[37])/9 + 
   (32*xi*G2[37])/9 + (64*G2[38])/9 + (64*xi*G2[38])/9 + (5096*G2[39])/81 - 
   (200*xi*G2[39])/27 + (32*xi^2*G2[39])/27 + (32*G2[40])/3 - 
   (32*xi*G2[40])/9 + (32*G2[41])/3 - (32*xi*G2[41])/9 - (64*G2[42])/9), 
 gs^4*(5048/27 + (2363*C01)/9 - (2888*C02)/81 + (3656*log2)/27 - 
   (2344*xi)/27 - (7412*C01*xi)/27 + (248*C02*xi)/27 - (1288*log2*xi)/9 + 
   (1928*C01*xi^2)/27 - (608*C02*xi^2)/27 + (352*log2*xi^2)/9 + 
   (160*G1eps[1])/9 + (32*xi*G1eps[1])/9 - (16*xi*G1eps[2])/9 - 
   (160*G1eps[3])/9 - (32*xi*G1eps[3])/9 + (320*G1eps[4])/27 + 
   (128*xi*G1eps[4])/27 + (32*G2[1])/3 - (32*xi*G2[1])/9 - (704*G2[2])/9 + 
   (1120*xi*G2[2])/9 - 32*xi^2*G2[2] - (1192*G2[3])/27 + (1432*xi*G2[3])/27 - 
   (352*xi^2*G2[3])/27 + (1640*G2[5])/27 - (1688*xi*G2[5])/27 + 
   (352*xi^2*G2[5])/27 - (7136*G2[6])/81 + (2560*xi*G2[6])/27 - 
   (256*xi^2*G2[6])/9 - 16*G2[7] + (128*xi*G2[7])/9 + (64*G2[8])/27 - 
   (64*xi*G2[8])/27 + (640*G2[9])/9 - (928*xi*G2[9])/9 + 32*xi^2*G2[9] - 
   (32*G2[10])/9 - (32*xi*G2[10])/9 + (134*G2[11])/9 - (104*xi*G2[11])/9 + 
   (32*xi^2*G2[11])/9 + (16*G2[12])/9 + 16*xi*G2[12] - (64*xi^2*G2[12])/9 - 
   (32*G2[13])/3 - (160*xi*G2[13])/9 - (16*G2[15])/9 - 16*xi*G2[15] + 
   (64*xi^2*G2[15])/9 - (64*G2[16])/9 - 108*G2[17] + (2632*xi*G2[17])/27 - 
   (224*xi^2*G2[17])/9 + 16*xi*G2[18] - (64*xi^2*G2[18])/9 + (304*G2[19])/9 - 
   (256*xi*G2[19])/9 + (128*xi^2*G2[19])/27 + (236*G2[20])/9 + 
   (416*xi*G2[20])/27 - (128*xi^2*G2[20])/27 - (128*G2[21])/9 - 
   32*xi*G2[21] + (128*xi^2*G2[21])/9 - (128*G2[22])/9 - (128*xi*G2[22])/9 + 
   (64*G2[23])/9 + (64*xi*G2[23])/9 - (2080*G2[24])/9 + (1888*xi*G2[24])/9 - 
   (1408*xi^2*G2[24])/27 + (32*G2[25])/27 - (320*xi*G2[25])/27 + 
   (1888*G2[26])/27 - (2560*xi*G2[26])/27 + (704*xi^2*G2[26])/27 + 
   48*G2[27] - (848*xi*G2[27])/9 + (704*xi^2*G2[27])/27 + (1808*G2[28])/27 - 
   (2672*xi*G2[28])/27 + (704*xi^2*G2[28])/27 - (1808*G2[30])/27 + 
   (2672*xi*G2[30])/27 - (704*xi^2*G2[30])/27 - (448*G2[31])/27 + 
   (256*xi*G2[31])/27 + (448*G2[32])/27 - (256*xi*G2[32])/27 - 
   (544*G2[33])/27 + (544*xi*G2[33])/27 + (320*G2[34])/9 + (64*xi*G2[34])/9 - 
   (1816*G2[36])/81 + (2440*xi*G2[36])/27 - (224*xi^2*G2[36])/9 + 
   (32*G2[37])/9 + (32*xi*G2[37])/9 + (128*xi*G2[38])/9 - (4808*G2[39])/81 + 
   (872*xi*G2[39])/27 - (32*xi^2*G2[39])/27 - (32*G2[40])/3 - 
   (32*xi*G2[40])/3 - (32*G2[41])/3 + (32*xi*G2[41])/9 + (64*G2[42])/9 + 
   (64*G2[43])/3), gs^4*(-2432/27 + (57026*C01)/81 - (69728*C02)/243 + 
   (7472*log2)/81 - (304*xi)/3 - (76420*C01*xi)/81 + (10720*C02*xi)/27 - 
   (2768*log2*xi)/27 + (64*xi^2)/3 + (640*C01*xi^2)/3 - (6608*C02*xi^2)/81 + 
   (656*log2*xi^2)/27 - (32*G1eps[1])/3 - (16*G1eps[2])/9 + (32*G1eps[3])/3 - 
   (416*G1eps[4])/27 + (32*xi*G1eps[4])/9 - (272*G2[1])/27 + 
   (112*xi*G2[1])/27 - (4984*G2[2])/9 + (5000*xi*G2[2])/9 - 
   (1808*xi^2*G2[2])/9 - (160*G2[3])/3 + (2552*xi*G2[3])/27 - 
   (448*xi^2*G2[3])/27 + (1504*G2[5])/27 - (808*xi*G2[5])/9 + 
   (448*xi^2*G2[5])/27 - (34640*G2[6])/243 + (4112*xi*G2[6])/27 - 
   (2528*xi^2*G2[6])/81 - (64*xi*G2[7])/9 - (256*G2[8])/27 + 568*G2[9] - 
   (1688*xi*G2[9])/3 + (1808*xi^2*G2[9])/9 + (32*G2[10])/9 - 
   (16*xi*G2[10])/9 - (380*G2[11])/9 + (112*xi*G2[11])/9 - 
   (16*xi^2*G2[11])/3 - (292*G2[12])/9 - (68*xi*G2[12])/9 + 
   (8*xi^2*G2[12])/9 + (560*G2[13])/9 - (176*xi*G2[13])/27 + (292*G2[15])/9 + 
   (68*xi*G2[15])/9 - (8*xi^2*G2[15])/9 + (32*G2[16])/9 - (32*xi*G2[16])/9 - 
   (18244*G2[17])/81 + (940*xi*G2[17])/3 - (1928*xi^2*G2[17])/27 + 
   (16*G2[18])/27 + (40*xi*G2[18])/27 + (8*xi^2*G2[18])/9 - 
   (1600*G2[19])/81 + (424*xi*G2[19])/9 - (256*xi^2*G2[19])/27 - 
   (932*G2[20])/9 + (244*xi*G2[20])/9 - (280*xi^2*G2[20])/27 + 
   (608*G2[21])/9 + (112*xi*G2[21])/9 - (16*xi^2*G2[21])/9 - (352*G2[22])/9 + 
   (32*xi*G2[22])/3 + (160*G2[23])/9 - (64*xi*G2[23])/9 - (5344*G2[24])/27 + 
   (2912*xi*G2[24])/9 - (1792*xi^2*G2[24])/27 - (64*G2[25])/27 - 
   (224*xi*G2[25])/27 + (608*G2[26])/9 - (4792*xi*G2[26])/27 + 
   (896*xi^2*G2[26])/27 + (1832*G2[27])/27 - (1760*xi*G2[27])/9 + 
   (896*xi^2*G2[27])/27 + (1792*G2[28])/27 - (4976*xi*G2[28])/27 + 
   (896*xi^2*G2[28])/27 - (1792*G2[30])/27 + (4976*xi*G2[30])/27 - 
   (896*xi^2*G2[30])/27 - (64*G2[31])/27 - (128*xi*G2[31])/27 + 
   (64*G2[32])/27 + (128*xi*G2[32])/27 + (416*G2[33])/27 + 
   (448*xi*G2[33])/27 + (128*G2[34])/3 + (256*xi*G2[34])/9 - 
   (16336*G2[36])/243 + (128*xi*G2[36])/3 - (784*xi^2*G2[36])/81 - 
   (32*G2[37])/9 + (16*xi*G2[37])/9 - (32*G2[38])/3 - (128*xi*G2[38])/9 + 
   (16264*G2[39])/243 + 120*xi*G2[39] - (1904*xi^2*G2[39])/81 + 
   (256*G2[40])/9 + (80*xi*G2[40])/9 + (128*G2[41])/9 + (32*xi*G2[41])/3 - 
   (656*G2[42])/27 - (80*xi*G2[42])/27 - (352*G2[43])/9 - (64*xi*G2[43])/9), 
 gs^4*(-4304/27 - (550*C01)/9 - (5224*C02)/81 - (1952*log2)/27 + 
   (3248*xi)/27 + (2986*C01*xi)/27 + (440*C02*xi)/27 + (1040*log2*xi)/9 - 
   (388*C01*xi^2)/27 + (1168*C02*xi^2)/81 - (784*log2*xi^2)/27 - 
   (32*G1eps[1])/9 + (32*xi*G1eps[1])/9 - (32*G1eps[2])/9 + 
   (32*xi*G1eps[2])/9 + (32*G1eps[3])/9 - (32*xi*G1eps[3])/9 - 
   (32*G1eps[4])/9 - (32*xi*G1eps[4])/9 - (32*G2[1])/9 - (32*xi*G2[1])/27 + 
   (328*G2[2])/3 - (88*xi*G2[2])/3 - (272*xi^2*G2[2])/9 + (64*G2[3])/27 - 
   (536*xi*G2[3])/27 + (16*xi^2*G2[3])/3 - (32*G2[5])/3 + (568*xi*G2[5])/27 - 
   (16*xi^2*G2[5])/3 + (3104*G2[6])/81 - (2272*xi*G2[6])/27 + 
   (1696*xi^2*G2[6])/81 + (128*G2[7])/9 - (32*xi*G2[7])/3 + (64*G2[8])/27 + 
   (64*xi*G2[8])/9 - (952*G2[9])/9 - (152*xi*G2[9])/9 + (272*xi^2*G2[9])/9 + 
   (32*G2[10])/9 + (32*xi*G2[10])/9 + (8*G2[11])/9 + (512*xi*G2[11])/27 - 
   (40*xi^2*G2[11])/9 - (56*G2[12])/9 + (248*xi*G2[12])/27 + 
   (8*xi^2*G2[12])/9 - (32*G2[13])/9 - (32*xi*G2[13])/3 + (56*G2[15])/9 - 
   (248*xi*G2[15])/27 - (8*xi^2*G2[15])/9 - (32*G2[16])/9 - 
   (64*xi*G2[16])/27 + (880*G2[17])/27 - (104*xi*G2[17])/9 - 
   (8*xi^2*G2[17])/3 - (32*G2[18])/3 + (40*xi*G2[18])/9 + (8*xi^2*G2[18])/9 - 
   (296*G2[19])/27 + (1144*xi*G2[19])/27 - (32*xi^2*G2[19])/27 - 
   (680*G2[20])/27 + (968*xi*G2[20])/27 - (424*xi^2*G2[20])/27 + 
   (256*G2[21])/9 - (496*xi*G2[21])/27 - (16*xi^2*G2[21])/9 + (32*G2[22])/9 - 
   (160*xi*G2[22])/9 - (32*G2[23])/9 + (160*xi*G2[23])/9 + (1184*G2[24])/27 - 
   (2944*xi*G2[24])/27 + (64*xi^2*G2[24])/3 - (400*G2[25])/27 + 
   (304*xi*G2[25])/27 - (16*G2[26])/3 + (448*xi*G2[26])/27 - 
   (32*xi^2*G2[26])/3 - (136*G2[27])/27 + (2168*xi*G2[27])/27 - 
   (32*xi^2*G2[27])/3 - (320*G2[28])/27 + (464*xi*G2[28])/9 - 
   (32*xi^2*G2[28])/3 + (320*G2[30])/27 - (464*xi*G2[30])/9 + 
   (32*xi^2*G2[30])/3 + (224*G2[31])/27 - (32*xi*G2[31])/27 - 
   (224*G2[32])/27 + (32*xi*G2[32])/27 + (896*G2[33])/27 - 
   (704*xi*G2[33])/27 - (128*xi*G2[34])/9 + (5008*G2[36])/81 - 
   (272*xi*G2[36])/3 + (2192*xi^2*G2[36])/81 - (32*G2[37])/9 - 
   (32*xi*G2[37])/9 + (32*G2[38])/9 - (32*xi*G2[38])/9 - (4024*G2[39])/81 + 
   (2008*xi*G2[39])/27 - (1328*xi^2*G2[39])/81 + (64*xi*G2[40])/9 + 
   (128*G2[41])/9 - (128*xi*G2[41])/9 + (32*xi*G2[42])/9 + (32*xi*G2[43])/3), 
 gs^4*(2432/27 - (38048*C01)/81 + (37720*C02)/243 - (2368*log2)/81 + 
   (656*xi)/27 + (12212*C01*xi)/27 - (1576*C02*xi)/9 + (64*log2*xi)/9 - 
   (64*xi^2)/9 - (6496*C01*xi^2)/81 + (5840*C02*xi^2)/243 + 
   (496*log2*xi^2)/81 + (64*G1eps[1])/9 + (32*xi*G1eps[1])/9 - 
   (16*G1eps[2])/9 - (64*G1eps[3])/9 - (32*xi*G1eps[3])/9 + (32*G1eps[4])/9 - 
   (32*xi*G1eps[4])/27 - (368*G2[1])/27 + (16*xi*G2[1])/9 - (2408*G2[2])/3 + 
   (7736*xi*G2[2])/9 - (2192*xi^2*G2[2])/9 + (184*G2[3])/3 - 
   (128*xi*G2[3])/3 + (128*xi^2*G2[3])/27 - (616*G2[5])/9 + 
   (896*xi*G2[5])/27 - (128*xi^2*G2[5])/27 + (7216*G2[6])/243 - 
   (80*xi*G2[6])/3 + (992*xi^2*G2[6])/243 + (32*G2[7])/3 + (64*xi*G2[7])/9 - 
   (128*G2[8])/27 + (128*xi*G2[8])/27 + (7160*G2[9])/9 - (7672*xi*G2[9])/9 + 
   (2192*xi^2*G2[9])/9 + (64*G2[10])/9 + (16*xi*G2[10])/9 - (64*G2[11])/9 - 
   (32*xi*G2[11])/3 + (16*xi^2*G2[11])/3 - (220*G2[12])/9 + 
   (148*xi*G2[12])/9 - (8*xi^2*G2[12])/3 + (272*G2[13])/27 - 
   (784*xi*G2[13])/27 + (220*G2[15])/9 - (148*xi*G2[15])/9 + 
   (8*xi^2*G2[15])/3 + (13004*G2[17])/81 - (12020*xi*G2[17])/81 + 
   (2248*xi^2*G2[17])/81 - (16*G2[18])/9 + (296*xi*G2[18])/27 - 
   (8*xi^2*G2[18])/3 + (3944*G2[19])/81 - (1600*xi*G2[19])/81 + 
   (256*xi^2*G2[19])/81 - (764*G2[20])/27 + (1052*xi*G2[20])/81 + 
   (136*xi^2*G2[20])/27 + (512*G2[21])/9 - (368*xi*G2[21])/9 + 
   (16*xi^2*G2[21])/3 - (416*G2[22])/9 + (160*xi*G2[22])/9 + 32*G2[23] - 
   (64*xi*G2[23])/9 + (5056*G2[24])/27 - (1280*xi*G2[24])/9 + 
   (512*xi^2*G2[24])/27 + (64*G2[25])/9 - (32*xi*G2[25])/27 - 
   (3392*G2[26])/27 + (2600*xi*G2[26])/27 - (256*xi^2*G2[26])/27 - 
   (1592*G2[27])/27 + (832*xi*G2[27])/9 - (256*xi^2*G2[27])/27 - 
   (2672*G2[28])/27 + (2560*xi*G2[28])/27 - (256*xi^2*G2[28])/27 + 
   (2672*G2[30])/27 - (2560*xi*G2[30])/27 + (256*xi^2*G2[30])/27 + 
   (64*G2[31])/9 + (256*xi*G2[31])/27 - (64*G2[32])/9 - (256*xi*G2[32])/27 - 
   (64*G2[33])/3 - (32*xi*G2[33])/27 + (64*G2[34])/9 - (64*xi*G2[34])/3 - 
   (13408*G2[36])/243 + (272*xi*G2[36])/9 - (3440*xi^2*G2[36])/243 - 
   (64*G2[37])/9 - (16*xi*G2[37])/9 - (32*G2[38])/3 + (66184*G2[39])/243 - 
   (1256*xi*G2[39])/9 + (5744*xi^2*G2[39])/243 + (224*G2[40])/9 - 
   (80*xi*G2[40])/9 - (160*G2[41])/9 - (64*xi*G2[41])/9 - 16*G2[42] + 
   (176*xi*G2[42])/27 - 32*G2[43] + (64*xi*G2[43])/9), 
 gs^4*(3424/27 - (76006*C01)/81 + (97280*C02)/243 - (4112*log2)/81 - 
   (224*xi)/27 + (24058*C01*xi)/27 - (10000*C02*xi)/27 - (128*xi^2)/9 - 
   (12992*C01*xi^2)/81 + (11680*C02*xi^2)/243 + (992*log2*xi^2)/81 + 
   (64*G1eps[1])/3 + (32*G1eps[2])/9 - (64*xi*G1eps[2])/9 - (64*G1eps[3])/3 - 
   (320*G2[1])/27 + (32*xi*G2[1])/9 - (5744*G2[2])/9 + 752*xi*G2[2] - 
   (2144*xi^2*G2[2])/9 + (2944*G2[3])/27 - (2176*xi*G2[3])/27 + 
   (256*xi^2*G2[3])/27 - (2752*G2[5])/27 + (1664*xi*G2[5])/27 - 
   (256*xi^2*G2[5])/27 + (28640*G2[6])/243 - (1280*xi*G2[6])/27 + 
   (1984*xi^2*G2[6])/243 + (128*xi*G2[7])/9 - (320*G2[8])/27 + 
   (256*xi*G2[8])/27 + (5872*G2[9])/9 - (6640*xi*G2[9])/9 + 
   (2144*xi^2*G2[9])/9 + (32*G2[10])/9 + (32*xi*G2[10])/9 + (92*G2[11])/9 - 
   (188*xi*G2[11])/9 + (32*xi^2*G2[11])/3 - (176*G2[12])/9 + 
   (304*xi*G2[12])/9 - (16*xi^2*G2[12])/3 + (224*G2[13])/9 - 
   (1568*xi*G2[13])/27 + (176*G2[15])/9 - (304*xi*G2[15])/9 + 
   (16*xi^2*G2[15])/3 + (25144*G2[17])/81 - (23176*xi*G2[17])/81 + 
   (4496*xi^2*G2[17])/81 - (88*G2[18])/27 + (616*xi*G2[18])/27 - 
   (16*xi^2*G2[18])/3 + (112*G2[19])/81 - (3392*xi*G2[19])/81 + 
   (512*xi^2*G2[19])/81 + (40*G2[20])/27 + (2344*xi*G2[20])/81 + 
   (272*xi^2*G2[20])/27 + (496*G2[21])/9 - (752*xi*G2[21])/9 + 
   (32*xi^2*G2[21])/3 + (64*G2[22])/9 + (320*xi*G2[22])/9 - 
   (128*xi*G2[23])/9 + (10240*G2[24])/27 - (7168*xi*G2[24])/27 + 
   (1024*xi^2*G2[24])/27 - (32*G2[25])/9 - (64*xi*G2[25])/27 - 
   (5072*G2[26])/27 + (1648*xi*G2[26])/9 - (512*xi^2*G2[26])/27 - 
   (5408*G2[27])/27 + (4736*xi*G2[27])/27 - (512*xi^2*G2[27])/27 - 
   (5504*G2[28])/27 + (4864*xi*G2[28])/27 - (512*xi^2*G2[28])/27 + 
   (5504*G2[30])/27 - (4864*xi*G2[30])/27 + (512*xi^2*G2[30])/27 - 
   (64*G2[31])/9 + (512*xi*G2[31])/27 + (64*G2[32])/9 - (512*xi*G2[32])/27 - 
   (128*G2[33])/9 + (128*xi*G2[33])/27 + (128*G2[34])/9 - (128*xi*G2[34])/3 - 
   (22880*G2[36])/243 + (1856*xi*G2[36])/27 - (6880*xi^2*G2[36])/243 - 
   (32*G2[37])/9 - (32*xi*G2[37])/9 + (70256*G2[39])/243 - 
   (7312*xi*G2[39])/27 + (11488*xi^2*G2[39])/243 - (32*G2[40])/9 - 
   (160*xi*G2[40])/9 - (128*G2[41])/9 - (64*xi*G2[41])/9 - (352*G2[42])/27 + 
   (352*xi*G2[42])/27 - (224*G2[43])/9 + (128*xi*G2[43])/9), 
 gs^4*(4304/27 + (502*C01)/9 + (3208*C02)/81 + (1952*log2)/27 - 
   (3248*xi)/27 - (3322*C01*xi)/27 - (728*C02*xi)/27 - (1040*log2*xi)/9 + 
   (388*C01*xi^2)/27 - (1168*C02*xi^2)/81 + (784*log2*xi^2)/27 + 
   (32*G1eps[1])/9 - (32*xi*G1eps[1])/9 + (32*G1eps[2])/9 - 
   (32*xi*G1eps[2])/9 - (32*G1eps[3])/9 + (32*xi*G1eps[3])/9 + 
   (32*G1eps[4])/9 + (32*xi*G1eps[4])/9 + (32*G2[1])/9 + (32*xi*G2[1])/27 + 
   (1544*G2[2])/9 - (440*xi*G2[2])/3 + (16*xi^2*G2[2])/9 - (64*G2[3])/27 + 
   (536*xi*G2[3])/27 - (16*xi^2*G2[3])/3 + (32*G2[5])/3 - (568*xi*G2[5])/27 + 
   (16*xi^2*G2[5])/3 - (2528*G2[6])/81 + (2464*xi*G2[6])/27 - 
   (1696*xi^2*G2[6])/81 - (128*G2[7])/9 + (32*xi*G2[7])/3 - (64*G2[8])/27 - 
   (64*xi*G2[8])/9 - (1576*G2[9])/9 + (1736*xi*G2[9])/9 - (16*xi^2*G2[9])/9 - 
   (40*G2[11])/9 - (160*xi*G2[11])/9 + (40*xi^2*G2[11])/9 + (16*G2[12])/3 - 
   (80*xi*G2[12])/9 - (8*xi^2*G2[12])/9 + (32*G2[13])/3 + 
   (224*xi*G2[13])/27 - (16*G2[15])/3 + (80*xi*G2[15])/9 + 
   (8*xi^2*G2[15])/9 + (32*xi*G2[16])/9 - (712*G2[17])/27 + 
   (448*xi*G2[17])/27 + (8*xi^2*G2[17])/3 + (160*G2[18])/9 - 
   (184*xi*G2[18])/27 - (8*xi^2*G2[18])/9 + (248*G2[19])/27 - 
   (1192*xi*G2[19])/27 + (32*xi^2*G2[19])/27 + (704*G2[20])/27 - 
   (976*xi*G2[20])/27 + (424*xi^2*G2[20])/27 - (32*G2[21])/3 + 
   (112*xi*G2[21])/9 + (16*xi^2*G2[21])/9 + (32*G2[22])/9 + 
   (32*xi*G2[22])/3 + (32*G2[23])/9 - (32*xi*G2[23])/9 - (992*G2[24])/27 + 
   (3136*xi*G2[24])/27 - (64*xi^2*G2[24])/3 + (400*G2[25])/27 - 
   (304*xi*G2[25])/27 + (64*G2[26])/9 - (592*xi*G2[26])/27 + 
   (32*xi^2*G2[26])/3 + (472*G2[27])/27 - (2024*xi*G2[27])/27 + 
   (32*xi^2*G2[27])/3 + (320*G2[28])/27 - (464*xi*G2[28])/9 + 
   (32*xi^2*G2[28])/3 - (320*G2[30])/27 + (464*xi*G2[30])/9 - 
   (32*xi^2*G2[30])/3 - (224*G2[31])/27 + (32*xi*G2[31])/27 + 
   (224*G2[32])/27 - (32*xi*G2[32])/27 - (896*G2[33])/27 + 
   (704*xi*G2[33])/27 - (64*G2[34])/9 - (64*xi*G2[34])/9 - (5296*G2[36])/81 + 
   (304*xi*G2[36])/3 - (2192*xi^2*G2[36])/81 - (32*G2[38])/9 + 
   (160*xi*G2[38])/9 + (4600*G2[39])/81 - (2200*xi*G2[39])/27 + 
   (1328*xi^2*G2[39])/81 - (32*G2[40])/9 - (224*xi*G2[40])/9 - 
   (128*G2[41])/9 + (128*xi*G2[41])/9 - (32*G2[42])/9 - (64*xi*G2[42])/27 - 
   (64*G2[43])/3 - (32*xi*G2[43])/9), 
 gs^4*(1136/9 + (4964*C01)/27 - (6224*C02)/81 + (2672*log2)/27 - 
   (2944*xi)/27 - (5968*C01*xi)/27 + (4496*C02*xi)/81 - (3248*log2*xi)/27 + 
   (2240*C01*xi^2)/27 - (1856*C02*xi^2)/81 + (1088*log2*xi^2)/27 + 
   (128*G1eps[1])/3 + (64*xi*G1eps[1])/9 - (128*G1eps[3])/3 - 
   (64*xi*G1eps[3])/9 + (256*G1eps[4])/27 + (128*xi*G1eps[4])/27 - 
   (416*G2[1])/27 + (320*xi*G2[1])/27 - (704*G2[2])/3 + (2048*xi*G2[2])/9 - 
   (128*xi^2*G2[2])/3 - (1648*G2[3])/27 + (1744*xi*G2[3])/27 - 
   (128*xi^2*G2[3])/9 + (1136*G2[5])/27 - (2000*xi*G2[5])/27 + 
   (128*xi^2*G2[5])/9 - (7712*G2[6])/81 + (8960*xi*G2[6])/81 - 
   (2048*xi^2*G2[6])/81 + 32*G2[7] + (128*G2[8])/27 - (128*xi*G2[8])/27 + 
   (1792*G2[9])/9 - (640*xi*G2[9])/3 + (128*xi^2*G2[9])/3 + (304*G2[11])/27 - 
   (128*xi*G2[11])/9 + (32*xi^2*G2[11])/9 - (416*G2[12])/27 + 32*xi*G2[12] - 
   (128*xi^2*G2[12])/9 + (1024*G2[13])/27 - (1664*xi*G2[13])/27 + 
   (416*G2[15])/27 - 32*xi*G2[15] + (128*xi^2*G2[15])/9 - (512*G2[16])/27 + 
   (64*xi*G2[16])/9 - (592*G2[17])/9 + (2320*xi*G2[17])/27 - 
   (320*xi^2*G2[17])/9 - (128*G2[18])/9 + (352*xi*G2[18])/9 - 
   (128*xi^2*G2[18])/9 + (320*G2[19])/27 - (32*xi*G2[19])/27 + 
   (128*xi^2*G2[19])/27 - (160*G2[20])/9 + (1280*xi*G2[20])/27 - 
   (704*xi^2*G2[20])/27 + (1120*G2[21])/27 - (224*xi*G2[21])/3 + 
   (256*xi^2*G2[21])/9 - (1472*G2[24])/9 + (5696*xi*G2[24])/27 - 
   (512*xi^2*G2[24])/9 - (640*G2[25])/27 - (512*xi*G2[25])/27 + 
   (1792*G2[26])/27 - (3104*xi*G2[26])/27 + (256*xi^2*G2[26])/9 + 
   (928*G2[27])/9 - (3904*xi*G2[27])/27 + (256*xi^2*G2[27])/9 + 
   (2336*G2[28])/27 - (1120*xi*G2[28])/9 + (256*xi^2*G2[28])/9 - 
   (2336*G2[30])/27 + (1120*xi*G2[30])/9 - (256*xi^2*G2[30])/9 + 
   (512*G2[31])/27 + (256*xi*G2[31])/27 - (512*G2[32])/27 - 
   (256*xi*G2[32])/27 + (128*G2[33])/27 + (832*xi*G2[33])/27 + 
   (128*G2[34])/9 + (128*xi*G2[34])/3 - (9088*G2[36])/81 + 
   (8704*xi*G2[36])/81 - (1984*xi^2*G2[36])/81 + (128*G2[38])/9 - 
   (128*xi*G2[38])/9 + (1024*G2[39])/81 + (1280*xi*G2[39])/81 - 
   (320*xi^2*G2[39])/81 - (128*G2[40])/9 + (128*xi*G2[40])/9 - 
   (256*G2[41])/9 + (64*xi*G2[41])/9 + (32*G2[43])/3 - (32*xi*G2[43])/3), 
 gs^4*(-224/3 - (43472*C01)/81 + (55760*C02)/243 - (4880*log2)/81 - 
   (832*xi)/27 + (23692*C01*xi)/81 - (11008*C02*xi)/81 + (352*log2*xi)/9 - 
   (568*C01*xi^2)/9 + (992*C02*xi^2)/81 - (224*log2*xi^2)/27 - 
   (128*G1eps[1])/9 - (64*xi*G1eps[1])/9 + (32*G1eps[2])/9 - 
   (64*xi*G1eps[2])/9 + (128*G1eps[3])/9 + (64*xi*G1eps[3])/9 - 
   (416*G1eps[4])/27 - (32*xi*G1eps[4])/27 - (128*G2[1])/27 - 
   (64*xi*G2[1])/9 - (5360*G2[2])/9 + (1616*xi*G2[2])/3 - 
   (1376*xi^2*G2[2])/9 + (2672*G2[3])/27 - (1664*xi*G2[3])/27 + 
   (224*xi^2*G2[3])/27 - (2096*G2[5])/27 + (1472*xi*G2[5])/27 - 
   (224*xi^2*G2[5])/27 + (20384*G2[6])/243 - (4960*xi*G2[6])/81 + 
   (704*xi^2*G2[6])/81 - (64*G2[7])/3 + (64*xi*G2[7])/9 - (512*G2[8])/27 + 
   (128*xi*G2[8])/9 + (1936*G2[9])/3 - 560*xi*G2[9] + (1376*xi^2*G2[9])/9 - 
   (64*G2[10])/9 - (64*xi*G2[10])/9 + (16*G2[11])/27 + (56*xi*G2[11])/27 + 
   (16*xi^2*G2[11])/9 - (200*G2[12])/27 - (88*xi*G2[12])/27 + 
   (16*xi^2*G2[12])/3 - (64*G2[13])/27 + (640*xi*G2[13])/27 + 
   (200*G2[15])/27 + (88*xi*G2[15])/27 - (16*xi^2*G2[15])/3 + 
   (352*G2[16])/27 - (352*xi*G2[16])/27 + (15112*G2[17])/81 - 
   (856*xi*G2[17])/9 + (80*xi^2*G2[17])/3 - (80*G2[18])/9 - 
   (16*xi*G2[18])/9 + (16*xi^2*G2[18])/3 - (3152*G2[19])/81 + 
   (128*xi*G2[19])/27 - (64*xi^2*G2[19])/27 - (200*G2[20])/27 + 
   (184*xi*G2[20])/27 + (400*xi^2*G2[20])/27 + (400*G2[21])/27 + 
   (176*xi*G2[21])/27 - (32*xi^2*G2[21])/3 - (64*G2[22])/3 + 
   (64*xi*G2[22])/9 + (64*G2[23])/9 - (64*xi*G2[23])/9 + (896*G2[24])/3 - 
   (5056*xi*G2[24])/27 + (896*xi^2*G2[24])/27 + (32*G2[25])/9 + 
   (32*xi*G2[25])/9 - (1408*G2[26])/9 + (2720*xi*G2[26])/27 - 
   (448*xi^2*G2[26])/27 - 208*G2[27] + (4016*xi*G2[27])/27 - 
   (448*xi^2*G2[27])/27 - (1696*G2[28])/9 + (3200*xi*G2[28])/27 - 
   (448*xi^2*G2[28])/27 + (1696*G2[30])/9 - (3200*xi*G2[30])/27 + 
   (448*xi^2*G2[30])/27 - (64*G2[31])/3 + (64*xi*G2[31])/9 + (64*G2[32])/3 - 
   (64*xi*G2[32])/9 + (64*G2[33])/9 + (256*G2[34])/9 - (256*xi*G2[34])/9 - 
   (1664*G2[36])/243 + (64*xi*G2[36])/81 - (416*xi^2*G2[36])/81 + 
   (64*G2[37])/9 + (64*xi*G2[37])/9 + (64*G2[38])/9 + (64*xi*G2[38])/9 + 
   (49616*G2[39])/243 - (8080*xi*G2[39])/81 + (1760*xi^2*G2[39])/81 - 
   (128*xi*G2[40])/9 + (64*G2[41])/3 - (32*G2[42])/9 + (32*xi*G2[42])/9 - 
   (16*G2[43])/3 + (16*xi*G2[43])/3), 
 gs^4*(-3424/27 + (75862*C01)/81 - (116288*C02)/243 + (4112*log2)/81 + 
   (224*xi)/27 - (25738*C01*xi)/27 + (11536*C02*xi)/27 + (128*xi^2)/9 + 
   (12992*C01*xi^2)/81 - (11680*C02*xi^2)/243 - (992*log2*xi^2)/81 - 
   (64*G1eps[1])/3 - (32*G1eps[2])/9 + (64*xi*G1eps[2])/9 + (64*G1eps[3])/3 + 
   (320*G2[1])/27 - (32*xi*G2[1])/9 - (848*G2[2])/9 + (2768*xi*G2[2])/9 - 
   (544*xi^2*G2[2])/3 - (2944*G2[3])/27 + (2176*xi*G2[3])/27 - 
   (256*xi^2*G2[3])/27 + (2752*G2[5])/27 - (1664*xi*G2[5])/27 + 
   (256*xi^2*G2[5])/27 - (25184*G2[6])/243 + (2048*xi*G2[6])/27 - 
   (1984*xi^2*G2[6])/243 - (128*xi*G2[7])/9 + (320*G2[8])/27 - 
   (256*xi*G2[8])/27 + 80*G2[9] - (2896*xi*G2[9])/9 + (544*xi^2*G2[9])/3 + 
   (32*G2[10])/9 + (32*xi*G2[10])/3 - (628*G2[11])/27 + (916*xi*G2[11])/27 - 
   (32*xi^2*G2[11])/3 + (440*G2[12])/27 - (824*xi*G2[12])/27 + 
   (16*xi^2*G2[12])/3 + (32*G2[13])/27 + 32*xi*G2[13] - (440*G2[15])/27 + 
   (824*xi*G2[15])/27 - (16*xi^2*G2[15])/3 - (352*G2[16])/27 + 
   (352*xi*G2[16])/27 - (24016*G2[17])/81 + (24640*xi*G2[17])/81 - 
   (4496*xi^2*G2[17])/81 + (88*G2[18])/3 - (440*xi*G2[18])/9 + 
   (16*xi^2*G2[18])/3 - (400*G2[19])/81 + (2816*xi*G2[19])/81 - 
   (512*xi^2*G2[19])/81 + (16*G2[20])/9 - (2608*xi*G2[20])/81 - 
   (272*xi^2*G2[20])/27 - (736*G2[21])/27 + (1792*xi*G2[21])/27 - 
   (32*xi^2*G2[21])/3 + (64*G2[22])/9 + (64*xi*G2[22])/9 - (9856*G2[24])/27 + 
   (7936*xi*G2[24])/27 - (1024*xi^2*G2[24])/27 + (32*G2[25])/9 + 
   (64*xi*G2[25])/27 + (5168*G2[26])/27 - (1520*xi*G2[26])/9 + 
   (512*xi^2*G2[26])/27 + (6464*G2[27])/27 - (5504*xi*G2[27])/27 + 
   (512*xi^2*G2[27])/27 + (5504*G2[28])/27 - (4864*xi*G2[28])/27 + 
   (512*xi^2*G2[28])/27 - (5504*G2[30])/27 + (4864*xi*G2[30])/27 - 
   (512*xi^2*G2[30])/27 + (64*G2[31])/9 - (512*xi*G2[31])/27 - 
   (64*G2[32])/9 + (512*xi*G2[32])/27 + (128*G2[33])/9 - (128*xi*G2[33])/27 - 
   (256*G2[34])/9 + (256*xi*G2[34])/9 + (21152*G2[36])/243 - 
   (2624*xi*G2[36])/27 + (6880*xi^2*G2[36])/243 - (32*G2[37])/9 - 
   (32*xi*G2[37])/3 - (128*xi*G2[38])/9 - (63344*G2[39])/243 + 
   (6160*xi*G2[39])/27 - (11488*xi^2*G2[39])/243 - (32*G2[40])/9 + 
   (160*xi*G2[40])/9 + (128*G2[41])/9 + (64*xi*G2[41])/9 - 16*G2[43] + 
   16*xi*G2[43]), gs^4*(-1504/27 + (7798*C01)/27 - (2848*C02)/27 + 
   (160*log2)/3 + (176*xi)/9 - (3730*C01*xi)/27 + (4544*C02*xi)/81 - 
   (752*log2*xi)/27 + (284*C01*xi^2)/9 - (496*C02*xi^2)/81 + 
   (112*log2*xi^2)/27 - (32*G1eps[1])/9 + (32*xi*G1eps[1])/9 - 
   (32*G1eps[2])/9 + (32*xi*G1eps[2])/9 + (32*G1eps[3])/9 - 
   (32*xi*G1eps[3])/9 + (160*G1eps[4])/27 + (32*xi*G1eps[4])/27 - 
   (128*G2[1])/27 + (32*xi*G2[1])/9 + (2488*G2[2])/9 - (3256*xi*G2[2])/9 + 
   112*xi^2*G2[2] - (1144*G2[3])/27 + (832*xi*G2[3])/27 - 
   (112*xi^2*G2[3])/27 + (856*G2[5])/27 - (736*xi*G2[5])/27 + 
   (112*xi^2*G2[5])/27 - (224*G2[6])/3 + (2240*xi*G2[6])/81 - 
   (352*xi^2*G2[6])/81 + (32*G2[7])/3 - (32*xi*G2[7])/9 + (448*G2[8])/27 - 
   (64*xi*G2[8])/9 - (2776*G2[9])/9 + (3352*xi*G2[9])/9 - 112*xi^2*G2[9] + 
   (32*G2[11])/9 - (56*xi*G2[11])/9 - (8*xi^2*G2[11])/9 - (4*G2[12])/3 + 
   (52*xi*G2[12])/9 - (8*xi^2*G2[12])/3 - (64*G2[13])/3 - (64*xi*G2[13])/27 + 
   (4*G2[15])/3 - (52*xi*G2[15])/9 + (8*xi^2*G2[15])/3 - (16*G2[16])/9 + 
   (16*xi*G2[16])/9 - (892*G2[17])/9 + (1156*xi*G2[17])/27 - 
   (40*xi^2*G2[17])/3 - (304*G2[18])/27 + (424*xi*G2[18])/27 - 
   (8*xi^2*G2[18])/3 + (976*G2[19])/27 - (32*xi*G2[19])/27 + 
   (32*xi^2*G2[19])/27 - (28*G2[20])/3 + (244*xi*G2[20])/27 - 
   (200*xi^2*G2[20])/27 + (8*G2[21])/3 - (104*xi*G2[21])/9 + 
   (16*xi^2*G2[21])/3 - (32*G2[22])/9 - (32*xi*G2[22])/3 - (32*G2[23])/9 + 
   (32*xi*G2[23])/9 - (4480*G2[24])/27 + (2336*xi*G2[24])/27 - 
   (448*xi^2*G2[24])/27 - (16*G2[25])/9 - (16*xi*G2[25])/9 + 
   (1712*G2[26])/27 - (1408*xi*G2[26])/27 + (224*xi^2*G2[26])/27 + 
   (2648*G2[27])/27 - (1768*xi*G2[27])/27 + (224*xi^2*G2[27])/27 + 
   (2288*G2[28])/27 - (1600*xi*G2[28])/27 + (224*xi^2*G2[28])/27 - 
   (2288*G2[30])/27 + (1600*xi*G2[30])/27 - (224*xi^2*G2[30])/27 + 
   (32*G2[31])/3 - (32*xi*G2[31])/9 - (32*G2[32])/3 + (32*xi*G2[32])/9 + 
   (64*G2[33])/9 + (64*G2[34])/3 + (64*xi*G2[34])/3 - (112*G2[36])/3 + 
   (784*xi*G2[36])/81 + (208*xi^2*G2[36])/81 - (32*G2[38])/3 - 
   (32*xi*G2[38])/9 - (728*G2[39])/27 + (4664*xi*G2[39])/81 - 
   (880*xi^2*G2[39])/81 + (160*G2[40])/9 + (32*xi*G2[40])/3 + 
   (176*G2[42])/27 - (176*xi*G2[42])/27 + (88*G2[43])/9 - (88*xi*G2[43])/9), 
 gs^4*(224/3 + (45776*C01)/81 - (76496*C02)/243 + (4880*log2)/81 + 
   (832*xi)/27 - (20812*C01*xi)/81 + (8128*C02*xi)/81 - (352*log2*xi)/9 + 
   (568*C01*xi^2)/9 - (992*C02*xi^2)/81 + (224*log2*xi^2)/27 + 
   (128*G1eps[1])/9 + (64*xi*G1eps[1])/9 - (32*G1eps[2])/9 + 
   (64*xi*G1eps[2])/9 - (128*G1eps[3])/9 - (64*xi*G1eps[3])/9 + 
   (416*G1eps[4])/27 + (32*xi*G1eps[4])/27 + (128*G2[1])/27 + 
   (64*xi*G2[1])/9 - 176*G2[2] + (2512*xi*G2[2])/9 - (928*xi^2*G2[2])/9 - 
   (2672*G2[3])/27 + (1664*xi*G2[3])/27 - (224*xi^2*G2[3])/27 + 
   (2096*G2[5])/27 - (1472*xi*G2[5])/27 + (224*xi^2*G2[5])/27 - 
   (27296*G2[6])/243 + (3808*xi*G2[6])/81 - (704*xi^2*G2[6])/81 + 
   (64*G2[7])/3 - (64*xi*G2[7])/9 + (512*G2[8])/27 - (128*xi*G2[8])/9 + 
   (1136*G2[9])/9 - (2320*xi*G2[9])/9 + (928*xi^2*G2[9])/9 - (64*G2[10])/9 + 
   (80*G2[11])/9 - (104*xi*G2[11])/9 - (16*xi^2*G2[11])/9 + (88*G2[12])/9 + 
   (8*xi*G2[12])/9 - (16*xi^2*G2[12])/3 - (448*G2[13])/27 - 
   (128*xi*G2[13])/27 - (88*G2[15])/9 - (8*xi*G2[15])/9 + 
   (16*xi^2*G2[15])/3 - (32*G2[16])/9 + (32*xi*G2[16])/9 - 
   (17032*G2[17])/81 + (2344*xi*G2[17])/27 - (80*xi^2*G2[17])/3 - 
   (272*G2[18])/27 + (560*xi*G2[18])/27 - (16*xi^2*G2[18])/3 + 
   (3728*G2[19])/81 - (32*xi*G2[19])/27 + (64*xi^2*G2[19])/27 + 
   (136*G2[20])/27 - (40*xi*G2[20])/9 - (400*xi^2*G2[20])/27 - 
   (176*G2[21])/9 - (16*xi*G2[21])/9 + (32*xi^2*G2[21])/3 - (64*G2[22])/3 - 
   (64*xi*G2[22])/3 + (64*G2[23])/9 + (64*xi*G2[23])/9 - (2944*G2[24])/9 + 
   (4672*xi*G2[24])/27 - (896*xi^2*G2[24])/27 - (32*G2[25])/9 - 
   (32*xi*G2[25])/9 + (1280*G2[26])/9 - (2816*xi*G2[26])/27 + 
   (448*xi^2*G2[26])/27 + (752*G2[27])/3 - (3536*xi*G2[27])/27 + 
   (448*xi^2*G2[27])/27 + (1696*G2[28])/9 - (3200*xi*G2[28])/27 + 
   (448*xi^2*G2[28])/27 - (1696*G2[30])/9 + (3200*xi*G2[30])/27 - 
   (448*xi^2*G2[30])/27 + (64*G2[31])/3 - (64*xi*G2[31])/9 - (64*G2[32])/3 + 
   (64*xi*G2[32])/9 - (64*G2[33])/9 - (128*G2[34])/9 + (128*xi*G2[34])/3 + 
   (8576*G2[36])/243 + (512*xi*G2[36])/81 + (416*xi^2*G2[36])/81 + 
   (64*G2[37])/9 + (64*G2[38])/9 - (64*xi*G2[38])/9 - (35792*G2[39])/243 + 
   (10384*xi*G2[39])/81 - (1760*xi^2*G2[39])/81 + (64*xi*G2[40])/3 - 
   (64*G2[41])/3 + (352*G2[42])/27 - (352*xi*G2[42])/27 + (176*G2[43])/9 - 
   (176*xi*G2[43])/9), gs^4*(2432/27 - (52778*C01)/81 + (55904*C02)/243 - 
   (7472*log2)/81 + (304*xi)/3 + (77212*C01*xi)/81 - (10144*C02*xi)/27 + 
   (2768*log2*xi)/27 - (64*xi^2)/3 - (640*C01*xi^2)/3 + (6608*C02*xi^2)/81 - 
   (656*log2*xi^2)/27 + (32*G1eps[1])/3 + (16*G1eps[2])/9 - (32*G1eps[3])/3 + 
   (416*G1eps[4])/27 - (32*xi*G1eps[4])/9 + (272*G2[1])/27 - 
   (112*xi*G2[1])/27 - (7496*G2[2])/9 + (3128*xi*G2[2])/3 - 
   (2704*xi^2*G2[2])/9 + (160*G2[3])/3 - (2552*xi*G2[3])/27 + 
   (448*xi^2*G2[3])/27 - (1504*G2[5])/27 + (808*xi*G2[5])/9 - 
   (448*xi^2*G2[5])/27 + (31184*G2[6])/243 - (4112*xi*G2[6])/27 + 
   (2528*xi^2*G2[6])/81 + (64*xi*G2[7])/9 + (256*G2[8])/27 + (2456*G2[9])/3 - 
   (9320*xi*G2[9])/9 + (2704*xi^2*G2[9])/9 - (32*G2[10])/3 + 
   (16*xi*G2[10])/9 + (580*G2[11])/27 - (512*xi*G2[11])/27 + 
   (16*xi^2*G2[11])/3 + (736*G2[12])/27 + (160*xi*G2[12])/27 - 
   (8*xi^2*G2[12])/9 - (560*G2[13])/27 + (176*xi*G2[13])/9 - 
   (736*G2[15])/27 - (160*xi*G2[15])/27 + (8*xi^2*G2[15])/9 - 
   (656*G2[16])/27 - (80*xi*G2[16])/27 + (17800*G2[17])/81 - 
   (8416*xi*G2[17])/27 + (1928*xi^2*G2[17])/27 + (368*G2[18])/9 + 
   (104*xi*G2[18])/9 - (8*xi^2*G2[18])/9 + (1888*G2[19])/81 - 
   (424*xi*G2[19])/9 + (256*xi^2*G2[19])/27 + (2936*G2[20])/27 - 
   (688*xi*G2[20])/27 + (280*xi^2*G2[20])/27 - (1400*G2[21])/27 - 
   (248*xi*G2[21])/27 + (16*xi^2*G2[21])/9 + (160*G2[22])/9 + 
   (32*xi*G2[22])/3 - (32*G2[23])/3 - (128*xi*G2[23])/9 + (4960*G2[24])/27 - 
   (2912*xi*G2[24])/9 + (1792*xi^2*G2[24])/27 + (64*G2[25])/27 + 
   (224*xi*G2[25])/27 - (224*G2[26])/3 + (5080*xi*G2[26])/27 - 
   (896*xi^2*G2[26])/27 - (1064*G2[27])/27 + (1664*xi*G2[27])/9 - 
   (896*xi^2*G2[27])/27 - (1792*G2[28])/27 + (4976*xi*G2[28])/27 - 
   (896*xi^2*G2[28])/27 + (1792*G2[30])/27 - (4976*xi*G2[30])/27 + 
   (896*xi^2*G2[30])/27 + (64*G2[31])/27 + (128*xi*G2[31])/27 - 
   (64*G2[32])/27 - (128*xi*G2[32])/27 - (416*G2[33])/27 - 
   (448*xi*G2[33])/27 - (320*G2[34])/9 - (64*xi*G2[34])/9 + 
   (19792*G2[36])/243 - 64*xi*G2[36] + (784*xi^2*G2[36])/81 + (32*G2[37])/3 - 
   (16*xi*G2[37])/9 + (160*G2[38])/9 - (64*xi*G2[38])/9 - (7624*G2[39])/243 - 
   120*xi*G2[39] + (1904*xi^2*G2[39])/81 - (256*G2[40])/9 + 
   (112*xi*G2[40])/9 - (128*G2[41])/9 - (32*xi*G2[41])/3 + (32*G2[42])/9 - 
   (32*xi*G2[42])/9 + (8*G2[43])/3 - (8*xi*G2[43])/3), 
 gs^4*(40/27 + (1457*C01)/27 + (1048*C02)/81 + (1832*log2)/27 - 
   (1304*xi)/27 - (992*C01*xi)/9 + (3496*C02*xi)/81 - (1672*log2*xi)/27 + 
   (1120*C01*xi^2)/27 - (928*C02*xi^2)/81 + (544*log2*xi^2)/27 + 
   (160*G1eps[1])/9 + (32*xi*G1eps[1])/9 + (16*xi*G1eps[2])/9 - 
   (160*G1eps[3])/9 - (32*xi*G1eps[3])/9 + (64*G1eps[4])/9 + 
   (128*xi*G1eps[4])/27 - (352*G2[1])/27 + (160*xi*G2[1])/27 - 
   (992*G2[2])/3 + (1216*xi*G2[2])/3 - (1376*xi^2*G2[2])/9 - (664*G2[3])/27 + 
   (280*xi*G2[3])/9 - (64*xi^2*G2[3])/9 + (104*G2[5])/9 - (968*xi*G2[5])/27 + 
   (64*xi^2*G2[5])/9 - (3488*G2[6])/81 + (4480*xi*G2[6])/81 - 
   (1024*xi^2*G2[6])/81 + (64*G2[7])/3 + (64*G2[8])/27 - (64*xi*G2[8])/27 + 
   (928*G2[9])/3 - (3584*xi*G2[9])/9 + (1376*xi^2*G2[9])/9 + (64*G2[10])/9 + 
   (74*G2[11])/27 - (64*xi*G2[11])/9 + (16*xi^2*G2[11])/9 - (112*G2[12])/27 + 
   (160*xi*G2[12])/9 - (64*xi^2*G2[12])/9 + (320*G2[13])/27 - 
   (832*xi*G2[13])/27 + (112*G2[15])/27 - (160*xi*G2[15])/9 + 
   (64*xi^2*G2[15])/9 - (352*G2[16])/27 + (32*xi*G2[16])/9 - 
   (260*G2[17])/27 + (296*xi*G2[17])/9 - (160*xi^2*G2[17])/9 - 
   (16*G2[18])/3 + (64*xi*G2[18])/3 - (64*xi^2*G2[18])/9 + (80*G2[19])/9 - 
   (128*xi*G2[19])/27 + (64*xi^2*G2[19])/27 - 4*G2[20] + (736*xi*G2[20])/27 - 
   (352*xi^2*G2[20])/27 + (368*G2[21])/27 - (368*xi*G2[21])/9 + 
   (128*xi^2*G2[21])/9 + (256*G2[22])/9 - (128*G2[23])/9 - (1376*G2[24])/27 + 
   (2720*xi*G2[24])/27 - (256*xi^2*G2[24])/9 - (368*G2[25])/27 - 
   (256*xi*G2[25])/27 + (256*G2[26])/9 - (496*xi*G2[26])/9 + 
   (128*xi^2*G2[26])/9 + (496*G2[27])/27 - (1888*xi*G2[27])/27 + 
   (128*xi^2*G2[27])/9 + (848*G2[28])/27 - (1616*xi*G2[28])/27 + 
   (128*xi^2*G2[28])/9 - (848*G2[30])/27 + (1616*xi*G2[30])/27 - 
   (128*xi^2*G2[30])/9 + (352*G2[31])/27 + (128*xi*G2[31])/27 - 
   (352*G2[32])/27 - (128*xi*G2[32])/27 + (256*G2[33])/27 + 
   (416*xi*G2[33])/27 + (64*G2[34])/3 + (64*xi*G2[34])/3 - 
   (10312*G2[36])/81 + (4424*xi*G2[36])/81 - (992*xi^2*G2[36])/81 - 
   (64*G2[37])/9 - (64*G2[38])/9 - (64*xi*G2[38])/9 + (3496*G2[39])/81 + 
   (232*xi*G2[39])/81 - (160*xi^2*G2[39])/81 + (128*G2[40])/9 + 
   (64*xi*G2[40])/9 - (32*G2[41])/3 + (32*xi*G2[41])/9 + (16*G2[43])/3 - 
   (16*xi*G2[43])/3), gs^4*(1504/27 - (7702*C01)/27 + (3520*C02)/27 - 
   (160*log2)/3 - (176*xi)/9 + (4210*C01*xi)/27 - (5984*C02*xi)/81 + 
   (752*log2*xi)/27 - (284*C01*xi^2)/9 + (496*C02*xi^2)/81 - 
   (112*log2*xi^2)/27 + (32*G1eps[1])/9 - (32*xi*G1eps[1])/9 + 
   (32*G1eps[2])/9 - (32*xi*G1eps[2])/9 - (32*G1eps[3])/9 + 
   (32*xi*G1eps[3])/9 - (160*G1eps[4])/27 - (32*xi*G1eps[4])/27 + 
   (128*G2[1])/27 - (32*xi*G2[1])/9 + (632*G2[2])/9 - 232*xi*G2[2] + 
   (784*xi^2*G2[2])/9 + (1144*G2[3])/27 - (832*xi*G2[3])/27 + 
   (112*xi^2*G2[3])/27 - (856*G2[5])/27 + (736*xi*G2[5])/27 - 
   (112*xi^2*G2[5])/27 + (608*G2[6])/9 - (2816*xi*G2[6])/81 + 
   (352*xi^2*G2[6])/81 - (32*G2[7])/3 + (32*xi*G2[7])/9 - (448*G2[8])/27 + 
   (64*xi*G2[8])/9 - (344*G2[9])/9 + (664*xi*G2[9])/3 - (784*xi^2*G2[9])/9 - 
   (32*G2[10])/9 - (32*xi*G2[10])/9 + (32*G2[11])/27 + (40*xi*G2[11])/27 + 
   (8*xi^2*G2[11])/9 + (68*G2[12])/27 - (188*xi*G2[12])/27 + 
   (8*xi^2*G2[12])/3 + (320*G2[13])/27 + (320*xi*G2[13])/27 - 
   (68*G2[15])/27 + (188*xi*G2[15])/27 - (8*xi^2*G2[15])/3 + 
   (176*G2[16])/27 - (176*xi*G2[16])/27 + (2500*G2[17])/27 - 
   (1268*xi*G2[17])/27 + (40*xi^2*G2[17])/3 + (16*G2[18])/9 - 
   (56*xi*G2[18])/9 + (8*xi^2*G2[18])/3 - (928*G2[19])/27 + 
   (80*xi*G2[19])/27 - (32*xi^2*G2[19])/27 + (220*G2[20])/27 - 
   (212*xi*G2[20])/27 + (200*xi^2*G2[20])/27 - (136*G2[21])/27 + 
   (376*xi*G2[21])/27 - (16*xi^2*G2[21])/3 + (32*G2[22])/3 + 
   (32*xi*G2[22])/9 - (32*G2[23])/3 - (32*xi*G2[23])/9 + (4288*G2[24])/27 - 
   (2528*xi*G2[24])/27 + (448*xi^2*G2[24])/27 + (16*G2[25])/9 + 
   (16*xi*G2[25])/9 - (1568*G2[26])/27 + (1360*xi*G2[26])/27 - 
   (224*xi^2*G2[26])/27 - (2984*G2[27])/27 + (2008*xi*G2[27])/27 - 
   (224*xi^2*G2[27])/27 - (2288*G2[28])/27 + (1600*xi*G2[28])/27 - 
   (224*xi^2*G2[28])/27 + (2288*G2[30])/27 - (1600*xi*G2[30])/27 + 
   (224*xi^2*G2[30])/27 - (32*G2[31])/3 + (32*xi*G2[31])/9 + (32*G2[32])/3 - 
   (32*xi*G2[32])/9 - (64*G2[33])/9 - (128*xi*G2[34])/9 + (80*G2[36])/3 - 
   (496*xi*G2[36])/81 - (208*xi^2*G2[36])/81 + (32*G2[37])/9 + 
   (32*xi*G2[37])/9 - (32*G2[38])/9 + (32*xi*G2[38])/9 + (728*G2[39])/27 - 
   (3512*xi*G2[39])/81 + (880*xi^2*G2[39])/81 - (64*xi*G2[40])/9 - 
   (16*G2[42])/9 + (16*xi*G2[42])/9 - (8*G2[43])/3 + (8*xi*G2[43])/3), 
 gs^4*(-2432/27 + (39992*C01)/81 - (63640*C02)/243 + (2368*log2)/81 - 
   (656*xi)/27 - (13052*C01*xi)/27 + (1832*C02*xi)/9 - (64*log2*xi)/9 + 
   (64*xi^2)/9 + (6496*C01*xi^2)/81 - (5840*C02*xi^2)/243 - 
   (496*log2*xi^2)/81 - (64*G1eps[1])/9 - (32*xi*G1eps[1])/9 + 
   (16*G1eps[2])/9 + (64*G1eps[3])/9 + (32*xi*G1eps[3])/9 - (32*G1eps[4])/9 + 
   (32*xi*G1eps[4])/27 + (368*G2[1])/27 - (16*xi*G2[1])/9 - (1480*G2[2])/3 + 
   (5608*xi*G2[2])/9 - (1936*xi^2*G2[2])/9 - (184*G2[3])/3 + 
   (128*xi*G2[3])/3 - (128*xi^2*G2[3])/27 + (616*G2[5])/9 - 
   (896*xi*G2[5])/27 + (128*xi^2*G2[5])/27 - (7216*G2[6])/243 + 
   (368*xi*G2[6])/9 - (992*xi^2*G2[6])/243 - (32*G2[7])/3 - (64*xi*G2[7])/9 + 
   (128*G2[8])/27 - (128*xi*G2[8])/27 + (4504*G2[9])/9 - (5672*xi*G2[9])/9 + 
   (1936*xi^2*G2[9])/9 - (64*G2[10])/9 + (16*xi*G2[10])/3 - (80*G2[11])/9 + 
   (464*xi*G2[11])/27 - (16*xi^2*G2[11])/3 + (184*G2[12])/9 - 
   (400*xi*G2[12])/27 + (8*xi^2*G2[12])/3 + (592*G2[13])/27 + 16*xi*G2[13] - 
   (184*G2[15])/9 + (400*xi*G2[15])/27 - (8*xi^2*G2[15])/3 - 16*G2[16] + 
   (176*xi*G2[16])/27 - (12680*G2[17])/81 + (12752*xi*G2[17])/81 - 
   (2248*xi^2*G2[17])/81 + (304*G2[18])/9 - 24*xi*G2[18] + 
   (8*xi^2*G2[18])/3 - (3944*G2[19])/81 + (1312*xi*G2[19])/81 - 
   (256*xi^2*G2[19])/81 + (872*G2[20])/27 - (1184*xi*G2[20])/81 - 
   (136*xi^2*G2[20])/27 - (296*G2[21])/9 + (872*xi*G2[21])/27 - 
   (16*xi^2*G2[21])/3 + (224*G2[22])/9 + (32*xi*G2[22])/9 - (32*G2[23])/3 - 
   (5056*G2[24])/27 + (1408*xi*G2[24])/9 - (512*xi^2*G2[24])/27 - 
   (64*G2[25])/9 + (32*xi*G2[25])/27 + (3104*G2[26])/27 - 
   (2408*xi*G2[26])/27 + (256*xi^2*G2[26])/27 + (3032*G2[27])/27 - 
   (320*xi*G2[27])/3 + (256*xi^2*G2[27])/27 + (2672*G2[28])/27 - 
   (2560*xi*G2[28])/27 + (256*xi^2*G2[28])/27 - (2672*G2[30])/27 + 
   (2560*xi*G2[30])/27 - (256*xi^2*G2[30])/27 - (64*G2[31])/9 - 
   (256*xi*G2[31])/27 + (64*G2[32])/9 + (256*xi*G2[32])/27 + (64*G2[33])/3 + 
   (32*xi*G2[33])/27 - (256*G2[34])/9 + (128*xi*G2[34])/9 + 
   (18592*G2[36])/243 - (400*xi*G2[36])/9 + (3440*xi^2*G2[36])/243 + 
   (64*G2[37])/9 - (16*xi*G2[37])/3 + 32*G2[38] - (64*xi*G2[38])/9 - 
   (55816*G2[39])/243 + (1064*xi*G2[39])/9 - (5744*xi^2*G2[39])/243 - 
   (416*G2[40])/9 + (80*xi*G2[40])/9 + (160*G2[41])/9 + (64*xi*G2[41])/9 - 
   8*G2[43] + 8*xi*G2[43]), gs^4*(1360/27 + (6382*C01)/9 - (7552*C02)/27 + 
   (704*log2)/9 - (112*xi)/3 - (1460*C01*xi)/3 + (14288*C02*xi)/81 - 
   (896*log2*xi)/27 + (32*xi^2)/3 + (2096*C01*xi^2)/27 - (2816*C02*xi^2)/81 + 
   (128*log2*xi^2)/27 + (32*xi*G1eps[2])/9 - (128*G1eps[4])/27 + 
   (160*G2[1])/27 - (160*xi*G2[1])/27 - (2800*G2[2])/9 + (5072*xi*G2[2])/9 - 
   (1616*xi^2*G2[2])/9 - (1984*G2[3])/27 + (304*xi*G2[3])/9 - 
   (112*xi^2*G2[3])/27 + (2080*G2[5])/27 - (304*xi*G2[5])/9 + 
   (112*xi^2*G2[5])/27 - (928*G2[6])/9 + (4544*xi*G2[6])/81 - 
   (896*xi^2*G2[6])/81 - (80*G2[7])/9 + (32*xi*G2[7])/9 - (128*G2[8])/27 + 
   (128*xi*G2[8])/27 + (2864*G2[9])/9 - (1712*xi*G2[9])/3 + 
   (1616*xi^2*G2[9])/9 + (32*G2[10])/9 - (16*xi*G2[10])/9 - (248*G2[11])/9 + 
   (196*xi*G2[11])/9 - (8*xi^2*G2[11])/3 + (136*G2[12])/9 - 
   (64*xi*G2[12])/3 + (16*xi^2*G2[12])/3 + (128*G2[13])/3 + 
   (64*xi*G2[13])/27 - (136*G2[15])/9 + (64*xi*G2[15])/3 - 
   (16*xi^2*G2[15])/3 + (32*G2[16])/9 - (760*G2[17])/3 + (512*xi*G2[17])/3 - 
   (592*xi^2*G2[17])/27 + (1112*G2[18])/27 - (328*xi*G2[18])/9 + 
   (16*xi^2*G2[18])/3 - (16*G2[19])/9 + (344*xi*G2[19])/27 - 
   (160*xi^2*G2[19])/27 + (136*G2[20])/27 - (280*xi*G2[20])/27 + 
   (64*xi^2*G2[20])/9 - (248*G2[21])/9 + (136*xi*G2[21])/3 - 
   (32*xi^2*G2[21])/3 - (64*G2[22])/3 + (64*xi*G2[22])/9 + (128*G2[23])/9 - 
   (32*xi*G2[23])/9 - (7552*G2[24])/27 + (3872*xi*G2[24])/27 - 
   (448*xi^2*G2[24])/27 + (16*G2[25])/9 + (3152*G2[26])/27 - 
   (1864*xi*G2[26])/27 + (224*xi^2*G2[26])/27 + (2960*G2[27])/27 - 
   (1768*xi*G2[27])/27 + (224*xi^2*G2[27])/27 + (3200*G2[28])/27 - 
   (1792*xi*G2[28])/27 + (224*xi^2*G2[28])/27 - (3200*G2[30])/27 + 
   (1792*xi*G2[30])/27 - (224*xi^2*G2[30])/27 - (32*G2[31])/9 + 
   (32*G2[32])/9 - (32*G2[33])/9 + (64*G2[34])/3 - (64*xi*G2[34])/9 + 
   (416*G2[36])/9 - (944*xi*G2[36])/81 - (256*xi^2*G2[36])/81 - 
   (32*G2[37])/9 + (16*xi*G2[37])/9 - (128*G2[38])/9 + (32*xi*G2[38])/9 - 
   (3488*G2[39])/27 + (4880*xi*G2[39])/81 - (416*xi^2*G2[39])/81 - 
   (32*G2[40])/3 - (80*xi*G2[40])/9 - (352*G2[42])/27 + (64*xi*G2[42])/9 - 
   (248*G2[43])/9 + (40*xi*G2[43])/3), 
 gs^4*(-8192/27 - (19553*C01)/81 - (5672*C02)/243 + (1088*log2)/81 - 
   (1088*xi)/27 - (887*C01*xi)/81 + (856*C02*xi)/243 - (1888*log2*xi)/81 + 
   (284*C01*xi^2)/9 - (496*C02*xi^2)/81 + (112*log2*xi^2)/27 + 
   (64*G1eps[1])/9 - (64*xi*G1eps[1])/9 + (64*G1eps[2])/9 - 
   (32*xi*G1eps[2])/9 - (64*G1eps[3])/9 + (64*xi*G1eps[3])/9 - 
   (16*G1eps[4])/27 + (176*xi*G1eps[4])/27 + (64*G2[1])/27 + 
   (32*xi*G2[1])/9 - (2392*G2[2])/3 + (5368*xi*G2[2])/9 - 
   (1040*xi^2*G2[2])/9 + (64*G2[3])/3 + (176*xi*G2[3])/9 - 
   (112*xi^2*G2[3])/27 - (224*G2[5])/9 - 16*xi*G2[5] + (112*xi^2*G2[5])/27 + 
   (4864*G2[6])/243 + (1600*xi*G2[6])/243 - (352*xi^2*G2[6])/81 + 
   (32*G2[7])/9 - (32*xi*G2[7])/9 + (64*G2[8])/27 - (64*xi*G2[8])/9 + 
   (7144*G2[9])/9 - (5272*xi*G2[9])/9 + (1040*xi^2*G2[9])/9 + (32*G2[10])/9 + 
   (20*G2[11])/9 - (56*xi*G2[11])/9 - (8*xi^2*G2[11])/9 - (40*G2[12])/9 + 
   (40*xi*G2[12])/9 - (8*xi^2*G2[12])/3 - (352*G2[13])/9 - 
   (64*xi*G2[13])/27 + (40*G2[15])/9 - (40*xi*G2[15])/9 + (8*xi^2*G2[15])/3 - 
   (16*G2[16])/9 + (16*xi*G2[16])/9 + (6224*G2[17])/81 - (808*xi*G2[17])/81 - 
   (40*xi^2*G2[17])/3 - (244*G2[18])/27 + (388*xi*G2[18])/27 - 
   (8*xi^2*G2[18])/3 + (5240*G2[19])/81 - (808*xi*G2[19])/81 + 
   (32*xi^2*G2[19])/27 - (112*G2[20])/9 + (40*xi*G2[20])/27 - 
   (200*xi^2*G2[20])/27 + (80*G2[21])/9 - (80*xi*G2[21])/9 + 
   (16*xi^2*G2[21])/3 - (416*G2[22])/9 - (32*xi*G2[22])/3 + 32*G2[23] + 
   (32*xi*G2[23])/9 + (352*G2[24])/9 + (1120*xi*G2[24])/27 - 
   (448*xi^2*G2[24])/27 - (368*G2[25])/9 - (16*xi*G2[25])/9 - 
   (880*G2[26])/9 - (800*xi*G2[26])/27 + (224*xi^2*G2[26])/27 - 88*G2[27] - 
   (1160*xi*G2[27])/27 + (224*xi^2*G2[27])/27 - (896*G2[28])/9 - 
   (992*xi*G2[28])/27 + (224*xi^2*G2[28])/27 + (896*G2[30])/9 + 
   (992*xi*G2[30])/27 - (224*xi^2*G2[30])/27 + (32*G2[31])/9 - 
   (32*xi*G2[31])/9 - (32*G2[32])/9 + (32*xi*G2[32])/9 + (224*G2[33])/3 + 
   (32*xi*G2[33])/3 + (832*G2[34])/9 + (64*xi*G2[34])/3 + (9248*G2[36])/243 + 
   (2576*xi*G2[36])/243 + (208*xi^2*G2[36])/81 - (32*G2[37])/9 + 
   (32*G2[38])/3 - (32*xi*G2[38])/9 + (23368*G2[39])/243 + 
   (10024*xi*G2[39])/243 - (880*xi^2*G2[39])/81 + (64*G2[40])/9 + 
   (32*xi*G2[40])/3 + 32*G2[41] + (32*xi*G2[41])/3 + (80*G2[42])/27 - 
   (176*xi*G2[42])/27 - (8*G2[43])/9 - (88*xi*G2[43])/9), 
 gs^4*(-784/27 + (3157*C01)/27 - (1720*C02)/27 + (272*log2)/9 + (704*xi)/27 - 
   (1783*C01*xi)/27 + (1912*C02*xi)/81 - (784*log2*xi)/27 + 
   (1568*C01*xi^2)/27 - (976*C02*xi^2)/81 + (400*log2*xi^2)/27 + 
   (32*G1eps[1])/9 + (32*xi*G1eps[1])/3 - (64*G1eps[2])/9 - (32*G1eps[3])/9 - 
   (32*xi*G1eps[3])/3 + (16*G1eps[4])/9 - (16*xi*G1eps[4])/27 - 
   (272*G2[1])/27 + 16*xi*G2[1] + (1976*G2[2])/9 - (824*xi*G2[2])/3 + 
   (688*xi^2*G2[2])/9 - (80*G2[3])/27 + (1040*xi*G2[3])/27 - 
   (224*xi^2*G2[3])/27 - (16*G2[5])/9 - (304*xi*G2[5])/9 + 
   (224*xi^2*G2[5])/27 - (1328*G2[6])/27 + (3856*xi*G2[6])/81 - 
   (736*xi^2*G2[6])/81 + (128*G2[7])/9 - (128*xi*G2[7])/9 + (128*G2[8])/27 - 
   (256*xi*G2[8])/27 - (1976*G2[9])/9 + (2536*xi*G2[9])/9 - 
   (688*xi^2*G2[9])/9 + (16*G2[10])/9 + (16*xi*G2[10])/9 + (64*G2[11])/3 - 
   (496*xi*G2[11])/27 - (308*G2[12])/9 + (764*xi*G2[12])/27 - 
   (88*xi^2*G2[12])/9 - (592*G2[13])/9 - (656*xi*G2[13])/27 + 
   (308*G2[15])/9 - (764*xi*G2[15])/27 + (88*xi^2*G2[15])/9 + (16*G2[16])/9 + 
   (80*xi*G2[16])/27 - (260*G2[17])/9 + (260*xi*G2[17])/9 - 
   (248*xi^2*G2[17])/9 - (1876*G2[18])/27 + (476*xi*G2[18])/9 - 
   (88*xi^2*G2[18])/9 + (64*G2[19])/3 + (208*xi*G2[19])/9 + 
   (64*xi^2*G2[19])/27 - (1940*G2[20])/27 + (428*xi*G2[20])/9 - 
   (664*xi^2*G2[20])/27 + (592*G2[21])/9 - (1744*xi*G2[21])/27 + 
   (176*xi^2*G2[21])/9 - 32*G2[22] - (224*xi*G2[22])/9 + (128*G2[23])/9 + 
   (64*xi*G2[23])/3 - (2176*G2[24])/27 + (2240*xi*G2[24])/27 - 
   (896*xi^2*G2[24])/27 - (160*G2[25])/27 - (224*xi*G2[25])/27 + 
   (248*G2[26])/9 - (1976*xi*G2[26])/27 + (448*xi^2*G2[26])/27 + 
   (1328*G2[27])/27 - (2080*xi*G2[27])/27 + (448*xi^2*G2[27])/27 + 
   (928*G2[28])/27 - (224*xi*G2[28])/3 + (448*xi^2*G2[28])/27 - 
   (928*G2[30])/27 + (224*xi*G2[30])/3 - (448*xi^2*G2[30])/27 + 
   (128*G2[31])/27 - (128*xi*G2[31])/27 - (128*G2[32])/27 + 
   (128*xi*G2[32])/27 + (224*G2[33])/27 + (160*xi*G2[33])/27 + 
   (64*G2[34])/9 + (64*xi*G2[34])/3 - (176*G2[36])/9 + (5600*xi*G2[36])/81 - 
   (272*xi^2*G2[36])/81 - (16*G2[37])/9 - (16*xi*G2[37])/9 + (64*G2[38])/9 + 
   (1048*G2[39])/27 + (2728*xi*G2[39])/81 - (1072*xi^2*G2[39])/81 + 
   (112*G2[40])/9 + (16*xi*G2[40])/3 + (416*G2[42])/27 - (32*xi*G2[42])/3 + 
   (376*G2[43])/9 - 24*xi*G2[43]), 
 gs^4*(1520/9 - (109859*C01)/81 + (121208*C02)/243 - (16352*log2)/81 + 
   (1360*xi)/9 + (38981*C01*xi)/27 - (13928*C02*xi)/27 + (4640*log2*xi)/27 - 
   (256*xi^2)/9 - (25792*C01*xi^2)/81 + (28304*C02*xi^2)/243 - 
   (3536*log2*xi^2)/81 + (64*G1eps[1])/9 - (64*xi*G1eps[1])/9 + 
   (64*G1eps[2])/9 - (32*xi*G1eps[2])/9 - (64*G1eps[3])/9 + 
   (64*xi*G1eps[3])/9 + (304*G1eps[4])/27 - (16*xi*G1eps[4])/3 + 
   (16*G2[1])/27 + (16*xi*G2[1])/9 - (10744*G2[2])/9 + (11336*xi*G2[2])/9 - 
   (2608*xi^2*G2[2])/9 + (3488*G2[3])/27 - (1312*xi*G2[3])/9 + 
   (736*xi^2*G2[3])/27 - (416*G2[5])/3 + (1312*xi*G2[5])/9 - 
   (736*xi^2*G2[5])/27 + (50480*G2[6])/243 - (656*xi*G2[6])/3 + 
   (12512*xi^2*G2[6])/243 + (64*G2[7])/9 + (3560*G2[9])/3 - 
   (11272*xi*G2[9])/9 + (2608*xi^2*G2[9])/9 + (16*G2[10])/3 + 
   (16*xi*G2[10])/3 + (92*G2[11])/9 - (80*xi*G2[11])/3 + (64*xi^2*G2[11])/9 - 
   (8*G2[12])/9 + 8*xi*G2[12] + (8*xi^2*G2[12])/9 - (16*G2[13])/9 + 
   (368*xi*G2[13])/27 + (8*G2[15])/9 - 8*xi*G2[15] - (8*xi^2*G2[15])/9 - 
   (64*G2[16])/9 + (36376*G2[17])/81 - (39392*xi*G2[17])/81 + 
   (8680*xi^2*G2[17])/81 + (92*G2[18])/3 + (260*xi*G2[18])/27 + 
   (8*xi^2*G2[18])/9 + (8128*G2[19])/81 - (3952*xi*G2[19])/81 + 
   (832*xi^2*G2[19])/81 + (496*G2[20])/9 - (3880*xi*G2[20])/81 + 
   (152*xi^2*G2[20])/9 - (56*G2[21])/9 - (56*xi*G2[21])/3 - 
   (16*xi^2*G2[21])/9 - (160*G2[22])/9 + (160*xi*G2[22])/9 + (64*G2[23])/9 - 
   (128*xi*G2[23])/9 + (1408*G2[24])/3 - (14144*xi*G2[24])/27 + 
   (2944*xi^2*G2[24])/27 + (544*G2[25])/27 + (160*xi*G2[25])/9 - 
   (6088*G2[26])/27 + (8056*xi*G2[26])/27 - (1472*xi^2*G2[26])/27 - 
   (1504*G2[27])/9 + (7984*xi*G2[27])/27 - (1472*xi^2*G2[27])/27 - 
   (5504*G2[28])/27 + (7936*xi*G2[28])/27 - (1472*xi^2*G2[28])/27 + 
   (5504*G2[30])/27 - (7936*xi*G2[30])/27 + (1472*xi^2*G2[30])/27 + 
   (256*G2[31])/27 - (256*G2[32])/27 - (1280*G2[33])/27 - (256*xi*G2[33])/9 - 
   (64*G2[34])/3 - (320*xi*G2[34])/9 + (9136*G2[36])/243 - 
   (1760*xi*G2[36])/27 + (4048*xi^2*G2[36])/243 - (16*G2[37])/3 - 
   (16*xi*G2[37])/3 - (256*G2[38])/9 - (64*xi*G2[38])/9 + 
   (62360*G2[39])/243 - (6248*xi*G2[39])/27 + (9200*xi^2*G2[39])/243 + 
   (400*G2[40])/9 + (80*xi*G2[40])/9 - 32*G2[41] - (32*xi*G2[41])/3 - 
   16*G2[42] - (16*xi*G2[42])/27 - (80*G2[43])/3 + (16*xi*G2[43])/9), 
 gs^4*(-2272/27 - (21434*C01)/81 + (13984*C02)/81 - (1472*log2)/27 + 
   (2240*xi)/27 + (21670*C01*xi)/81 - (2752*C02*xi)/27 + 64*log2*xi - 
   (568*C01*xi^2)/9 + (992*C02*xi^2)/81 - (224*log2*xi^2)/27 - 
   (64*G1eps[1])/9 + (64*xi*G1eps[1])/9 - (64*G1eps[2])/9 + (64*G1eps[3])/9 - 
   (64*xi*G1eps[3])/9 - (256*G1eps[4])/27 - (64*xi*G1eps[4])/27 - 
   (128*G2[1])/27 - (64*xi*G2[1])/9 + (4496*G2[2])/9 - (4880*xi*G2[2])/9 + 
   (1184*xi^2*G2[2])/9 + (1376*G2[3])/27 - (1696*xi*G2[3])/27 + 
   (224*xi^2*G2[3])/27 - (1184*G2[5])/27 + (1504*xi*G2[5])/27 - 
   (224*xi^2*G2[5])/27 + (4288*G2[6])/81 - (1408*xi*G2[6])/27 + 
   (704*xi^2*G2[6])/81 - (64*G2[7])/9 + (64*xi*G2[7])/9 - (128*G2[8])/27 + 
   (128*xi*G2[8])/9 - (4432*G2[9])/9 + (4688*xi*G2[9])/9 - 
   (1184*xi^2*G2[9])/9 - (32*G2[10])/3 - (8*G2[11])/9 + (104*xi*G2[11])/9 + 
   (16*xi^2*G2[11])/9 + (80*G2[12])/9 - (80*xi*G2[12])/9 + 
   (16*xi^2*G2[12])/3 + (832*G2[13])/27 + (128*xi*G2[13])/27 - 
   (80*G2[15])/9 + (80*xi*G2[15])/9 - (16*xi^2*G2[15])/3 + (32*G2[16])/9 - 
   (32*xi*G2[16])/9 + (304*G2[17])/3 - (2240*xi*G2[17])/27 + 
   (80*xi^2*G2[17])/3 + (488*G2[18])/27 - (776*xi*G2[18])/27 + 
   (16*xi^2*G2[18])/3 - (1904*G2[19])/27 + (64*xi*G2[19])/27 - 
   (64*xi^2*G2[19])/27 + (80*G2[20])/3 - (176*xi*G2[20])/27 + 
   (400*xi^2*G2[20])/27 - (160*G2[21])/9 + (160*xi*G2[21])/9 - 
   (32*xi^2*G2[21])/3 + (64*G2[22])/3 + (64*xi*G2[22])/3 - (128*G2[23])/9 - 
   (64*xi*G2[23])/9 + (1792*G2[24])/9 - (1600*xi*G2[24])/9 + 
   (896*xi^2*G2[24])/27 - (32*G2[25])/9 + (32*xi*G2[25])/9 - (784*G2[26])/9 + 
   (320*xi*G2[26])/3 - (448*xi^2*G2[26])/27 - (1184*G2[27])/9 + 
   (400*xi*G2[27])/3 - (448*xi^2*G2[27])/27 - (896*G2[28])/9 + 
   (1088*xi*G2[28])/9 - (448*xi^2*G2[28])/27 + (896*G2[30])/9 - 
   (1088*xi*G2[30])/9 + (448*xi^2*G2[30])/27 - (64*G2[31])/9 + 
   (64*xi*G2[31])/9 + (64*G2[32])/9 - (64*xi*G2[32])/9 + (128*G2[33])/9 - 
   (128*xi*G2[33])/9 - (128*xi*G2[34])/3 - (1120*G2[36])/81 - 
   (608*xi*G2[36])/27 - (416*xi^2*G2[36])/81 + (32*G2[37])/3 + 
   (128*G2[38])/9 + (64*xi*G2[38])/9 + (3856*G2[39])/81 - 
   (3280*xi*G2[39])/27 + (1760*xi^2*G2[39])/81 - 32*G2[40] - 
   (64*xi*G2[40])/3 + (128*G2[41])/9 - (128*xi*G2[41])/9 - (160*G2[42])/27 + 
   (352*xi*G2[42])/27 + (16*G2[43])/9 + (176*xi*G2[43])/9), 
 gs^4*(-1312/27 + (71344*C01)/81 - (72896*C02)/243 + (14144*log2)/81 - 
   (5536*xi)/27 - (28568*C01*xi)/27 + (9280*C02*xi)/27 - (4480*log2*xi)/27 + 
   (128*xi^2)/9 + (17024*C01*xi^2)/81 - (16960*C02*xi^2)/243 + 
   (3136*log2*xi^2)/81 + (128*xi*G1eps[4])/27 + (32*G2[1])/27 - 
   (320*xi*G2[1])/27 + (992*G2[2])/3 - (3296*xi*G2[2])/9 + 
   (64*xi^2*G2[2])/9 - (784*G2[3])/9 + (992*xi*G2[3])/9 - (64*xi^2*G2[3])/3 + 
   (848*G2[5])/9 - (3232*xi*G2[5])/27 + (64*xi^2*G2[5])/3 - 
   (36512*G2[6])/243 + (4160*xi*G2[6])/27 - (9856*xi^2*G2[6])/243 - 
   (64*G2[7])/9 + (128*xi*G2[7])/9 + (320*G2[8])/27 - (3232*G2[9])/9 + 
   (3296*xi*G2[9])/9 - (64*xi^2*G2[9])/9 + (32*G2[10])/9 - (64*xi*G2[10])/9 + 
   (56*G2[11])/9 + (200*xi*G2[11])/27 - (32*xi^2*G2[11])/9 + (152*G2[12])/9 + 
   (104*xi*G2[12])/27 - (32*xi^2*G2[12])/9 - (896*G2[13])/27 + 
   (320*xi*G2[13])/27 - (152*G2[15])/9 - (104*xi*G2[15])/27 + 
   (32*xi^2*G2[15])/9 - (32*G2[16])/9 - (160*xi*G2[16])/27 - 
   (22696*G2[17])/81 + (28696*xi*G2[17])/81 - (5792*xi^2*G2[17])/81 - 
   (320*G2[18])/27 + (320*xi*G2[18])/27 - (32*xi^2*G2[18])/9 - 
   (2416*G2[19])/81 + (896*xi*G2[19])/81 - (128*xi^2*G2[19])/81 + 
   (424*G2[20])/27 + (2936*xi*G2[20])/81 - (352*xi^2*G2[20])/27 - 
   (208*G2[21])/9 + (80*xi*G2[21])/27 + (64*xi^2*G2[21])/9 + (256*G2[22])/9 - 
   (128*xi*G2[22])/9 - (64*G2[23])/9 - (9728*G2[24])/27 + 
   (11648*xi*G2[24])/27 - (256*xi^2*G2[24])/3 - (32*G2[25])/3 - 
   (512*xi*G2[25])/27 + (4240*G2[26])/27 - (6368*xi*G2[26])/27 + 
   (128*xi^2*G2[26])/3 + (4048*G2[27])/27 - (6400*xi*G2[27])/27 + 
   (128*xi^2*G2[27])/3 + (4192*G2[28])/27 - (704*xi*G2[28])/3 + 
   (128*xi^2*G2[28])/3 - (4192*G2[30])/27 + (704*xi*G2[30])/3 - 
   (128*xi^2*G2[30])/3 - (64*G2[31])/9 + (256*xi*G2[31])/27 + (64*G2[32])/9 - 
   (256*xi*G2[32])/27 + (64*G2[33])/3 + (1024*xi*G2[33])/27 + 
   (128*G2[34])/9 + (512*xi*G2[34])/9 - (15904*G2[36])/243 + 
   (736*xi*G2[36])/27 - (3392*xi^2*G2[36])/243 - (32*G2[37])/9 + 
   (64*xi*G2[37])/9 + (64*G2[38])/9 - (39104*G2[39])/243 + 
   (1984*xi*G2[39])/9 - (6976*xi^2*G2[39])/243 - (224*G2[40])/9 + 
   (64*xi*G2[40])/9 + (128*G2[41])/9 + (128*xi*G2[41])/9 + (544*G2[42])/27 - 
   (160*xi*G2[42])/27 + (176*G2[43])/9 - (80*xi*G2[43])/9), 
 gs^4*(-608/27 + (4607*C01)/27 + (40*C02)/3 + (368*log2)/9 + (176*xi)/9 - 
   (2365*C01*xi)/27 + (3448*C02*xi)/81 - (592*log2*xi)/27 + 
   (284*C01*xi^2)/9 - (496*C02*xi^2)/81 + (112*log2*xi^2)/27 - 
   (160*G1eps[1])/9 + (32*xi*G1eps[1])/9 - (64*G1eps[2])/9 + 
   (160*G1eps[3])/9 - (32*xi*G1eps[3])/9 + (16*G1eps[4])/9 - 
   (16*xi*G1eps[4])/27 - (224*G2[1])/27 + (32*xi*G2[1])/9 + (3496*G2[2])/9 - 
   472*xi*G2[2] + (1136*xi^2*G2[2])/9 - (80*G2[3])/27 + (608*xi*G2[3])/27 - 
   (112*xi^2*G2[3])/27 - (16*G2[5])/27 - (512*xi*G2[5])/27 + 
   (112*xi^2*G2[5])/27 - (160*G2[6])/3 + (1600*xi*G2[6])/81 - 
   (352*xi^2*G2[6])/81 + (32*G2[7])/9 - (32*xi*G2[7])/9 + (448*G2[8])/27 - 
   (64*xi*G2[8])/9 - (1240*G2[9])/3 + (1448*xi*G2[9])/3 - 
   (1136*xi^2*G2[9])/9 + (32*G2[10])/3 + (64*G2[11])/9 - (80*xi*G2[11])/9 - 
   (8*xi^2*G2[11])/9 - 24*G2[12] + (104*xi*G2[12])/9 - (8*xi^2*G2[12])/3 - 
   (512*G2[13])/9 - (64*xi*G2[13])/27 + 24*G2[15] - (104*xi*G2[15])/9 + 
   (8*xi^2*G2[15])/3 - (16*G2[16])/9 + (16*xi*G2[16])/9 - (824*G2[17])/27 + 
   (200*xi*G2[17])/9 - (40*xi^2*G2[17])/3 - (916*G2[18])/27 + 
   (580*xi*G2[18])/27 - (8*xi^2*G2[18])/3 + 40*G2[19] + (184*xi*G2[19])/27 + 
   (32*xi^2*G2[19])/27 - (1112*G2[20])/27 + (136*xi*G2[20])/9 - 
   (200*xi^2*G2[20])/27 + 48*G2[21] - (208*xi*G2[21])/9 + 
   (16*xi^2*G2[21])/3 + (32*G2[22])/3 - (32*xi*G2[22])/3 - (32*G2[23])/3 + 
   (32*xi*G2[23])/9 - (2336*G2[24])/27 + (160*xi*G2[24])/3 - 
   (448*xi^2*G2[24])/27 + 16*G2[25] - (16*xi*G2[25])/9 + (1168*G2[26])/27 - 
   (320*xi*G2[26])/9 + (224*xi^2*G2[26])/27 + (1432*G2[27])/27 - 
   (440*xi*G2[27])/9 + (224*xi^2*G2[27])/27 + (1504*G2[28])/27 - 
   (128*xi*G2[28])/3 + (224*xi^2*G2[28])/27 - (1504*G2[30])/27 + 
   (128*xi*G2[30])/3 - (224*xi^2*G2[30])/27 + (32*G2[31])/9 - 
   (32*xi*G2[31])/9 - (32*G2[32])/9 + (32*xi*G2[32])/9 - (128*G2[33])/9 + 
   (64*G2[34])/9 + (64*xi*G2[34])/3 - (640*G2[36])/9 + (848*xi*G2[36])/81 + 
   (208*xi^2*G2[36])/81 - (32*G2[37])/3 - 32*G2[38] - (32*xi*G2[38])/9 + 
   (776*G2[39])/27 + (3544*xi*G2[39])/81 - (880*xi^2*G2[39])/81 + 
   (128*G2[40])/3 + (32*xi*G2[40])/3 + (176*G2[42])/27 - (176*xi*G2[42])/27 + 
   (88*G2[43])/9 - (88*xi*G2[43])/9), 
 gs^4*(6752/27 + (17224*C01)/81 - (5504*C02)/81 - (256*log2)/27 - 
   (512*xi)/27 - (6560*C01*xi)/81 + (3904*C02*xi)/243 - (832*log2*xi)/81 - 
   (128*xi*G1eps[4])/27 - (256*G2[2])/3 + 64*xi*G2[2] - (272*G2[3])/9 + 
   (256*xi*G2[3])/27 + (272*G2[5])/9 - (256*xi*G2[5])/27 - (1664*G2[6])/81 + 
   (3712*xi*G2[6])/243 + (256*G2[9])/3 - 64*xi*G2[9] - (32*G2[10])/9 + 
   (16*G2[11])/9 + (256*G2[13])/9 - (1952*G2[17])/27 + (3200*xi*G2[17])/81 - 
   (976*G2[19])/27 + (512*xi*G2[19])/81 + (128*G2[20])/27 + (128*G2[22])/9 - 
   (64*G2[23])/9 - (640*G2[24])/9 + (1024*xi*G2[24])/27 + (256*G2[25])/9 + 
   (272*G2[26])/3 - (512*xi*G2[26])/27 + (1232*G2[27])/9 - 
   (512*xi*G2[27])/27 + (928*G2[28])/9 - (512*xi*G2[28])/27 - 
   (928*G2[30])/9 + (512*xi*G2[30])/27 - (512*G2[33])/9 - (896*G2[34])/9 + 
   (512*G2[36])/81 + (896*xi*G2[36])/243 + (32*G2[37])/9 + (64*G2[38])/9 - 
   (6848*G2[39])/81 + (3712*xi*G2[39])/243 - (160*G2[40])/9 - 
   (256*G2[41])/9), gs^4*(1024/27 - (8918*C01)/27 + (40352*C02)/243 - 
   (4736*log2)/81 - (352*xi)/9 + (1142*C01*xi)/9 - (4736*C02*xi)/81 + 
   (704*log2*xi)/27 - (568*C01*xi^2)/9 + (992*C02*xi^2)/81 - 
   (224*log2*xi^2)/27 + (64*G1eps[1])/9 - (64*xi*G1eps[1])/9 + 
   (64*G1eps[2])/9 - (64*G1eps[3])/9 + (64*xi*G1eps[3])/9 - (64*G1eps[4])/9 + 
   (64*G2[1])/27 - (64*xi*G2[1])/9 + 272*G2[2] - (2384*xi*G2[2])/9 + 
   (224*xi^2*G2[2])/3 + (640*G2[3])/27 - (128*xi*G2[3])/3 + 
   (224*xi^2*G2[3])/27 - (448*G2[5])/27 + (320*xi*G2[5])/9 - 
   (224*xi^2*G2[5])/27 + (18944*G2[6])/243 - (2432*xi*G2[6])/81 + 
   (704*xi^2*G2[6])/81 - (64*G2[7])/9 + (64*xi*G2[7])/9 - (512*G2[8])/27 + 
   (128*xi*G2[8])/9 - (2128*G2[9])/9 + (2192*xi*G2[9])/9 - 
   (224*xi^2*G2[9])/3 - (32*G2[10])/3 - (136*G2[11])/9 + (152*xi*G2[11])/9 + 
   (16*xi^2*G2[11])/9 + (176*G2[12])/9 - (112*xi*G2[12])/9 + 
   (16*xi^2*G2[12])/3 + (256*G2[13])/3 + (128*xi*G2[13])/27 - 
   (176*G2[15])/9 + (112*xi*G2[15])/9 - (16*xi^2*G2[15])/3 + (32*G2[16])/9 - 
   (32*xi*G2[16])/9 + (6736*G2[17])/81 - 32*xi*G2[17] + (80*xi^2*G2[17])/3 + 
   (1064*G2[18])/27 - (872*xi*G2[18])/27 + (16*xi^2*G2[18])/3 - 
   (4400*G2[19])/81 - (32*xi*G2[19])/3 - (64*xi^2*G2[19])/27 + 
   (784*G2[20])/27 - (208*xi*G2[20])/27 + (400*xi^2*G2[20])/27 - 
   (352*G2[21])/9 + (224*xi*G2[21])/9 - (32*xi^2*G2[21])/3 + (64*G2[22])/3 + 
   (64*xi*G2[22])/3 - (128*G2[23])/9 - (64*xi*G2[23])/9 + (4864*G2[24])/27 - 
   (2624*xi*G2[24])/27 + (896*xi^2*G2[24])/27 - (32*G2[25])/9 + 
   (32*xi*G2[25])/9 - (1712*G2[26])/27 + (1792*xi*G2[26])/27 - 
   (448*xi^2*G2[26])/27 - (3680*G2[27])/27 + (2512*xi*G2[27])/27 - 
   (448*xi^2*G2[27])/27 - (2432*G2[28])/27 + (2176*xi*G2[28])/27 - 
   (448*xi^2*G2[28])/27 + (2432*G2[30])/27 - (2176*xi*G2[30])/27 + 
   (448*xi^2*G2[30])/27 - (64*G2[31])/9 + (64*xi*G2[31])/9 + (64*G2[32])/9 - 
   (64*xi*G2[32])/9 - (128*xi*G2[34])/3 + (2368*G2[36])/243 - 
   (1024*xi*G2[36])/81 - (416*xi^2*G2[36])/81 + (32*G2[37])/3 + 
   (128*G2[38])/9 + (64*xi*G2[38])/9 + (80*G2[39])/243 - 
   (7376*xi*G2[39])/81 + (1760*xi^2*G2[39])/81 - 32*G2[40] - 
   (64*xi*G2[40])/3 - (352*G2[42])/27 + (352*xi*G2[42])/27 - (176*G2[43])/9 + 
   (176*xi*G2[43])/9), gs^4*(-112/3 - (2066*C01)/81 - (56*C02)/9 + 
   (704*log2)/27 + (224*xi)/9 - (1844*C01*xi)/81 + (904*C02*xi)/243 - 
   (1888*log2*xi)/81 + (560*C01*xi^2)/27 - (464*C02*xi^2)/81 + 
   (272*log2*xi^2)/27 + (32*G1eps[1])/9 + (64*xi*G1eps[1])/9 - 
   (16*G1eps[2])/3 + (32*xi*G1eps[2])/9 - (32*G1eps[3])/9 - 
   (64*xi*G1eps[3])/9 + (112*G1eps[4])/27 + (16*xi*G1eps[4])/9 - 
   (176*G2[1])/27 + (80*xi*G2[1])/27 - (808*G2[2])/9 - (952*xi*G2[2])/9 + 
   (880*xi^2*G2[2])/9 - (136*G2[3])/27 + (344*xi*G2[3])/27 - 
   (32*xi^2*G2[3])/9 + (8*G2[5])/27 - (136*xi*G2[5])/9 + (32*xi^2*G2[5])/9 - 
   (208*G2[6])/9 + (5680*xi*G2[6])/243 - (512*xi^2*G2[6])/81 + (64*G2[7])/9 + 
   (32*G2[8])/27 - (32*xi*G2[8])/27 + (712*G2[9])/9 + (328*xi*G2[9])/3 - 
   (880*xi^2*G2[9])/9 - (32*G2[10])/9 + (64*G2[11])/9 - (52*xi*G2[11])/9 + 
   (8*xi^2*G2[11])/9 - (28*G2[12])/9 + (92*xi*G2[12])/9 - 
   (32*xi^2*G2[12])/9 - (32*G2[13])/9 - (320*xi*G2[13])/27 + (28*G2[15])/9 - 
   (92*xi*G2[15])/9 + (32*xi^2*G2[15])/9 + (20*G2[17])/9 + 
   (644*xi*G2[17])/81 - (80*xi^2*G2[17])/9 - (496*G2[18])/27 + 16*xi*G2[18] - 
   (32*xi^2*G2[18])/9 + (64*G2[19])/9 - (208*xi*G2[19])/81 + 
   (32*xi^2*G2[19])/27 - (316*G2[20])/27 + (452*xi*G2[20])/27 - 
   (176*xi^2*G2[20])/27 + (80*G2[21])/9 - (208*xi*G2[21])/9 + 
   (64*xi^2*G2[21])/9 - (32*G2[22])/3 - (32*xi*G2[22])/9 + (32*G2[23])/9 + 
   (32*xi*G2[23])/9 - (32*G2[24])/3 + (352*xi*G2[24])/9 - 
   (128*xi^2*G2[24])/9 - (160*G2[25])/27 - (128*xi*G2[25])/27 - 
   (272*G2[26])/27 - (640*xi*G2[26])/27 + (64*xi^2*G2[26])/9 + 
   (40*G2[27])/3 - (232*xi*G2[27])/9 + (64*xi^2*G2[27])/9 - (16*G2[28])/27 - 
   (656*xi*G2[28])/27 + (64*xi^2*G2[28])/9 + (16*G2[30])/27 + 
   (656*xi*G2[30])/27 - (64*xi^2*G2[30])/9 + (128*G2[31])/27 + 
   (64*xi*G2[31])/27 - (128*G2[32])/27 - (64*xi*G2[32])/27 + 
   (224*G2[33])/27 + (64*xi*G2[33])/27 + (128*G2[34])/9 + (64*xi*G2[34])/9 - 
   (920*G2[36])/27 + (6776*xi*G2[36])/243 - (496*xi^2*G2[36])/81 + 
   (32*G2[37])/9 + (64*G2[38])/9 + (1520*G2[39])/27 - (512*xi*G2[39])/243 - 
   (80*xi^2*G2[39])/81 + (32*G2[40])/9 - (32*xi*G2[41])/9 + (176*G2[42])/27 - 
   (16*xi*G2[42])/9 + (112*G2[43])/9 - (16*xi*G2[43])/3), 
 gs^4*(32/9 + (3890*C01)/81 + (160*C02)/9 + (1648*log2)/27 + (448*xi)/9 - 
   (3082*C01*xi)/81 - (1072*C02*xi)/243 - (3776*log2*xi)/81 + 
   (1120*C01*xi^2)/27 - (928*C02*xi^2)/81 + (544*log2*xi^2)/27 + 
   (64*G1eps[1])/9 + (128*xi*G1eps[1])/9 - (32*G1eps[2])/3 + 
   (64*xi*G1eps[2])/9 - (64*G1eps[3])/9 - (128*xi*G1eps[3])/9 + 
   (224*G1eps[4])/27 + (32*xi*G1eps[4])/9 - (160*G2[1])/27 + 
   (160*xi*G2[1])/27 - 112*G2[2] - (80*xi*G2[2])/3 + 64*xi^2*G2[2] - 
   (64*G2[3])/3 + (688*xi*G2[3])/27 - (64*xi^2*G2[3])/9 + (704*G2[5])/27 - 
   (272*xi*G2[5])/9 + (64*xi^2*G2[5])/9 - (832*G2[6])/27 + 
   (11072*xi*G2[6])/243 - (1024*xi^2*G2[6])/81 + (64*G2[8])/27 - 
   (64*xi*G2[8])/27 + (944*G2[9])/9 + (304*xi*G2[9])/9 - 64*xi^2*G2[9] + 
   4*G2[11] - (100*xi*G2[11])/9 + (16*xi^2*G2[11])/9 - (208*G2[12])/9 + 
   (176*xi*G2[12])/9 - (64*xi^2*G2[12])/9 + (224*G2[13])/9 - 
   (640*xi*G2[13])/27 + (208*G2[15])/9 - (176*xi*G2[15])/9 + 
   (64*xi^2*G2[15])/9 - (1112*G2[17])/27 + (1384*xi*G2[17])/81 - 
   (160*xi^2*G2[17])/9 - (776*G2[18])/27 + (280*xi*G2[18])/9 - 
   (64*xi^2*G2[18])/9 + (32*G2[19])/9 + (16*xi*G2[19])/81 + 
   (64*xi^2*G2[19])/27 - (1384*G2[20])/27 + (248*xi*G2[20])/9 - 
   (352*xi^2*G2[20])/27 + (464*G2[21])/9 - (400*xi*G2[21])/9 + 
   (128*xi^2*G2[21])/9 + (64*G2[22])/9 - (64*xi*G2[22])/9 - (64*G2[23])/9 + 
   (64*xi*G2[23])/9 - (1792*G2[24])/27 + (704*xi*G2[24])/9 - 
   (256*xi^2*G2[24])/9 - (128*G2[25])/27 - (256*xi*G2[25])/27 + 
   (736*G2[26])/27 - (1280*xi*G2[26])/27 + (128*xi^2*G2[26])/9 + 
   (464*G2[27])/27 - (464*xi*G2[27])/9 + (128*xi^2*G2[27])/9 + 
   (64*G2[28])/3 - (1312*xi*G2[28])/27 + (128*xi^2*G2[28])/9 - 
   (64*G2[30])/3 + (1312*xi*G2[30])/27 - (128*xi^2*G2[30])/9 - 
   (128*G2[31])/27 + (128*xi*G2[31])/27 + (128*G2[32])/27 - 
   (128*xi*G2[32])/27 + (64*G2[33])/27 + (128*xi*G2[33])/27 + 
   (128*G2[34])/9 + (128*xi*G2[34])/9 - (256*G2[36])/9 + 
   (12544*xi*G2[36])/243 - (992*xi^2*G2[36])/81 - (176*G2[39])/27 - 
   (16*xi*G2[39])/243 - (160*xi^2*G2[39])/81 - (64*xi*G2[41])/9 + 
   (64*G2[42])/27 - (32*xi*G2[42])/9 + (32*G2[43])/9 - (32*xi*G2[43])/3), 
 gs^4*(992/27 + (1196*C01)/9 + (680*C02)/27 + (208*log2)/3 + (1600*xi)/27 - 
   (3236*C01*xi)/27 + (1624*C02*xi)/81 - (1552*log2*xi)/27 + 
   (964*C01*xi^2)/27 - (304*C02*xi^2)/27 + (176*log2*xi^2)/9 + 
   (128*xi*G1eps[1])/9 - (32*G1eps[2])/3 + (32*xi*G1eps[2])/9 - 
   (128*xi*G1eps[3])/9 + (208*G1eps[4])/27 + (16*xi*G1eps[4])/27 + 
   (16*G2[1])/3 - (16*xi*G2[1])/9 + (1816*G2[2])/9 - (2008*xi*G2[2])/9 + 
   (496*xi^2*G2[2])/9 - (176*G2[3])/27 + (208*xi*G2[3])/9 - 
   (176*xi^2*G2[3])/27 + (496*G2[5])/27 - (752*xi*G2[5])/27 + 
   (176*xi^2*G2[5])/27 - (752*G2[6])/27 + (4048*xi*G2[6])/81 - 
   (128*xi^2*G2[6])/9 - (128*G2[7])/9 + (64*xi*G2[7])/9 + (32*G2[8])/27 - 
   (32*xi*G2[8])/27 - (616*G2[9])/3 + (2104*xi*G2[9])/9 - 
   (496*xi^2*G2[9])/9 + (16*G2[10])/9 + (16*xi*G2[10])/9 + (8*G2[11])/9 - 
   (40*xi*G2[11])/9 + (16*xi^2*G2[11])/9 - (56*G2[12])/9 + (32*xi*G2[12])/3 - 
   (32*xi^2*G2[12])/9 - 16*G2[13] - (80*xi*G2[13])/9 + (56*G2[15])/9 - 
   (32*xi*G2[15])/3 + (32*xi^2*G2[15])/9 - (32*G2[16])/9 - (1520*G2[17])/27 + 
   (1256*xi*G2[17])/27 - (112*xi^2*G2[17])/9 - (64*G2[18])/9 + 
   (32*xi*G2[18])/3 - (32*xi^2*G2[18])/9 + (136*G2[19])/9 - 
   (392*xi*G2[19])/27 + (64*xi^2*G2[19])/27 - (584*G2[20])/27 + 
   (112*xi*G2[20])/9 - (64*xi^2*G2[20])/27 + (160*G2[21])/9 - 
   (64*xi*G2[21])/3 + (64*xi^2*G2[21])/9 + (32*G2[22])/9 + (32*xi*G2[22])/3 - 
   (64*xi*G2[23])/9 - (736*G2[24])/9 + (2656*xi*G2[24])/27 - 
   (704*xi^2*G2[24])/27 + (64*G2[25])/27 - (160*xi*G2[25])/27 + 
   (632*G2[26])/27 - (904*xi*G2[26])/27 + (352*xi^2*G2[26])/27 + 
   (64*G2[27])/9 - (1424*xi*G2[27])/27 + (352*xi^2*G2[27])/27 + 
   (448*G2[28])/27 - (128*xi*G2[28])/3 + (352*xi^2*G2[28])/27 - 
   (448*G2[30])/27 + (128*xi*G2[30])/3 - (352*xi^2*G2[30])/27 - 
   (320*G2[31])/27 + (128*xi*G2[31])/27 + (320*G2[32])/27 - 
   (128*xi*G2[32])/27 - (128*G2[33])/27 - (64*xi*G2[33])/27 + 
   (128*G2[34])/9 + (64*xi*G2[34])/9 - (248*G2[36])/27 + 
   (2120*xi*G2[36])/81 - (112*xi^2*G2[36])/9 - (16*G2[37])/9 - 
   (16*xi*G2[37])/9 - (32*G2[38])/9 - (32*xi*G2[38])/9 - (448*G2[39])/27 - 
   (224*xi*G2[39])/81 - (16*xi^2*G2[39])/27 - (16*G2[40])/3 + 
   (16*xi*G2[40])/9 + (32*G2[41])/9 - (32*xi*G2[41])/3 + (32*G2[42])/9), 
 gs^4*(-2864/27 - (6304*C01)/81 + (13192*C02)/243 - (4480*log2)/81 + 
   (640*xi)/9 + (8192*C01*xi)/81 - (40*C02*xi)/27 + (640*log2*xi)/9 - 
   (964*C01*xi^2)/27 + (304*C02*xi^2)/27 - (176*log2*xi^2)/9 - 
   (128*G1eps[1])/9 + (32*xi*G1eps[1])/9 - (16*G1eps[2])/3 + 
   (32*xi*G1eps[2])/9 + (128*G1eps[3])/9 - (32*xi*G1eps[3])/9 - 
   (80*G1eps[4])/27 - (16*xi*G1eps[4])/3 - (16*G2[1])/3 + (16*xi*G2[1])/9 - 
   (3352*G2[2])/9 + (2296*xi*G2[2])/9 + 16*xi^2*G2[2] + (736*G2[3])/27 - 
   (656*xi*G2[3])/27 + (176*xi^2*G2[3])/27 - 32*G2[5] + (784*xi*G2[5])/27 - 
   (176*xi^2*G2[5])/27 + (10480*G2[6])/243 - (1136*xi*G2[6])/27 + 
   (128*xi^2*G2[6])/9 + (32*G2[7])/9 - (64*xi*G2[7])/9 - (32*G2[8])/27 + 
   (32*xi*G2[8])/27 + 376*G2[9] - (2392*xi*G2[9])/9 - 16*xi^2*G2[9] + 
   (16*G2[10])/9 + (16*xi*G2[10])/9 - (164*G2[11])/9 + (76*xi*G2[11])/9 - 
   (16*xi^2*G2[11])/9 - (88*G2[12])/9 - (16*xi*G2[12])/3 + 
   (32*xi^2*G2[12])/9 + (16*G2[13])/9 + (80*xi*G2[13])/9 + (88*G2[15])/9 + 
   (16*xi*G2[15])/3 - (32*xi^2*G2[15])/9 + (32*G2[16])/9 + (1976*G2[17])/81 - 
   (256*xi*G2[17])/9 + (112*xi^2*G2[17])/9 - (80*G2[18])/9 - 
   (16*xi*G2[18])/3 + (32*xi^2*G2[18])/9 - (1144*G2[19])/81 + 
   (136*xi*G2[19])/9 - (64*xi^2*G2[19])/27 - (1568*G2[20])/27 + 
   (200*xi*G2[20])/27 + (64*xi^2*G2[20])/27 + (224*G2[21])/9 + 
   (32*xi*G2[21])/3 - (64*xi^2*G2[21])/9 + (64*G2[22])/9 + (64*xi*G2[22])/9 - 
   (32*G2[23])/9 - (32*xi*G2[23])/9 + (3104*G2[24])/27 - 96*xi*G2[24] + 
   (704*xi^2*G2[24])/27 + (32*G2[25])/27 + (160*xi*G2[25])/27 - 
   (328*G2[26])/9 + (1160*xi*G2[26])/27 - (352*xi^2*G2[26])/27 - 
   (784*G2[27])/27 + (128*xi*G2[27])/3 - (352*xi^2*G2[27])/27 - 
   (992*G2[28])/27 + (1216*xi*G2[28])/27 - (352*xi^2*G2[28])/27 + 
   (992*G2[30])/27 - (1216*xi*G2[30])/27 + (352*xi^2*G2[30])/27 + 
   (128*G2[31])/27 - (128*xi*G2[31])/27 - (128*G2[32])/27 + 
   (128*xi*G2[32])/27 + (320*G2[33])/27 - (416*xi*G2[33])/27 - 
   (160*G2[34])/9 - (32*xi*G2[34])/9 + (2696*G2[36])/243 - 
   (1160*xi*G2[36])/27 + (112*xi^2*G2[36])/9 - (16*G2[37])/9 - 
   (16*xi*G2[37])/9 - (64*xi*G2[38])/9 + (8464*G2[39])/243 - 
   (448*xi*G2[39])/27 + (16*xi^2*G2[39])/27 + (16*G2[40])/3 + 
   (16*xi*G2[40])/3 + (32*G2[41])/3 - (64*xi*G2[41])/9 - (32*G2[42])/9 - 
   (32*G2[43])/3), gs^4*(1952/27 - (81562*C01)/81 + (85088*C02)/243 - 
   (14936*log2)/81 + (4064*xi)/27 + (74414*C01*xi)/81 - (9344*C02*xi)/27 + 
   (3928*log2*xi)/27 - (128*xi^2)/9 - (15248*C01*xi^2)/81 + 
   (15616*C02*xi^2)/243 - (2368*log2*xi^2)/81 + (64*G1eps[1])/3 + 
   (32*G1eps[2])/9 - (64*G1eps[3])/3 + (32*G1eps[4])/3 - 
   (32*xi*G1eps[4])/27 + (160*G2[1])/9 - (64*xi*G2[1])/9 - (3728*G2[2])/9 + 
   (3488*xi*G2[2])/9 - (800*xi^2*G2[2])/9 + (3584*G2[3])/27 - 
   (3064*xi*G2[3])/27 + (160*xi^2*G2[3])/9 - (3584*G2[5])/27 + 
   (1000*xi*G2[5])/9 - (160*xi^2*G2[5])/9 + (50432*G2[6])/243 - 
   (1504*xi*G2[6])/9 + (7360*xi^2*G2[6])/243 - (128*G2[7])/9 + 
   (64*xi*G2[7])/9 + (128*xi*G2[8])/27 + (3664*G2[9])/9 - (3488*xi*G2[9])/9 + 
   (800*xi^2*G2[9])/9 + (16*G2[10])/9 + (16*xi*G2[10])/9 + (16*G2[11])/9 + 
   (16*xi*G2[11])/9 + (32*xi^2*G2[11])/9 + (76*G2[12])/3 - (44*xi*G2[12])/3 + 
   (16*xi^2*G2[12])/3 - (560*G2[13])/27 + (112*xi*G2[13])/9 - (76*G2[15])/3 + 
   (44*xi*G2[15])/3 - (16*xi^2*G2[15])/3 - (16*G2[16])/9 + (16*xi*G2[16])/9 + 
   (9524*G2[17])/27 - (25972*xi*G2[17])/81 + (5456*xi^2*G2[17])/81 + 
   (632*G2[18])/9 - (904*xi*G2[18])/27 + (16*xi^2*G2[18])/3 + 
   (3296*G2[19])/81 - (2624*xi*G2[19])/81 + (320*xi^2*G2[19])/81 + 
   (7468*G2[20])/81 - (4844*xi*G2[20])/81 + (560*xi^2*G2[20])/27 - 
   (160*G2[21])/3 + 32*xi*G2[21] - (32*xi^2*G2[21])/3 - (160*G2[22])/9 + 
   (32*xi*G2[22])/3 + (128*G2[23])/9 - (64*xi*G2[23])/9 + (12064*G2[24])/27 - 
   (10496*xi*G2[24])/27 + (640*xi^2*G2[24])/9 - (64*G2[25])/9 + 
   (352*xi*G2[25])/27 - (6824*G2[26])/27 + (2008*xi*G2[26])/9 - 
   (320*xi^2*G2[26])/9 - (6632*G2[27])/27 + (6328*xi*G2[27])/27 - 
   (320*xi^2*G2[27])/9 - (6656*G2[28])/27 + (6128*xi*G2[28])/27 - 
   (320*xi^2*G2[28])/9 + (6656*G2[30])/27 - (6128*xi*G2[30])/27 + 
   (320*xi^2*G2[30])/9 + (64*xi*G2[31])/27 - (64*xi*G2[32])/27 - 
   (64*G2[33])/9 - (704*xi*G2[33])/27 + (224*G2[34])/9 - (352*xi*G2[34])/9 + 
   (35320*G2[36])/243 - (2024*xi*G2[36])/27 + (2432*xi^2*G2[36])/243 - 
   (16*G2[37])/9 - (16*xi*G2[37])/9 - (64*G2[38])/9 + (64*xi*G2[38])/9 + 
   (29768*G2[39])/243 - (4280*xi*G2[39])/27 + (6208*xi^2*G2[39])/243 - 
   (16*G2[40])/9 - (80*xi*G2[40])/9 - (128*G2[41])/9 - (128*xi*G2[41])/9 - 
   (160*G2[42])/9 + (224*xi*G2[42])/27 - 32*G2[43] + (160*xi*G2[43])/9), 
 gs^4*(2432/27 + (27728*C01)/81 - (30848*C02)/243 + (10472*log2)/81 - 
   (1568*xi)/9 - (28588*C01*xi)/81 + (2864*C02*xi)/27 - 168*log2*xi + 
   (1928*C01*xi^2)/27 - (608*C02*xi^2)/27 + (352*log2*xi^2)/9 + 
   (64*G1eps[1])/9 - (64*xi*G1eps[1])/9 + (64*G1eps[2])/9 - 
   (64*xi*G1eps[2])/9 - (64*G1eps[3])/9 + (64*xi*G1eps[3])/9 + 
   (32*G1eps[4])/9 + (160*xi*G1eps[4])/27 - (64*G2[1])/27 - (32*xi*G2[1])/9 - 
   (208*G2[2])/9 + 32*xi*G2[2] - (608*xi^2*G2[2])/9 - (1456*G2[3])/27 + 
   (1640*xi*G2[3])/27 - (352*xi^2*G2[3])/27 + (1520*G2[5])/27 - 
   (632*xi*G2[5])/9 + (352*xi^2*G2[5])/27 - (26144*G2[6])/243 + 
   (3200*xi*G2[6])/27 - (256*xi^2*G2[6])/9 + (128*xi*G2[7])/9 + 
   (64*G2[8])/9 - (64*xi*G2[8])/27 + (80*G2[9])/9 - (32*xi*G2[9])/3 + 
   (608*xi^2*G2[9])/9 - (16*G2[10])/3 + (16*xi*G2[10])/9 + (148*G2[11])/9 - 
   (412*xi*G2[11])/27 + (32*xi^2*G2[11])/9 + (52*G2[12])/9 + 
   (476*xi*G2[12])/27 - (64*xi^2*G2[12])/9 - (64*G2[13])/3 - 
   (448*xi*G2[13])/27 - (52*G2[15])/9 - (476*xi*G2[15])/27 + 
   (64*xi^2*G2[15])/9 + (16*G2[16])/9 - (16*xi*G2[16])/27 - 
   (10612*G2[17])/81 + (3196*xi*G2[17])/27 - (224*xi^2*G2[17])/9 - 
   (496*G2[18])/27 + (512*xi*G2[18])/27 - (64*xi^2*G2[18])/9 + 
   (1544*G2[19])/81 - (808*xi*G2[19])/27 + (128*xi^2*G2[19])/27 + 
   (308*G2[20])/9 + (236*xi*G2[20])/27 - (128*xi^2*G2[20])/27 - 
   (176*G2[21])/9 - (880*xi*G2[21])/27 + (128*xi^2*G2[21])/9 - 
   (160*G2[22])/9 + (224*xi*G2[22])/9 + (128*G2[23])/9 - (64*xi*G2[23])/3 - 
   (6304*G2[24])/27 + (6784*xi*G2[24])/27 - (1408*xi^2*G2[24])/27 + 
   (32*G2[25])/27 - (320*xi*G2[25])/27 + (248*G2[26])/3 - (280*xi*G2[26])/3 + 
   (704*xi^2*G2[26])/27 + (3080*G2[27])/27 - (3704*xi*G2[27])/27 + 
   (704*xi^2*G2[27])/27 + (2656*G2[28])/27 - (3088*xi*G2[28])/27 + 
   (704*xi^2*G2[28])/27 - (2656*G2[30])/27 + (3088*xi*G2[30])/27 - 
   (704*xi^2*G2[30])/27 - (64*G2[31])/27 + (256*xi*G2[31])/27 + 
   (64*G2[32])/27 - (256*xi*G2[32])/27 - (256*G2[33])/27 + 
   (832*xi*G2[33])/27 + (32*G2[34])/9 + (224*xi*G2[34])/9 - 
   (17056*G2[36])/243 + (592*xi*G2[36])/9 - (224*xi^2*G2[36])/9 + 
   (16*G2[37])/3 - (16*xi*G2[37])/9 + (128*G2[38])/9 - (128*xi*G2[38])/9 - 
   (3536*G2[39])/243 + (608*xi*G2[39])/27 - (32*xi^2*G2[39])/27 - 16*G2[40] + 
   (112*xi*G2[40])/9 - (64*G2[41])/9 + (128*xi*G2[41])/9 + (464*G2[42])/27 - 
   (16*xi*G2[42])/27 + (160*G2[43])/9 - (32*xi*G2[43])/9), 
 gs^4*(-1760/9 - (1814*C01)/81 - (6032*C02)/243 - (3304*log2)/81 + 
   (928*xi)/27 + (7210*C01*xi)/81 - (16*C02*xi)/9 + (1448*log2*xi)/27 - 
   (1120*C01*xi^2)/27 + (928*C02*xi^2)/81 - (544*log2*xi^2)/27 - 
   (128*G1eps[1])/9 - (64*xi*G1eps[1])/9 + (32*G1eps[2])/9 + 
   (128*G1eps[3])/9 + (64*xi*G1eps[3])/9 - (32*G1eps[4])/27 + 
   (32*xi*G1eps[4])/9 + (352*G2[1])/27 - (160*xi*G2[1])/27 + (2656*G2[2])/9 - 
   (320*xi*G2[2])/9 - (608*xi^2*G2[2])/9 + (128*G2[3])/27 - 
   (248*xi*G2[3])/9 + (64*xi^2*G2[3])/9 + (128*G2[5])/27 + 
   (872*xi*G2[5])/27 - (64*xi^2*G2[5])/9 + (9760*G2[6])/243 - 
   (1376*xi*G2[6])/27 + (1024*xi^2*G2[6])/81 - (128*G2[7])/9 - 
   (64*G2[8])/27 + (64*xi*G2[8])/27 - (2464*G2[9])/9 + (256*xi*G2[9])/9 + 
   (608*xi^2*G2[9])/9 - (152*G2[11])/9 + (88*xi*G2[11])/9 - 
   (16*xi^2*G2[11])/9 + 16*G2[12] - (224*xi*G2[12])/9 + (64*xi^2*G2[12])/9 + 
   (416*G2[13])/27 + (640*xi*G2[13])/27 - 16*G2[15] + (224*xi*G2[15])/9 - 
   (64*xi^2*G2[15])/9 - (592*G2[17])/81 - (1192*xi*G2[17])/27 + 
   (160*xi^2*G2[17])/9 + (1256*G2[18])/27 - (328*xi*G2[18])/9 + 
   (64*xi^2*G2[18])/9 + (1328*G2[19])/81 - (32*xi*G2[19])/27 - 
   (64*xi^2*G2[19])/27 + (944*G2[20])/27 - (1376*xi*G2[20])/27 + 
   (352*xi^2*G2[20])/27 - (112*G2[21])/3 + (496*xi*G2[21])/9 - 
   (128*xi^2*G2[21])/9 - (128*G2[22])/9 + (64*xi*G2[22])/9 + (64*G2[23])/9 - 
   (64*xi*G2[23])/9 - (64*G2[24])/27 - (2336*xi*G2[24])/27 + 
   (256*xi^2*G2[24])/9 - (256*G2[25])/27 + (256*xi*G2[25])/27 - 
   (64*G2[26])/3 + (464*xi*G2[26])/9 - (128*xi^2*G2[26])/9 - 
   (1888*G2[27])/27 + (1504*xi*G2[27])/27 - (128*xi^2*G2[27])/9 - 
   (1088*G2[28])/27 + (1424*xi*G2[28])/27 - (128*xi^2*G2[28])/9 + 
   (1088*G2[30])/27 - (1424*xi*G2[30])/27 + (128*xi^2*G2[30])/9 - 
   (256*G2[31])/27 - (128*xi*G2[31])/27 + (256*G2[32])/27 + 
   (128*xi*G2[32])/27 + (896*G2[33])/27 - (320*xi*G2[33])/27 + 
   (128*G2[34])/3 - (128*xi*G2[34])/9 + (27824*G2[36])/243 - 
   (1664*xi*G2[36])/27 + (992*xi^2*G2[36])/81 - (64*G2[38])/9 - 
   (20336*G2[39])/243 - (32*xi*G2[39])/27 + (160*xi^2*G2[39])/81 + 
   (256*G2[41])/9 - (352*G2[42])/27 + (32*xi*G2[42])/9 - (224*G2[43])/9 + 
   (32*xi*G2[43])/3), gs^4*(-7696/27 - (8392*C01)/27 + (208*C02)/243 - 
   (10384*log2)/81 + (1408*xi)/27 + (1240*C01*xi)/9 + (128*C02*xi)/9 + 
   (976*log2*xi)/9 - (2240*C01*xi^2)/27 + (1856*C02*xi^2)/81 - 
   (1088*log2*xi^2)/27 - (256*G1eps[1])/9 - (128*xi*G1eps[1])/9 + 
   (64*G1eps[2])/9 + (256*G1eps[3])/9 + (128*xi*G1eps[3])/9 - 
   (128*G1eps[4])/27 + (320*G2[1])/27 - (320*xi*G2[1])/27 + (6080*G2[2])/9 - 
   (5312*xi*G2[2])/9 + 128*xi^2*G2[2] + 16*G2[3] - (1408*xi*G2[3])/27 + 
   (128*xi^2*G2[3])/9 - (688*G2[5])/27 + (1664*xi*G2[5])/27 - 
   (128*xi^2*G2[5])/9 + (19456*G2[6])/243 - (2624*xi*G2[6])/27 + 
   (2048*xi^2*G2[6])/81 - (128*G2[8])/27 + (128*xi*G2[8])/27 - 
   (1984*G2[9])/3 + 576*xi*G2[9] - 128*xi^2*G2[9] - (32*G2[10])/9 - 
   (56*G2[11])/9 + (56*xi*G2[11])/3 - (32*xi^2*G2[11])/9 + (496*G2[12])/9 - 
   48*xi*G2[12] + (128*xi^2*G2[12])/9 + (128*G2[13])/27 + 
   (1280*xi*G2[13])/27 - (496*G2[15])/9 + 48*xi*G2[15] - 
   (128*xi^2*G2[15])/9 + (8672*G2[17])/81 - (1792*xi*G2[17])/27 + 
   (320*xi^2*G2[17])/9 + (1792*G2[18])/27 - (640*xi*G2[18])/9 + 
   (128*xi^2*G2[18])/9 + (848*G2[19])/81 - (128*xi*G2[19])/27 - 
   (128*xi^2*G2[19])/27 + (3296*G2[20])/27 - (2432*xi*G2[20])/27 + 
   (704*xi^2*G2[20])/27 - (1088*G2[21])/9 + (320*xi*G2[21])/3 - 
   (256*xi^2*G2[21])/9 - (128*G2[22])/9 + (128*xi*G2[22])/9 + (64*G2[23])/9 - 
   (128*xi*G2[23])/9 + (3328*G2[24])/27 - (4352*xi*G2[24])/27 + 
   (512*xi^2*G2[24])/9 - (128*G2[25])/27 + (512*xi*G2[25])/27 - 
   (592*G2[26])/9 + (2624*xi*G2[26])/27 - (256*xi^2*G2[26])/9 - 
   (2048*G2[27])/27 + (2848*xi*G2[27])/27 - (256*xi^2*G2[27])/9 - 
   (1696*G2[28])/27 + (896*xi*G2[28])/9 - (256*xi^2*G2[28])/9 + 
   (1696*G2[30])/27 - (896*xi*G2[30])/9 + (256*xi^2*G2[30])/9 + 
   (256*G2[31])/27 - (256*xi*G2[31])/27 - (256*G2[32])/27 + 
   (256*xi*G2[32])/27 + (1024*G2[33])/27 - (640*xi*G2[33])/27 + 
   (128*G2[34])/9 - (256*xi*G2[34])/9 + (26912*G2[36])/243 - 
   (352*xi*G2[36])/3 + (1984*xi^2*G2[36])/81 + (32*G2[37])/9 - 
   (64*G2[38])/9 - (7184*G2[39])/243 - (64*xi*G2[39])/27 + 
   (320*xi^2*G2[39])/81 + (32*G2[40])/3 + (256*G2[41])/9 - (128*G2[42])/27 + 
   (64*xi*G2[42])/9 - (64*G2[43])/9 + (64*xi*G2[43])/3), 
 gs^4*(-6656/27 - (2942*C01)/9 + (4976*C02)/243 - (10904*log2)/81 + 
   (1408*xi)/27 + (5342*C01*xi)/27 - (560*C02*xi)/27 + (376*log2*xi)/3 - 
   (1928*C01*xi^2)/27 + (608*C02*xi^2)/27 - (352*log2*xi^2)/9 - 
   (128*G1eps[1])/9 - (64*xi*G1eps[1])/9 + (32*G1eps[2])/9 + 
   (128*G1eps[3])/9 + (64*xi*G1eps[3])/9 - (32*G1eps[4])/3 - 
   (32*xi*G1eps[4])/27 - (32*G2[1])/3 + (32*xi*G2[1])/9 + (3616*G2[2])/9 - 
   (2816*xi*G2[2])/9 + (736*xi^2*G2[2])/9 - (32*G2[3])/27 - 
   (1048*xi*G2[3])/27 + (352*xi^2*G2[3])/27 - (608*G2[5])/27 + 
   (1304*xi*G2[5])/27 - (352*xi^2*G2[5])/27 + (16544*G2[6])/243 - 
   (2464*xi*G2[6])/27 + (256*xi^2*G2[6])/9 + (256*G2[7])/9 - 
   (128*xi*G2[7])/9 - (64*G2[8])/27 + (64*xi*G2[8])/27 - (1184*G2[9])/3 + 
   (2624*xi*G2[9])/9 - (736*xi^2*G2[9])/9 + (32*G2[10])/9 - 
   (32*xi*G2[10])/9 - (88*G2[11])/9 + 8*xi*G2[11] - (32*xi^2*G2[11])/9 + 
   (40*G2[12])/3 - (248*xi*G2[12])/9 + (64*xi^2*G2[12])/9 + (448*G2[13])/9 + 
   (160*xi*G2[13])/9 - (40*G2[15])/3 + (248*xi*G2[15])/9 - 
   (64*xi^2*G2[15])/9 + (64*G2[16])/9 + (8152*G2[17])/81 - 
   (1888*xi*G2[17])/27 + (224*xi^2*G2[17])/9 + (136*G2[18])/9 - 
   (248*xi*G2[18])/9 + (64*xi^2*G2[18])/9 - (896*G2[19])/81 + 
   (752*xi*G2[19])/27 - (128*xi^2*G2[19])/27 + (232*G2[20])/9 - 
   (952*xi*G2[20])/27 + (128*xi^2*G2[20])/27 - (112*G2[21])/3 + 
   (496*xi*G2[21])/9 - (128*xi^2*G2[21])/9 + (128*G2[22])/9 - 
   (64*xi*G2[22])/3 - (128*G2[23])/9 + (128*xi*G2[23])/9 + (1280*G2[24])/9 - 
   (1504*xi*G2[24])/9 + (1408*xi^2*G2[24])/27 - (320*G2[25])/27 + 
   (320*xi*G2[25])/27 - (880*G2[26])/27 + (1408*xi*G2[26])/27 - 
   (704*xi^2*G2[26])/27 - (368*G2[27])/9 + (272*xi*G2[27])/3 - 
   (704*xi^2*G2[27])/27 - (896*G2[28])/27 + (1904*xi*G2[28])/27 - 
   (704*xi^2*G2[28])/27 + (896*G2[30])/27 - (1904*xi*G2[30])/27 + 
   (704*xi^2*G2[30])/27 + (640*G2[31])/27 - (256*xi*G2[31])/27 - 
   (640*G2[32])/27 + (256*xi*G2[32])/27 + (1024*G2[33])/27 - 
   (448*xi*G2[33])/27 - (128*xi*G2[34])/9 + (5488*G2[36])/243 - 
   (1600*xi*G2[36])/27 + (224*xi^2*G2[36])/9 - (32*G2[37])/9 + 
   (32*xi*G2[37])/9 - (128*G2[38])/9 + (64*xi*G2[38])/9 + (1424*G2[39])/243 + 
   (544*xi*G2[39])/27 + (32*xi^2*G2[39])/27 + (160*G2[40])/9 - 
   (32*xi*G2[40])/9 + (128*G2[41])/9 - (64*G2[42])/9), 
 gs^4*(-1664/27 - (17732*C01)/81 + (40640*C02)/243 - (5072*log2)/81 + 
   (4000*xi)/27 + (12880*C01*xi)/81 - (4688*C02*xi)/81 + (2048*log2*xi)/27 - 
   (1120*C01*xi^2)/27 + (928*C02*xi^2)/81 - (544*log2*xi^2)/27 - 
   (256*G1eps[1])/9 + (64*xi*G1eps[1])/9 - (32*G1eps[2])/3 + 
   (64*xi*G1eps[2])/9 + (256*G1eps[3])/9 - (64*xi*G1eps[3])/9 - 
   (128*xi*G1eps[4])/27 + (352*G2[1])/27 - (160*xi*G2[1])/27 - 
   (1040*G2[2])/9 + (400*xi*G2[2])/9 + (64*xi^2*G2[2])/3 + (1904*G2[3])/27 - 
   (1072*xi*G2[3])/27 + (64*xi^2*G2[3])/9 - (1264*G2[5])/27 + 
   (400*xi*G2[5])/9 - (64*xi^2*G2[5])/9 + (21824*G2[6])/243 - 
   (5312*xi*G2[6])/81 + (1024*xi^2*G2[6])/81 - (320*G2[7])/9 - 
   (64*G2[8])/27 + (64*xi*G2[8])/27 + (1232*G2[9])/9 - (464*xi*G2[9])/9 - 
   (64*xi^2*G2[9])/3 - (320*G2[11])/27 + (104*xi*G2[11])/9 - 
   (16*xi^2*G2[11])/9 - (176*G2[12])/27 - (32*xi*G2[12])/3 + 
   (64*xi^2*G2[12])/9 - (896*G2[13])/27 + (832*xi*G2[13])/27 + 
   (176*G2[15])/27 + (32*xi*G2[15])/3 - (64*xi^2*G2[15])/9 + 
   (352*G2[16])/27 - (32*xi*G2[16])/9 + (5776*G2[17])/81 - 
   (1504*xi*G2[17])/27 + (160*xi^2*G2[17])/9 - (16*G2[18])/3 - 
   (128*xi*G2[18])/9 + (64*xi^2*G2[18])/9 - (608*G2[19])/81 + 
   (16*xi*G2[19])/27 - (64*xi^2*G2[19])/27 - (1120*G2[20])/27 - 
   (160*xi*G2[20])/27 + (352*xi^2*G2[20])/27 + (208*G2[21])/27 + 
   (80*xi*G2[21])/3 - (128*xi^2*G2[21])/9 + (1600*G2[24])/9 - 
   (1216*xi*G2[24])/9 + (256*xi^2*G2[24])/9 + (512*G2[25])/27 + 
   (256*xi*G2[25])/27 - (2336*G2[26])/27 + (1952*xi*G2[26])/27 - 
   (128*xi^2*G2[26])/9 - (368*G2[27])/3 + (784*xi*G2[27])/9 - 
   (128*xi^2*G2[27])/9 - (2848*G2[28])/27 + (2080*xi*G2[28])/27 - 
   (128*xi^2*G2[28])/9 + (2848*G2[30])/27 - (2080*xi*G2[30])/27 + 
   (128*xi^2*G2[30])/9 - (640*G2[31])/27 - (128*xi*G2[31])/27 + 
   (640*G2[32])/27 + (128*xi*G2[32])/27 - (256*G2[33])/27 - 
   (704*xi*G2[33])/27 - (64*G2[34])/9 - (64*xi*G2[34])/3 + 
   (24256*G2[36])/243 - (4960*xi*G2[36])/81 + (992*xi^2*G2[36])/81 - 
   (64*G2[38])/9 + (64*xi*G2[38])/9 + (2096*G2[39])/243 - 
   (1808*xi*G2[39])/81 + (160*xi^2*G2[39])/81 + (64*G2[40])/9 - 
   (64*xi*G2[40])/9 + (64*G2[41])/3 - (128*xi*G2[41])/9 - (16*G2[43])/3 + 
   (16*xi*G2[43])/3), gs^4*(4048/27 - (608*C01)/27 - (14224*C02)/243 - 
   (1136*log2)/81 + (1072*C01*xi)/27 - (128*C02*xi)/81 + (656*log2*xi)/27 + 
   (128*G1eps[1])/3 + (64*G1eps[2])/9 - (128*G1eps[3])/3 + (64*G1eps[4])/9 + 
   (64*xi*G1eps[4])/27 + (320*G2[1])/27 + (1760*G2[2])/9 - 
   (1664*xi*G2[2])/9 + (512*xi^2*G2[2])/9 - (16*G2[3])/9 - 
   (160*xi*G2[3])/27 - (112*G2[5])/9 + (160*xi*G2[5])/27 + (2816*G2[6])/243 - 
   (512*xi*G2[6])/81 + (128*G2[7])/9 - (256*G2[8])/27 - (1888*G2[9])/9 + 
   (1664*xi*G2[9])/9 - (512*xi^2*G2[9])/9 + (32*xi*G2[10])/9 - 
   (56*G2[11])/27 + (200*xi*G2[11])/27 + (1216*G2[12])/27 - 
   (448*xi*G2[12])/27 + (64*G2[13])/27 - (256*xi*G2[13])/27 - 
   (1216*G2[15])/27 + (448*xi*G2[15])/27 - (128*G2[16])/27 + 
   (128*xi*G2[16])/27 + (1264*G2[17])/81 - (464*xi*G2[17])/27 + 
   (1504*G2[18])/27 - (736*xi*G2[18])/27 + (784*G2[19])/81 - 
   (160*xi*G2[19])/27 + (2480*G2[20])/27 - (304*xi*G2[20])/9 - 
   (2432*G2[21])/27 + (896*xi*G2[21])/27 - (64*G2[22])/9 + (64*xi*G2[22])/9 + 
   (64*G2[23])/9 + (704*G2[24])/27 - (448*xi*G2[24])/27 - (64*G2[25])/3 - 
   (832*G2[26])/27 + (368*xi*G2[26])/27 - (400*G2[27])/27 + 
   (80*xi*G2[27])/27 - (544*G2[28])/27 + (320*xi*G2[28])/27 + 
   (544*G2[30])/27 - (320*xi*G2[30])/27 + (128*G2[31])/9 - (128*G2[32])/9 + 
   (64*G2[34])/3 - (64*xi*G2[34])/9 + (4240*G2[36])/243 - 
   (496*xi*G2[36])/81 - (32*xi*G2[37])/9 + (64*G2[38])/9 - (640*G2[39])/243 - 
   (1904*xi*G2[39])/81 - (64*G2[40])/9 - (32*xi*G2[40])/9 - (256*G2[41])/9 - 
   (128*G2[42])/27 + (128*xi*G2[42])/27 - (64*G2[43])/9 + (64*xi*G2[43])/9), 
 gs^4*(3088/27 - (101068*C01)/81 + (120880*C02)/243 - (10192*log2)/81 - 
   (448*xi)/27 + (109060*C01*xi)/81 - (14272*C02*xi)/27 + (656*log2*xi)/9 - 
   (256*xi^2)/9 - (23776*C01*xi^2)/81 + (25664*C02*xi^2)/243 - 
   (1472*log2*xi^2)/81 + (128*G1eps[1])/9 - (128*xi*G1eps[1])/9 + 
   (128*G1eps[2])/9 - (128*xi*G1eps[2])/9 - (128*G1eps[3])/9 + 
   (128*xi*G1eps[3])/9 + (128*G1eps[4])/27 + (64*G2[1])/27 - 
   (64*xi*G2[1])/27 - (2912*G2[2])/3 + (8384*xi*G2[2])/9 - 
   (2048*xi^2*G2[2])/9 + (3280*G2[3])/27 - (3344*xi*G2[3])/27 + 
   (64*xi^2*G2[3])/3 - (3152*G2[5])/27 + (2960*xi*G2[5])/27 - 
   (64*xi^2*G2[5])/3 + (41920*G2[6])/243 - (4544*xi*G2[6])/27 + 
   (8576*xi^2*G2[6])/243 + (128*xi*G2[7])/9 + (128*xi*G2[8])/27 + 
   (2912*G2[9])/3 - (2752*xi*G2[9])/3 + (2048*xi^2*G2[9])/9 - 
   (32*xi*G2[10])/9 + (352*G2[11])/9 - (1216*xi*G2[11])/27 + 
   (32*xi^2*G2[11])/3 + (80*G2[12])/9 + (608*xi*G2[12])/27 - 
   (32*xi^2*G2[12])/9 - (992*G2[13])/27 + (32*xi*G2[13])/9 - (80*G2[15])/9 - 
   (608*xi*G2[15])/27 + (32*xi^2*G2[15])/9 + (64*G2[16])/9 - 
   (256*xi*G2[16])/27 + (32768*G2[17])/81 - (36512*xi*G2[17])/81 + 
   (8032*xi^2*G2[17])/81 - (16*G2[18])/9 + (112*xi*G2[18])/3 - 
   (32*xi^2*G2[18])/9 + (5312*G2[19])/81 - (4720*xi*G2[19])/81 + 
   (1024*xi^2*G2[19])/81 + (848*G2[20])/9 - (2368*xi*G2[20])/81 + 
   (416*xi^2*G2[20])/27 - (256*G2[21])/9 - (1216*xi*G2[21])/27 + 
   (64*xi^2*G2[21])/9 - (64*G2[22])/9 + (64*xi*G2[22])/9 + (64*G2[23])/9 - 
   (128*xi*G2[23])/9 + (3520*G2[24])/9 - (1280*xi*G2[24])/3 + 
   (256*xi^2*G2[24])/3 + (64*G2[25])/27 + (64*xi*G2[25])/9 - 
   (5632*G2[26])/27 + (752*xi*G2[26])/3 - (128*xi^2*G2[26])/3 - 
   (1904*G2[27])/9 + (2384*xi*G2[27])/9 - (128*xi^2*G2[27])/3 - 
   (5600*G2[28])/27 + (2272*xi*G2[28])/9 - (128*xi^2*G2[28])/3 + 
   (5600*G2[30])/27 - (2272*xi*G2[30])/9 + (128*xi^2*G2[30])/3 - 
   (128*G2[31])/27 + (128*xi*G2[31])/9 + (128*G2[32])/27 - 
   (128*xi*G2[32])/9 - (512*G2[33])/27 + (64*G2[34])/9 - (64*xi*G2[34])/3 + 
   (128*G2[36])/243 + (32*xi*G2[36])/9 - (1088*xi^2*G2[36])/243 + 
   (32*xi*G2[37])/9 - (64*G2[38])/9 + (49552*G2[39])/243 - 
   (1984*xi*G2[39])/9 + (11456*xi^2*G2[39])/243 + (64*G2[40])/9 + 
   (32*xi*G2[40])/9 - (128*G2[41])/9 + (32*G2[42])/9 - (32*xi*G2[42])/9 + 
   (32*G2[43])/3 - (32*xi*G2[43])/3), 
 gs^4*(416/3 + (9850*C01)/81 - (9344*C02)/243 - (328*log2)/81 - 
   (2048*xi)/27 - (1994*C01*xi)/81 - (1040*C02*xi)/243 - (376*log2*xi)/81 + 
   (64*G1eps[1])/9 - (64*xi*G1eps[1])/9 + (64*G1eps[2])/9 - 
   (64*xi*G1eps[2])/9 - (64*G1eps[3])/9 + (64*xi*G1eps[3])/9 - 
   (128*G1eps[4])/27 - (64*xi*G1eps[4])/27 - 256*G2[2] + (800*xi*G2[2])/3 - 
   (640*xi^2*G2[2])/9 - (16*G2[3])/9 + (40*xi*G2[3])/27 + (16*G2[5])/9 - 
   (40*xi*G2[5])/27 - (1472*G2[6])/243 + (640*xi*G2[6])/243 + 256*G2[9] - 
   (800*xi*G2[9])/3 + (640*xi^2*G2[9])/9 + (16*G2[11])/9 + (8*xi*G2[11])/9 - 
   (40*G2[12])/9 + (8*xi*G2[12])/9 - (32*G2[13])/9 + (40*G2[15])/9 - 
   (8*xi*G2[15])/9 - (2272*G2[17])/81 + (1160*xi*G2[17])/81 - (40*G2[18])/9 + 
   (8*xi*G2[18])/9 - (1864*G2[19])/81 + (392*xi*G2[19])/81 - (56*G2[20])/9 + 
   (40*xi*G2[20])/9 + (80*G2[21])/9 - (16*xi*G2[21])/9 + (64*G2[22])/9 - 
   (128*G2[24])/9 + (160*xi*G2[24])/27 + (64*G2[25])/9 + (256*G2[26])/9 - 
   (80*xi*G2[26])/27 + 48*G2[27] - (80*xi*G2[27])/27 + 32*G2[28] - 
   (80*xi*G2[28])/27 - 32*G2[30] + (80*xi*G2[30])/27 - (64*G2[33])/3 + 
   (64*xi*G2[33])/9 - (128*G2[34])/3 - (184*G2[36])/243 + 
   (1160*xi*G2[36])/243 + (64*G2[38])/9 - (8024*G2[39])/243 + 
   (1288*xi*G2[39])/243 - (128*G2[40])/9 - (128*G2[41])/9 + 
   (64*xi*G2[41])/9), gs^4*(496/27 + (18028*C01)/81 - (7760*C02)/81 + 
   (112*log2)/3 - (1216*xi)/9 - (2372*C01*xi)/81 - (1408*C02*xi)/243 - 
   (1232*log2*xi)/81 + (128*G1eps[1])/9 - (128*xi*G1eps[1])/9 + 
   (128*G1eps[2])/9 - (128*xi*G1eps[2])/9 - (128*G1eps[3])/9 + 
   (128*xi*G1eps[3])/9 - (256*G1eps[4])/27 - (4160*G2[2])/9 + 
   (1504*xi*G2[2])/3 - (1280*xi^2*G2[2])/9 + (16*G2[3])/3 + 
   (16*xi*G2[3])/27 - (16*G2[5])/3 - (16*xi*G2[5])/27 - (2624*G2[6])/81 + 
   (1088*xi*G2[6])/243 + (4160*G2[9])/9 - (1504*xi*G2[9])/3 + 
   (1280*xi^2*G2[9])/9 + (32*G2[10])/9 + (16*G2[11])/3 + (16*xi*G2[11])/9 + 
   (16*G2[12])/9 + (16*xi*G2[12])/9 - (320*G2[13])/9 - (16*G2[15])/9 - 
   (16*xi*G2[15])/9 - (128*G2[17])/3 + (880*xi*G2[17])/81 + (16*G2[18])/9 + 
   (16*xi*G2[18])/9 - (128*G2[19])/9 + (304*xi*G2[19])/81 + (368*G2[20])/27 + 
   (80*xi*G2[20])/9 - (32*G2[21])/9 - (32*xi*G2[21])/9 + (64*G2[23])/9 - 
   (128*G2[24])/3 + (64*xi*G2[24])/27 - (128*G2[25])/9 + (80*G2[26])/9 - 
   (32*xi*G2[26])/27 + (32*G2[27])/9 - (32*xi*G2[27])/27 + (32*G2[28])/9 - 
   (32*xi*G2[28])/27 - (32*G2[30])/9 + (32*xi*G2[30])/27 + (128*G2[33])/9 + 
   (128*xi*G2[33])/9 + (128*G2[34])/9 - (2704*G2[36])/81 + 
   (4240*xi*G2[36])/243 - (32*G2[37])/9 + (64*G2[38])/9 + (256*G2[39])/81 - 
   (496*xi*G2[39])/243 - (32*G2[40])/3 + (128*xi*G2[41])/9), 
 gs^4*(-544/27 - (6212*C01)/81 + (2768*C02)/243 - (1496*log2)/81 - 
   (1312*xi)/27 + (3688*C01*xi)/81 - (608*C02*xi)/81 + (136*log2*xi)/27 + 
   (64*G1eps[1])/9 - (64*xi*G1eps[1])/9 + (64*G1eps[2])/9 - 
   (64*xi*G1eps[2])/9 - (64*G1eps[3])/9 + (64*xi*G1eps[3])/9 - 
   (128*G1eps[4])/27 + (64*xi*G1eps[4])/27 + (1024*G2[2])/9 - 
   (2272*xi*G2[2])/9 + (736*xi^2*G2[2])/9 + (944*G2[3])/27 - 
   (200*xi*G2[3])/27 - (944*G2[5])/27 + (200*xi*G2[5])/27 + 
   (5408*G2[6])/243 - (608*xi*G2[6])/81 - (1024*G2[9])/9 + 
   (2272*xi*G2[9])/9 - (736*xi^2*G2[9])/9 + (28*G2[11])/3 - 
   (20*xi*G2[11])/9 - (16*G2[12])/9 - 32*G2[13] + (16*G2[15])/9 + 
   (5104*G2[17])/81 - (248*xi*G2[17])/9 - (16*G2[18])/9 - (1784*G2[19])/81 + 
   (136*xi*G2[19])/27 + (584*G2[20])/27 - 8*xi*G2[20] + (32*G2[21])/9 + 
   (64*G2[22])/9 + (2432*G2[24])/27 - (800*xi*G2[24])/27 - (64*G2[25])/9 - 
   (1216*G2[26])/27 + (400*xi*G2[26])/27 - (1360*G2[27])/27 + 
   (400*xi*G2[27])/27 - (1312*G2[28])/27 + (400*xi*G2[28])/27 + 
   (1312*G2[30])/27 - (400*xi*G2[30])/27 + (64*G2[33])/9 + (64*xi*G2[33])/9 - 
   (2888*G2[36])/243 + (392*xi*G2[36])/81 + (64*G2[38])/9 + 
   (8216*G2[39])/243 - (1016*xi*G2[39])/81 + (64*xi*G2[41])/9), 
 gs^4*(-80 - 88*C01 + (5048*C02)/81 - (1088*log2)/27 + (2656*xi)/27 + 
   (2104*C01*xi)/27 - (2920*C02*xi)/81 + (1024*log2*xi)/27 - 
   (560*C01*xi^2)/27 + (464*C02*xi^2)/81 - (272*log2*xi^2)/27 - 
   (64*G1eps[1])/3 + (64*xi*G1eps[1])/9 - (32*G1eps[2])/3 + 
   (32*xi*G1eps[2])/9 + (64*G1eps[3])/3 - (64*xi*G1eps[3])/9 - 
   (16*G1eps[4])/9 - (112*xi*G1eps[4])/27 + (176*G2[1])/27 - 
   (80*xi*G2[1])/27 + 88*G2[2] - (1336*xi*G2[2])/9 + (688*xi^2*G2[2])/9 + 
   (808*G2[3])/27 - (488*xi*G2[3])/27 + (32*xi^2*G2[3])/9 - (488*G2[5])/27 + 
   (184*xi*G2[5])/9 - (32*xi^2*G2[5])/9 + (3152*G2[6])/81 - 
   (2512*xi*G2[6])/81 + (512*xi^2*G2[6])/81 - (160*G2[7])/9 - (32*G2[8])/27 + 
   (32*xi*G2[8])/27 - (232*G2[9])/3 + (1304*xi*G2[9])/9 - 
   (688*xi^2*G2[9])/9 - (32*G2[10])/9 - (184*G2[11])/27 + (16*xi*G2[11])/3 - 
   (8*xi^2*G2[11])/9 - (208*G2[12])/27 - (16*xi*G2[12])/3 + 
   (32*xi^2*G2[12])/9 - (256*G2[13])/27 + (416*xi*G2[13])/27 + 
   (208*G2[15])/27 + (16*xi*G2[15])/3 - (32*xi^2*G2[15])/9 + 
   (176*G2[16])/27 - (16*xi*G2[16])/9 + (536*G2[17])/27 - 
   (536*xi*G2[17])/27 + (80*xi^2*G2[17])/9 - (64*G2[18])/9 - 
   (64*xi*G2[18])/9 + (32*xi^2*G2[18])/9 - (80*G2[19])/27 + 
   (32*xi*G2[19])/27 - (32*xi^2*G2[19])/27 - 32*G2[20] - (80*xi*G2[20])/27 + 
   (176*xi^2*G2[20])/27 + (344*G2[21])/27 + (40*xi*G2[21])/3 - 
   (64*xi^2*G2[21])/9 - (128*G2[22])/9 + (64*G2[23])/9 + (608*G2[24])/9 - 
   (544*xi*G2[24])/9 + (128*xi^2*G2[24])/9 + (256*G2[25])/27 + 
   (128*xi*G2[25])/27 - (1024*G2[26])/27 + (880*xi*G2[26])/27 - 
   (64*xi^2*G2[26])/9 - (344*G2[27])/9 + 40*xi*G2[27] - (64*xi^2*G2[27])/9 - 
   (1136*G2[28])/27 + (944*xi*G2[28])/27 - (64*xi^2*G2[28])/9 + 
   (1136*G2[30])/27 - (944*xi*G2[30])/27 + (64*xi^2*G2[30])/9 - 
   (320*G2[31])/27 - (64*xi*G2[31])/27 + (320*G2[32])/27 + 
   (64*xi*G2[32])/27 + (64*G2[33])/27 - (448*xi*G2[33])/27 - (32*G2[34])/3 - 
   (32*xi*G2[34])/3 + (6376*G2[36])/81 - (2408*xi*G2[36])/81 + 
   (496*xi^2*G2[36])/81 + (32*G2[37])/9 + (32*G2[38])/9 + (32*xi*G2[38])/9 - 
   (400*G2[39])/81 - (688*xi*G2[39])/81 + (80*xi^2*G2[39])/81 - 
   (64*G2[40])/9 - (32*xi*G2[40])/9 + (160*G2[41])/9 - (32*xi*G2[41])/3 - 
   (8*G2[43])/3 + (8*xi*G2[43])/3), 
 gs^4*(2048/27 - (1430*C01)/27 + (32*C02)/9 + (8*log2)/3 + (238*C01*xi)/9 - 
   (64*C02*xi)/81 + (328*log2*xi)/27 + (64*G1eps[1])/3 + (32*G1eps[2])/9 - 
   (64*G1eps[3])/3 + (32*G1eps[4])/9 + (32*xi*G1eps[4])/27 + (160*G2[1])/27 + 
   (656*G2[2])/9 - (128*xi*G2[2])/9 - (256*xi^2*G2[2])/9 + (352*G2[3])/27 - 
   (136*xi*G2[3])/27 - (544*G2[5])/27 + (136*xi*G2[5])/27 - 
   (352*xi*G2[6])/81 + (64*G2[7])/9 - (128*G2[8])/27 - 80*G2[9] + 
   (128*xi*G2[9])/9 + (256*xi^2*G2[9])/9 + (16*G2[10])/9 + (16*xi*G2[10])/9 - 
   (64*G2[11])/27 + (112*xi*G2[11])/27 + (632*G2[12])/27 - 
   (200*xi*G2[12])/27 - (160*G2[13])/9 - (128*xi*G2[13])/27 - 
   (632*G2[15])/27 + (200*xi*G2[15])/27 - (64*G2[16])/27 + 
   (64*xi*G2[16])/27 + (760*G2[17])/27 - (352*xi*G2[17])/27 + 
   (776*G2[18])/27 - (344*xi*G2[18])/27 + (176*G2[19])/9 - 
   (112*xi*G2[19])/27 + (1240*G2[20])/27 - (328*xi*G2[20])/27 - 
   (1264*G2[21])/27 + (400*xi*G2[21])/27 - (32*G2[22])/3 + (32*xi*G2[22])/9 + 
   (64*G2[23])/9 + (928*G2[24])/27 - (448*xi*G2[24])/27 - (32*G2[25])/3 - 
   (1064*G2[26])/27 + (296*xi*G2[26])/27 - (968*G2[27])/27 + 
   (152*xi*G2[27])/27 - (896*G2[28])/27 + (272*xi*G2[28])/27 + 
   (896*G2[30])/27 - (272*xi*G2[30])/27 + (64*G2[31])/9 - (64*G2[32])/9 + 
   32*G2[34] - (32*xi*G2[34])/9 - (200*G2[36])/9 - (8*xi*G2[36])/81 - 
   (16*G2[37])/9 - (16*xi*G2[37])/9 + (1592*G2[39])/27 - 
   (1528*xi*G2[39])/81 + (16*G2[40])/3 - (16*xi*G2[40])/9 - (128*G2[41])/9 - 
   (64*G2[42])/27 + (64*xi*G2[42])/27 - (32*G2[43])/9 + (32*xi*G2[43])/9), 
 gs^4*(1120/27 - (51538*C01)/81 + (61552*C02)/243 - (5704*log2)/81 + 
   (6250*C01*xi)/9 - (7040*C02*xi)/27 + (392*log2*xi)/9 - (128*xi^2)/9 - 
   (11888*C01*xi^2)/81 + (12832*C02*xi^2)/243 - (736*log2*xi^2)/81 + 
   (64*G1eps[1])/9 - (64*xi*G1eps[1])/9 + (64*G1eps[2])/9 - 
   (64*xi*G1eps[2])/9 - (64*G1eps[3])/9 + (64*xi*G1eps[3])/9 + 
   (32*G1eps[4])/9 + (32*xi*G1eps[4])/27 + (32*G2[1])/27 - (32*xi*G2[1])/27 - 
   (1904*G2[2])/9 - (64*xi*G2[2])/9 + (352*xi^2*G2[2])/9 + (1904*G2[3])/27 - 
   (200*xi*G2[3])/3 + (32*xi^2*G2[3])/3 - (1840*G2[5])/27 + 
   (536*xi*G2[5])/9 - (32*xi^2*G2[5])/3 + (23200*G2[6])/243 - 
   (800*xi*G2[6])/9 + (4288*xi^2*G2[6])/243 + (64*xi*G2[7])/9 + 
   (64*xi*G2[8])/27 + (1904*G2[9])/9 + (128*xi*G2[9])/9 - 
   (352*xi^2*G2[9])/9 - (16*G2[10])/9 - (16*xi*G2[10])/9 + (64*G2[11])/3 - 
   (632*xi*G2[11])/27 + (16*xi^2*G2[11])/3 - (40*G2[12])/9 + 
   (304*xi*G2[12])/27 - (16*xi^2*G2[12])/9 - (752*G2[13])/27 + 
   (16*xi*G2[13])/9 + (40*G2[15])/9 - (304*xi*G2[15])/27 + 
   (16*xi^2*G2[15])/9 + (32*G2[16])/9 - (128*xi*G2[16])/27 + 
   (17600*G2[17])/81 - (19552*xi*G2[17])/81 + (4016*xi^2*G2[17])/81 - 
   (88*G2[18])/9 + (56*xi*G2[18])/3 - (16*xi^2*G2[18])/9 + (1592*G2[19])/81 - 
   (2120*xi*G2[19])/81 + (512*xi^2*G2[19])/81 + (952*G2[20])/27 - 
   (1472*xi*G2[20])/81 + (208*xi^2*G2[20])/27 + (32*G2[21])/9 - 
   (608*xi*G2[21])/27 + (32*xi^2*G2[21])/9 + (32*G2[22])/9 + 
   (32*xi*G2[22])/9 - (64*xi*G2[23])/9 + (6176*G2[24])/27 - 
   (6272*xi*G2[24])/27 + (128*xi^2*G2[24])/3 + (32*G2[25])/27 + 
   (32*xi*G2[25])/9 - (344*G2[26])/3 + (3640*xi*G2[26])/27 - 
   (64*xi^2*G2[26])/3 - (3208*G2[27])/27 + (3832*xi*G2[27])/27 - 
   (64*xi^2*G2[27])/3 - (3104*G2[28])/27 + (3664*xi*G2[28])/27 - 
   (64*xi^2*G2[28])/3 + (3104*G2[30])/27 - (3664*xi*G2[30])/27 + 
   (64*xi^2*G2[30])/3 - (64*G2[31])/27 + (64*xi*G2[31])/9 + (64*G2[32])/27 - 
   (64*xi*G2[32])/9 - (256*G2[33])/27 - (32*G2[34])/9 - (32*xi*G2[34])/3 - 
   (736*G2[36])/243 - (16*xi*G2[36])/27 - (544*xi^2*G2[36])/243 + 
   (16*G2[37])/9 + (16*xi*G2[37])/9 + (25072*G2[39])/243 - 
   (352*xi*G2[39])/3 + (5728*xi^2*G2[39])/243 + (80*G2[40])/9 + 
   (16*xi*G2[40])/9 - (64*G2[41])/9 + (16*G2[42])/9 - (16*xi*G2[42])/9 + 
   (16*G2[43])/3 - (16*xi*G2[43])/3), 
 gs^4*((64*C01)/9 + (64*C02)/9 - (16*C01*xi)/3 + (64*C02*xi)/9 - 
   (4384*G2[2])/9 + (5888*xi*G2[2])/9 - 192*xi^2*G2[2] + (4384*G2[9])/9 - 
   (5888*xi*G2[9])/9 + 192*xi^2*G2[9] - (128*G2[11])/27 + (32*xi*G2[11])/9 - 
   (32*G2[12])/27 + (8*xi*G2[12])/9 + (256*G2[13])/27 - (64*xi*G2[13])/9 + 
   (32*G2[15])/27 - (8*xi*G2[15])/9 - (128*G2[16])/27 + (32*xi*G2[16])/9 + 
   (32*G2[17])/27 - (8*xi*G2[17])/9 + (256*G2[18])/27 - (64*xi*G2[18])/9 + 
   (32*G2[20])/27 - (8*xi*G2[20])/9 + (208*G2[21])/27 - (16*xi*G2[21])/9 - 
   (32*G2[27])/9 - (32*xi*G2[27])/9 - (32*G2[39])/9 - (32*xi*G2[39])/9 - 
   (128*G2[42])/27 + (32*xi*G2[42])/9 - (112*G2[43])/9 + (16*xi*G2[43])/3), 
 gs^4*(-5248/27 - (10858*C01)/81 - (1984*C02)/243 + (448*log2)/81 - 
   (1024*xi)/27 + (3086*C01*xi)/81 - (4768*C02*xi)/243 - (608*log2*xi)/81 + 
   (64*G1eps[1])/9 - (64*xi*G1eps[1])/9 + (64*G1eps[2])/9 - (64*G1eps[3])/9 + 
   (64*xi*G1eps[3])/9 + (128*xi*G1eps[4])/27 - (2512*G2[2])/9 + 
   176*xi*G2[2] - (64*xi^2*G2[2])/9 - (16*G2[3])/9 - (16*xi*G2[3])/27 + 
   (16*G2[5])/9 + (16*xi*G2[5])/27 + (6848*G2[6])/243 - (1984*xi*G2[6])/243 + 
   (2512*G2[9])/9 - 176*xi*G2[9] + (64*xi^2*G2[9])/9 + (16*G2[10])/9 - 
   (16*xi*G2[10])/9 + (40*G2[11])/27 - (40*xi*G2[11])/27 + (184*G2[12])/27 - 
   (40*xi*G2[12])/27 + (256*G2[13])/27 + (128*xi*G2[13])/27 - 
   (184*G2[15])/27 + (40*xi*G2[15])/27 + (64*G2[16])/27 - (64*xi*G2[16])/27 + 
   (2416*G2[17])/81 - (1568*xi*G2[17])/81 + (40*G2[18])/27 + 
   (104*xi*G2[18])/27 + (904*G2[19])/81 - (584*xi*G2[19])/81 + 
   (40*G2[20])/9 - (104*xi*G2[20])/27 - (368*G2[21])/27 + (80*xi*G2[21])/27 + 
   (32*G2[22])/9 - (32*xi*G2[22])/9 + (224*G2[24])/9 - (160*xi*G2[24])/27 - 
   (256*G2[25])/9 - (344*G2[26])/9 + (8*xi*G2[26])/27 - (584*G2[27])/9 + 
   (152*xi*G2[27])/27 - (160*G2[28])/3 + (32*xi*G2[28])/27 + (160*G2[30])/3 - 
   (32*xi*G2[30])/27 + (448*G2[33])/9 + (64*xi*G2[33])/9 + (160*G2[34])/3 + 
   (32*xi*G2[34])/9 + (6688*G2[36])/243 - (32*xi*G2[36])/243 - 
   (16*G2[37])/9 + (16*xi*G2[37])/9 - (2800*G2[39])/243 + 
   (1904*xi*G2[39])/243 - (16*G2[40])/9 + (16*xi*G2[40])/9 + (64*G2[41])/3 + 
   (64*xi*G2[41])/9 + (64*G2[42])/27 - (64*xi*G2[42])/27 + (32*G2[43])/9 - 
   (32*xi*G2[43])/9), gs^4*(-4576/27 + (61834*C01)/81 - (77728*C02)/243 + 
   (9856*log2)/81 - (2240*xi)/27 - (21458*C01*xi)/27 + (23936*C02*xi)/81 - 
   (992*log2*xi)/9 + (128*xi^2)/9 + (15248*C01*xi^2)/81 - 
   (15616*C02*xi^2)/243 + (2368*log2*xi^2)/81 - (64*G1eps[1])/9 + 
   (64*xi*G1eps[1])/9 - (64*G1eps[2])/9 + (64*G1eps[3])/9 - 
   (64*xi*G1eps[3])/9 - (64*G1eps[4])/9 + (64*xi*G1eps[4])/27 - 
   (32*G2[1])/3 + (64*xi*G2[1])/9 - (560*G2[2])/3 + (592*xi*G2[2])/9 - 
   (224*xi^2*G2[2])/9 - (2320*G2[3])/27 + (880*xi*G2[3])/9 - 
   (160*xi^2*G2[3])/9 + (2192*G2[5])/27 - (2576*xi*G2[5])/27 + 
   (160*xi^2*G2[5])/9 - (36064*G2[6])/243 + (12032*xi*G2[6])/81 - 
   (7360*xi^2*G2[6])/243 + (128*G2[7])/9 - (64*xi*G2[7])/9 + (64*G2[8])/27 - 
   (128*xi*G2[8])/27 + (560*G2[9])/3 - (592*xi*G2[9])/9 + 
   (224*xi^2*G2[9])/9 - (16*G2[10])/9 + (16*xi*G2[10])/9 - (16*G2[11])/9 + 
   (32*xi*G2[11])/27 - (32*xi^2*G2[11])/9 - (56*G2[12])/3 + 
   (224*xi*G2[12])/27 - (16*xi^2*G2[12])/3 - (16*G2[13])/9 - 
   (496*xi*G2[13])/27 + (56*G2[15])/3 - (224*xi*G2[15])/27 + 
   (16*xi^2*G2[15])/3 - (64*G2[16])/9 + (32*xi*G2[16])/27 - 
   (20288*G2[17])/81 + (22408*xi*G2[17])/81 - (5456*xi^2*G2[17])/81 - 
   (968*G2[18])/27 + (184*xi*G2[18])/9 - (16*xi^2*G2[18])/3 - 
   (2600*G2[19])/81 + (2600*xi*G2[19])/81 - (320*xi^2*G2[19])/81 - 
   (1544*G2[20])/27 + (3488*xi*G2[20])/81 - (560*xi^2*G2[20])/27 + 
   (112*G2[21])/3 - (592*xi*G2[21])/27 + (32*xi^2*G2[21])/3 + (32*G2[22])/9 - 
   (32*xi*G2[22])/9 - (64*G2[23])/9 + (64*xi*G2[23])/9 - (8608*G2[24])/27 + 
   (8992*xi*G2[24])/27 - (640*xi^2*G2[24])/9 - (448*G2[25])/27 - 
   (352*xi*G2[25])/27 + (1400*G2[26])/9 - (5128*xi*G2[26])/27 + 
   (320*xi^2*G2[26])/9 + (4088*G2[27])/27 - (5528*xi*G2[27])/27 + 
   (320*xi^2*G2[27])/9 + (4000*G2[28])/27 - (1760*xi*G2[28])/9 + 
   (320*xi^2*G2[28])/9 - (4000*G2[30])/27 + (1760*xi*G2[30])/9 - 
   (320*xi^2*G2[30])/9 + (128*G2[31])/27 - (64*xi*G2[31])/27 - 
   (128*G2[32])/27 + (64*xi*G2[32])/27 + (1088*G2[33])/27 + 
   (512*xi*G2[33])/27 + (224*G2[34])/9 + 32*xi*G2[34] - (16352*G2[36])/243 + 
   (4768*xi*G2[36])/81 - (2432*xi^2*G2[36])/243 + (16*G2[37])/9 - 
   (16*xi*G2[37])/9 + (64*G2[38])/9 - (64*xi*G2[38])/9 - (21520*G2[39])/243 + 
   (10736*xi*G2[39])/81 - (6208*xi^2*G2[39])/243 - (16*G2[40])/3 + 
   (16*xi*G2[40])/3 + (64*G2[41])/3 + (64*xi*G2[41])/9 + (208*G2[42])/27 - 
   (16*xi*G2[42])/3 + (224*G2[43])/9 - (32*xi*G2[43])/3), 
 gs^4*(4576/27 - (61042*C01)/81 + (66496*C02)/243 - (9856*log2)/81 + 
   (2240*xi)/27 + (21338*C01*xi)/27 - (24800*C02*xi)/81 + (992*log2*xi)/9 - 
   (128*xi^2)/9 - (15248*C01*xi^2)/81 + (15616*C02*xi^2)/243 - 
   (2368*log2*xi^2)/81 + (64*G1eps[1])/9 - (64*xi*G1eps[1])/9 + 
   (64*G1eps[2])/9 - (64*G1eps[3])/9 + (64*xi*G1eps[3])/9 + (64*G1eps[4])/9 - 
   (64*xi*G1eps[4])/27 + (32*G2[1])/3 - (64*xi*G2[1])/9 - (5936*G2[2])/9 + 
   560*xi*G2[2] - (1184*xi^2*G2[2])/9 + (2320*G2[3])/27 - (880*xi*G2[3])/9 + 
   (160*xi^2*G2[3])/9 - (2192*G2[5])/27 + (2576*xi*G2[5])/27 - 
   (160*xi^2*G2[5])/9 + (34336*G2[6])/243 - (11456*xi*G2[6])/81 + 
   (7360*xi^2*G2[6])/243 - (128*G2[7])/9 + (64*xi*G2[7])/9 - (64*G2[8])/27 + 
   (128*xi*G2[8])/27 + (5936*G2[9])/9 - 560*xi*G2[9] + (1184*xi^2*G2[9])/9 - 
   (16*G2[10])/9 + (16*xi*G2[10])/9 + (64*G2[11])/27 - (16*xi*G2[11])/3 + 
   (32*xi^2*G2[11])/9 + (508*G2[12])/27 - (28*xi*G2[12])/3 + 
   (16*xi^2*G2[12])/3 + (16*G2[13])/27 + (80*xi*G2[13])/3 - (508*G2[15])/27 + 
   (28*xi*G2[15])/3 - (16*xi^2*G2[15])/3 + (208*G2[16])/27 - 
   (16*xi*G2[16])/3 + (19844*G2[17])/81 - (21892*xi*G2[17])/81 + 
   (5456*xi^2*G2[17])/81 + (104*G2[18])/3 - (328*xi*G2[18])/27 + 
   (16*xi^2*G2[18])/3 + (2744*G2[19])/81 - (2744*xi*G2[19])/81 + 
   (320*xi^2*G2[19])/81 + (1540*G2[20])/27 - (3404*xi*G2[20])/81 + 
   (560*xi^2*G2[20])/27 - (1376*G2[21])/27 + (64*xi*G2[21])/3 - 
   (32*xi^2*G2[21])/3 - (32*G2[22])/3 + (32*xi*G2[22])/3 + (64*G2[23])/9 - 
   (64*xi*G2[23])/9 + (8416*G2[24])/27 - (8800*xi*G2[24])/27 + 
   (640*xi^2*G2[24])/9 + (448*G2[25])/27 + (352*xi*G2[25])/27 - 
   (472*G2[26])/3 + (5176*xi*G2[26])/27 - (320*xi^2*G2[26])/9 - 
   (3464*G2[27])/27 + (5672*xi*G2[27])/27 - (320*xi^2*G2[27])/9 - 
   (4000*G2[28])/27 + (1760*xi*G2[28])/9 - (320*xi^2*G2[28])/9 + 
   (4000*G2[30])/27 - (1760*xi*G2[30])/9 + (320*xi^2*G2[30])/9 - 
   (128*G2[31])/27 + (64*xi*G2[31])/27 + (128*G2[32])/27 - 
   (64*xi*G2[32])/27 - (1088*G2[33])/27 - (512*xi*G2[33])/27 - 
   (160*G2[34])/9 - (352*xi*G2[34])/9 + (17216*G2[36])/243 - 
   (5056*xi*G2[36])/81 + (2432*xi^2*G2[36])/243 + (16*G2[37])/9 - 
   (16*xi*G2[37])/9 - (64*G2[38])/9 + (64*xi*G2[38])/9 + (28432*G2[39])/243 - 
   (10736*xi*G2[39])/81 + (6208*xi^2*G2[39])/243 + (80*G2[40])/9 - 
   (80*xi*G2[40])/9 - (64*G2[41])/3 - (64*xi*G2[41])/9 - (64*G2[42])/9 + 
   (32*xi*G2[42])/27 - (32*G2[43])/3 + (64*xi*G2[43])/9), 
 gs^4*(-2944/27 - (232*C01)/9 + (21568*C02)/243 - (1408*log2)/81 + 
   (1024*xi)/9 + (488*C01*xi)/9 - (512*C02*xi)/81 + (704*log2*xi)/27 - 
   (128*G1eps[1])/9 + (128*xi*G1eps[1])/9 - (128*G1eps[2])/9 + 
   (128*G1eps[3])/9 - (128*xi*G1eps[3])/9 - (64*G1eps[4])/27 - 
   (64*xi*G1eps[4])/27 + (5344*G2[2])/9 - (4832*xi*G2[2])/9 + 
   128*xi^2*G2[2] + (512*G2[3])/27 - (256*xi*G2[3])/27 - (512*G2[5])/27 + 
   (256*xi*G2[5])/27 + (64*G2[6])/243 - (320*xi*G2[6])/81 - (5344*G2[9])/9 + 
   (4832*xi*G2[9])/9 - 128*xi^2*G2[9] - (32*G2[10])/9 + (32*xi*G2[10])/9 - 
   (200*G2[11])/27 + (56*xi*G2[11])/27 - (416*G2[12])/27 + 
   (32*xi*G2[12])/27 - (256*G2[13])/27 - (256*xi*G2[13])/27 + 
   (416*G2[15])/27 - (32*xi*G2[15])/27 - (128*G2[16])/27 + 
   (128*xi*G2[16])/27 + (1376*G2[17])/81 - (448*xi*G2[17])/27 - 
   (128*G2[18])/27 - (256*xi*G2[18])/27 - (208*G2[19])/81 + 
   (112*xi*G2[19])/27 - (752*G2[20])/27 - (16*xi*G2[20])/9 + 
   (832*G2[21])/27 - (64*xi*G2[21])/27 - (64*G2[22])/9 + (64*xi*G2[22])/9 + 
   (320*G2[24])/9 - (832*xi*G2[24])/27 - (208*G2[26])/9 + 
   (560*xi*G2[26])/27 - (400*G2[27])/9 + (272*xi*G2[27])/27 - (64*G2[28])/3 + 
   (512*xi*G2[28])/27 + (64*G2[30])/3 - (512*xi*G2[30])/27 + (128*G2[33])/9 - 
   (128*xi*G2[33])/9 + (64*G2[34])/9 - (64*xi*G2[34])/9 + (224*G2[36])/243 - 
   (544*xi*G2[36])/81 + (32*G2[37])/9 - (32*xi*G2[37])/9 + 
   (4960*G2[39])/243 - (2432*xi*G2[39])/81 + (32*G2[40])/9 - 
   (32*xi*G2[40])/9 + (128*G2[41])/9 - (128*xi*G2[41])/9 - (128*G2[42])/27 + 
   (128*xi*G2[42])/27 - (64*G2[43])/9 + (64*xi*G2[43])/9), 
 gs^4*(-48*C01 + (272*C01*xi)/9 - (64*C02*xi)/9 - (32*G2[2])/3 + 
   (640*xi*G2[2])/9 - (512*xi^2*G2[2])/9 + (128*G2[6])/9 - (128*xi*G2[6])/9 + 
   (32*G2[9])/3 - (640*xi*G2[9])/9 + (512*xi^2*G2[9])/9 + (64*G2[10])/9 - 
   (64*xi*G2[10])/9 + (160*G2[11])/9 - (160*xi*G2[11])/27 + (40*G2[12])/9 - 
   (40*xi*G2[12])/27 - (320*G2[13])/9 + (320*xi*G2[13])/27 - (40*G2[15])/9 + 
   (40*xi*G2[15])/27 + (160*G2[16])/9 - (160*xi*G2[16])/27 + (56*G2[17])/9 - 
   (248*xi*G2[17])/27 - (320*G2[18])/9 + (320*xi*G2[18])/27 - (32*G2[19])/9 + 
   (32*xi*G2[19])/9 - (40*G2[20])/9 + (40*xi*G2[20])/27 - (32*G2[21])/9 + 
   (224*xi*G2[21])/27 + (128*G2[22])/9 - (128*xi*G2[22])/9 + (128*G2[24])/9 - 
   (128*xi*G2[24])/9 + (32*G2[26])/9 - (32*xi*G2[26])/9 + (32*xi*G2[27])/9 - 
   (128*G2[34])/9 + (128*xi*G2[34])/9 - (64*G2[36])/9 + (64*xi*G2[36])/9 - 
   (64*G2[37])/9 + (64*xi*G2[37])/9 - (32*G2[39])/3 + (128*xi*G2[39])/9 - 
   (64*G2[40])/9 + (64*xi*G2[40])/9 + (160*G2[42])/9 - (160*xi*G2[42])/27 + 
   (64*G2[43])/3 - (128*xi*G2[43])/9), 
 gs^4*(5248/27 + (9418*C01)/81 - (7520*C02)/243 - (448*log2)/81 + 
   (1024*xi)/27 - (1646*C01*xi)/81 + (448*C02*xi)/243 + (608*log2*xi)/81 - 
   (64*G1eps[1])/9 + (64*xi*G1eps[1])/9 - (64*G1eps[2])/9 + (64*G1eps[3])/9 - 
   (64*xi*G1eps[3])/9 - (128*xi*G1eps[4])/27 - (2224*G2[2])/9 + 
   (1552*xi*G2[2])/9 - (64*xi^2*G2[2])/9 + (16*G2[3])/9 + (16*xi*G2[3])/27 - 
   (16*G2[5])/9 - (16*xi*G2[5])/27 - (5120*G2[6])/243 + (256*xi*G2[6])/243 + 
   (2224*G2[9])/9 - (1552*xi*G2[9])/9 + (64*xi^2*G2[9])/9 + (16*G2[10])/9 - 
   (16*xi*G2[10])/9 + (88*G2[11])/27 - (88*xi*G2[11])/27 - (152*G2[12])/27 + 
   (8*xi*G2[12])/27 - (512*G2[13])/27 + (128*xi*G2[13])/27 + 
   (152*G2[15])/27 - (8*xi*G2[15])/27 + (64*G2[16])/27 - (64*xi*G2[16])/27 - 
   (2080*G2[17])/81 + (1232*xi*G2[17])/81 - (296*G2[18])/27 + 
   (152*xi*G2[18])/27 - (1048*G2[19])/81 + (728*xi*G2[19])/81 - 
   (152*G2[20])/27 + (136*xi*G2[20])/27 + (304*G2[21])/27 - 
   (16*xi*G2[21])/27 + (32*G2[22])/9 - (32*xi*G2[22])/9 - (160*G2[24])/9 - 
   (32*xi*G2[24])/27 + (256*G2[25])/9 + 40*G2[26] - (56*xi*G2[26])/27 + 
   (760*G2[27])/9 + (88*xi*G2[27])/27 + (160*G2[28])/3 - (32*xi*G2[28])/27 - 
   (160*G2[30])/3 + (32*xi*G2[30])/27 - (448*G2[33])/9 - (64*xi*G2[33])/9 - 
   (544*G2[34])/9 + (32*xi*G2[34])/9 - (7552*G2[36])/243 + 
   (896*xi*G2[36])/243 - (16*G2[37])/9 + (16*xi*G2[37])/9 + 
   (6256*G2[39])/243 + (1552*xi*G2[39])/243 - (16*G2[40])/9 + 
   (16*xi*G2[40])/9 - (64*G2[41])/3 - (64*xi*G2[41])/9 + (64*G2[42])/27 - 
   (64*xi*G2[42])/27 + (32*G2[43])/9 - (32*xi*G2[43])/9), 
 gs^4*((-64*C02)/9 - 288*G2[2] + (832*xi*G2[2])/9 + 288*G2[9] - 
   (832*xi*G2[9])/9 + (32*G2[27])/9 + (32*G2[39])/9), 
 gs^4*(2944/27 + (184*C01)/3 + (896*C02)/243 + (1408*log2)/81 - (1024*xi)/9 - 
   (808*C01*xi)/9 + (3392*C02*xi)/81 - (704*log2*xi)/27 + (128*G1eps[1])/9 - 
   (128*xi*G1eps[1])/9 + (128*G1eps[2])/9 - (128*G1eps[3])/9 + 
   (128*xi*G1eps[3])/9 + (64*G1eps[4])/27 + (64*xi*G1eps[4])/27 + 
   (5920*G2[2])/9 - (5344*xi*G2[2])/9 + 128*xi^2*G2[2] - (512*G2[3])/27 + 
   (256*xi*G2[3])/27 + (512*G2[5])/27 - (256*xi*G2[5])/27 - 
   (3520*G2[6])/243 + (1472*xi*G2[6])/81 - (5920*G2[9])/9 + 
   (5344*xi*G2[9])/9 - 128*xi^2*G2[9] - (32*G2[10])/9 + (32*xi*G2[10])/9 - 
   (56*G2[11])/27 + (200*xi*G2[11])/27 + (352*G2[12])/27 + 
   (32*xi*G2[12])/27 + (256*G2[13])/9 - (256*xi*G2[13])/27 - 
   (352*G2[15])/27 - (32*xi*G2[15])/27 - (128*G2[16])/27 + 
   (128*xi*G2[16])/27 - (2048*G2[17])/81 + (224*xi*G2[17])/9 + 
   (640*G2[18])/27 - (256*xi*G2[18])/27 + (496*G2[19])/81 - 
   (208*xi*G2[19])/27 + (272*G2[20])/9 - (16*xi*G2[20])/27 - 
   (704*G2[21])/27 - (64*xi*G2[21])/27 - (64*G2[22])/9 + (64*xi*G2[22])/9 - 
   (448*G2[24])/9 + (1216*xi*G2[24])/27 + (176*G2[26])/9 - 
   (464*xi*G2[26])/27 - (16*G2[27])/9 - (752*xi*G2[27])/27 + (64*G2[28])/3 - 
   (512*xi*G2[28])/27 - (64*G2[30])/3 + (512*xi*G2[30])/27 - (128*G2[33])/9 + 
   (128*xi*G2[33])/9 + (64*G2[34])/9 - (64*xi*G2[34])/9 + (1504*G2[36])/243 - 
   (32*xi*G2[36])/81 + (32*G2[37])/9 - (32*xi*G2[37])/9 - 
   (13600*G2[39])/243 + (128*xi*G2[39])/81 + (32*G2[40])/9 - 
   (32*xi*G2[40])/9 - (128*G2[41])/9 + (128*xi*G2[41])/9 - (128*G2[42])/27 + 
   (128*xi*G2[42])/27 - (64*G2[43])/9 + (64*xi*G2[43])/9), 
 gs^4*(80 + (896*C01)/9 - (8504*C02)/81 + (1088*log2)/27 - (2656*xi)/27 - 
   (2032*C01*xi)/27 + (2344*C02*xi)/81 - (1024*log2*xi)/27 + 
   (560*C01*xi^2)/27 - (464*C02*xi^2)/81 + (272*log2*xi^2)/27 + 
   (64*G1eps[1])/3 - (64*xi*G1eps[1])/9 + (32*G1eps[2])/3 - 
   (32*xi*G1eps[2])/9 - (64*G1eps[3])/3 + (64*xi*G1eps[3])/9 + 
   (16*G1eps[4])/9 + (112*xi*G1eps[4])/27 - (176*G2[1])/27 + 
   (80*xi*G2[1])/27 + (568*G2[2])/3 - (2120*xi*G2[2])/9 + 
   (880*xi^2*G2[2])/9 - (808*G2[3])/27 + (488*xi*G2[3])/27 - 
   (32*xi^2*G2[3])/9 + (488*G2[5])/27 - (184*xi*G2[5])/9 + 
   (32*xi^2*G2[5])/9 - (4304*G2[6])/81 + (2512*xi*G2[6])/81 - 
   (512*xi^2*G2[6])/81 + (160*G2[7])/9 + (32*G2[8])/27 - (32*xi*G2[8])/27 - 
   200*G2[9] + (2152*xi*G2[9])/9 - (880*xi^2*G2[9])/9 - (32*G2[10])/9 + 
   (40*G2[11])/3 - (64*xi*G2[11])/9 + (8*xi^2*G2[11])/9 + (28*G2[12])/3 + 
   (44*xi*G2[12])/9 - (32*xi^2*G2[12])/9 - (32*G2[13])/9 - 
   (320*xi*G2[13])/27 - (28*G2[15])/3 - (44*xi*G2[15])/9 + 
   (32*xi^2*G2[15])/9 - (868*G2[17])/27 + (548*xi*G2[17])/27 - 
   (80*xi^2*G2[17])/9 - (160*G2[18])/27 + (32*xi*G2[18])/3 - 
   (32*xi^2*G2[18])/9 + (176*G2[19])/27 - (32*xi*G2[19])/27 + 
   (32*xi^2*G2[19])/27 + (820*G2[20])/27 + (92*xi*G2[20])/27 - 
   (176*xi^2*G2[20])/27 - 16*G2[21] - (112*xi*G2[21])/9 + 
   (64*xi^2*G2[21])/9 - (32*G2[22])/3 - (32*xi*G2[22])/9 + (32*G2[23])/9 + 
   (32*xi*G2[23])/9 - (736*G2[24])/9 + (544*xi*G2[24])/9 - 
   (128*xi^2*G2[24])/9 - (256*G2[25])/27 - (128*xi*G2[25])/27 + 
   (784*G2[26])/27 - (928*xi*G2[26])/27 + (64*xi^2*G2[26])/9 + 
   (536*G2[27])/9 - (328*xi*G2[27])/9 + (64*xi^2*G2[27])/9 + 
   (1136*G2[28])/27 - (944*xi*G2[28])/27 + (64*xi^2*G2[28])/9 - 
   (1136*G2[30])/27 + (944*xi*G2[30])/27 - (64*xi^2*G2[30])/9 + 
   (320*G2[31])/27 + (64*xi*G2[31])/27 - (320*G2[32])/27 - 
   (64*xi*G2[32])/27 - (64*G2[33])/27 + (448*xi*G2[33])/27 + (128*G2[34])/9 + 
   (64*xi*G2[34])/9 - (4936*G2[36])/81 + (2696*xi*G2[36])/81 - 
   (496*xi^2*G2[36])/81 + (32*G2[37])/9 + (64*G2[38])/9 + (2560*G2[39])/81 + 
   (832*xi*G2[39])/81 - (80*xi^2*G2[39])/81 + (32*G2[40])/9 - 
   (160*G2[41])/9 + (32*xi*G2[41])/3 + (176*G2[42])/27 - (16*xi*G2[42])/9 + 
   (112*G2[43])/9 - (16*xi*G2[43])/3), 
 gs^4*(1664/27 + (16148*C01)/81 - (40640*C02)/243 + (5072*log2)/81 - 
   (4000*xi)/27 - (12448*C01*xi)/81 + (3536*C02*xi)/81 - (2048*log2*xi)/27 + 
   (1120*C01*xi^2)/27 - (928*C02*xi^2)/81 + (544*log2*xi^2)/27 + 
   (256*G1eps[1])/9 - (64*xi*G1eps[1])/9 + (32*G1eps[2])/3 - 
   (64*xi*G1eps[2])/9 - (256*G1eps[3])/9 + (64*xi*G1eps[3])/9 + 
   (128*xi*G1eps[4])/27 - (352*G2[1])/27 + (160*xi*G2[1])/27 + 
   (1168*G2[2])/9 - (1360*xi*G2[2])/9 + 64*xi^2*G2[2] - (1904*G2[3])/27 + 
   (1072*xi*G2[3])/27 - (64*xi^2*G2[3])/9 + (1264*G2[5])/27 - 
   (400*xi*G2[5])/9 + (64*xi^2*G2[5])/9 - (21824*G2[6])/243 + 
   (5312*xi*G2[6])/81 - (1024*xi^2*G2[6])/81 + (320*G2[7])/9 + 
   (64*G2[8])/27 - (64*xi*G2[8])/27 - (1360*G2[9])/9 + (1424*xi*G2[9])/9 - 
   64*xi^2*G2[9] + (224*G2[11])/9 - (136*xi*G2[11])/9 + (16*xi^2*G2[11])/9 + 
   (88*G2[12])/9 + (88*xi*G2[12])/9 - (64*xi^2*G2[12])/9 + (64*G2[13])/9 - 
   (640*xi*G2[13])/27 - (88*G2[15])/9 - (88*xi*G2[15])/9 + 
   (64*xi^2*G2[15])/9 - (6040*G2[17])/81 + (1528*xi*G2[17])/27 - 
   (160*xi^2*G2[17])/9 - (560*G2[18])/27 + (64*xi*G2[18])/3 - 
   (64*xi^2*G2[18])/9 + (608*G2[19])/81 - (16*xi*G2[19])/27 + 
   (64*xi^2*G2[19])/27 + (344*G2[20])/9 + (184*xi*G2[20])/27 - 
   (352*xi^2*G2[20])/27 - (128*G2[21])/9 - (224*xi*G2[21])/9 + 
   (128*xi^2*G2[21])/9 + (64*G2[22])/9 - (64*xi*G2[22])/9 - (64*G2[23])/9 + 
   (64*xi*G2[23])/9 - (1600*G2[24])/9 + (1216*xi*G2[24])/9 - 
   (256*xi^2*G2[24])/9 - (512*G2[25])/27 - (256*xi*G2[25])/27 + 
   (2432*G2[26])/27 - (2048*xi*G2[26])/27 + (128*xi^2*G2[26])/9 + 
   (368*G2[27])/3 - 80*xi*G2[27] + (128*xi^2*G2[27])/9 + (2848*G2[28])/27 - 
   (2080*xi*G2[28])/27 + (128*xi^2*G2[28])/9 - (2848*G2[30])/27 + 
   (2080*xi*G2[30])/27 - (128*xi^2*G2[30])/9 + (640*G2[31])/27 + 
   (128*xi*G2[31])/27 - (640*G2[32])/27 - (128*xi*G2[32])/27 + 
   (256*G2[33])/27 + (704*xi*G2[33])/27 + (128*G2[34])/9 + 
   (128*xi*G2[34])/9 - (25984*G2[36])/243 + (5536*xi*G2[36])/81 - 
   (992*xi^2*G2[36])/81 - (1232*G2[39])/243 + (2096*xi*G2[39])/81 - 
   (160*xi^2*G2[39])/81 - (64*G2[41])/3 + (128*xi*G2[41])/9 + 
   (352*G2[42])/27 - (32*xi*G2[42])/9 + (224*G2[43])/9 - (32*xi*G2[43])/3), 
 gs^4*(2864/27 + (5440*C01)/81 - (14056*C02)/243 + (4480*log2)/81 - 
   (640*xi)/9 - (9056*C01*xi)/81 + (712*C02*xi)/27 - (640*log2*xi)/9 + 
   (964*C01*xi^2)/27 - (304*C02*xi^2)/27 + (176*log2*xi^2)/9 + 
   (128*G1eps[1])/9 - (32*xi*G1eps[1])/9 + (16*G1eps[2])/3 - 
   (32*xi*G1eps[2])/9 - (128*G1eps[3])/9 + (32*xi*G1eps[3])/9 + 
   (80*G1eps[4])/27 + (16*xi*G1eps[4])/3 + (16*G2[1])/3 - (16*xi*G2[1])/9 - 
   (1880*G2[2])/9 + (1048*xi*G2[2])/9 + (496*xi^2*G2[2])/9 - (736*G2[3])/27 + 
   (656*xi*G2[3])/27 - (176*xi^2*G2[3])/27 + 32*G2[5] - (784*xi*G2[5])/27 + 
   (176*xi^2*G2[5])/27 - (8752*G2[6])/243 + (1328*xi*G2[6])/27 - 
   (128*xi^2*G2[6])/9 - (32*G2[7])/9 + (64*xi*G2[7])/9 + (32*G2[8])/27 - 
   (32*xi*G2[8])/27 + (616*G2[9])/3 - (952*xi*G2[9])/9 - (496*xi^2*G2[9])/9 + 
   (16*G2[10])/9 + (16*xi*G2[10])/9 + (164*G2[11])/9 - (76*xi*G2[11])/9 + 
   (16*xi^2*G2[11])/9 + (88*G2[12])/9 + (16*xi*G2[12])/3 - 
   (32*xi^2*G2[12])/9 - (16*G2[13])/9 - (80*xi*G2[13])/9 - (88*G2[15])/9 - 
   (16*xi*G2[15])/3 + (32*xi^2*G2[15])/9 - (32*G2[16])/9 - (1544*G2[17])/81 + 
   (304*xi*G2[17])/9 - (112*xi^2*G2[17])/9 + (80*G2[18])/9 + 
   (16*xi*G2[18])/3 - (32*xi^2*G2[18])/9 + (1000*G2[19])/81 - 
   (152*xi*G2[19])/9 + (64*xi^2*G2[19])/27 + (1568*G2[20])/27 - 
   (200*xi*G2[20])/27 - (64*xi^2*G2[20])/27 - (128*G2[21])/9 - 
   (32*xi*G2[21])/3 + (64*xi^2*G2[21])/9 + (32*G2[22])/9 + (32*xi*G2[22])/3 - 
   (64*xi*G2[23])/9 - (2912*G2[24])/27 + (928*xi*G2[24])/9 - 
   (704*xi^2*G2[24])/27 - (32*G2[25])/27 - (160*xi*G2[25])/27 + 40*G2[26] - 
   (968*xi*G2[26])/27 + (352*xi^2*G2[26])/27 + (832*G2[27])/27 - 
   (496*xi*G2[27])/9 + (352*xi^2*G2[27])/27 + (992*G2[28])/27 - 
   (1216*xi*G2[28])/27 + (352*xi^2*G2[28])/27 - (992*G2[30])/27 + 
   (1216*xi*G2[30])/27 - (352*xi^2*G2[30])/27 - (128*G2[31])/27 + 
   (128*xi*G2[31])/27 + (128*G2[32])/27 - (128*xi*G2[32])/27 - 
   (320*G2[33])/27 + (416*xi*G2[33])/27 + (128*G2[34])/9 + (64*xi*G2[34])/9 - 
   (4424*G2[36])/243 + (776*xi*G2[36])/27 - (112*xi^2*G2[36])/9 - 
   (16*G2[37])/9 - (16*xi*G2[37])/9 - (32*G2[38])/9 - (32*xi*G2[38])/9 - 
   (8896*G2[39])/243 + (112*xi*G2[39])/27 - (16*xi^2*G2[39])/27 - 
   (16*G2[40])/3 + (16*xi*G2[40])/9 - (32*G2[41])/3 + (64*xi*G2[41])/9 + 
   (32*G2[42])/9), gs^4*(-992/27 - (1292*C01)/9 - (776*C02)/27 - 
   (208*log2)/3 - (1600*xi)/27 + (2948*C01*xi)/27 + (392*C02*xi)/81 + 
   (1552*log2*xi)/27 - (964*C01*xi^2)/27 + (304*C02*xi^2)/27 - 
   (176*log2*xi^2)/9 - (128*xi*G1eps[1])/9 + (32*G1eps[2])/3 - 
   (32*xi*G1eps[2])/9 + (128*xi*G1eps[3])/9 - (208*G1eps[4])/27 - 
   (16*xi*G1eps[4])/27 - (16*G2[1])/3 + (16*xi*G2[1])/9 + (232*G2[2])/3 - 
   (824*xi*G2[2])/9 + 16*xi^2*G2[2] + (176*G2[3])/27 - (208*xi*G2[3])/9 + 
   (176*xi^2*G2[3])/27 - (496*G2[5])/27 + (752*xi*G2[5])/27 - 
   (176*xi^2*G2[5])/27 + (944*G2[6])/27 - (3472*xi*G2[6])/81 + 
   (128*xi^2*G2[6])/9 + (128*G2[7])/9 - (64*xi*G2[7])/9 - (32*G2[8])/27 + 
   (32*xi*G2[8])/27 - (664*G2[9])/9 + (728*xi*G2[9])/9 - 16*xi^2*G2[9] + 
   (16*G2[10])/9 + (16*xi*G2[10])/9 - (8*G2[11])/9 + (40*xi*G2[11])/9 - 
   (16*xi^2*G2[11])/9 + (56*G2[12])/9 - (32*xi*G2[12])/3 + 
   (32*xi^2*G2[12])/9 + 16*G2[13] + (80*xi*G2[13])/9 - (56*G2[15])/9 + 
   (32*xi*G2[15])/3 - (32*xi^2*G2[15])/9 + (32*G2[16])/9 + (1664*G2[17])/27 - 
   (1112*xi*G2[17])/27 + (112*xi^2*G2[17])/9 + (64*G2[18])/9 - 
   (32*xi*G2[18])/3 + (32*xi^2*G2[18])/9 - (152*G2[19])/9 + 
   (344*xi*G2[19])/27 - (64*xi^2*G2[19])/27 + (584*G2[20])/27 - 
   (112*xi*G2[20])/9 + (64*xi^2*G2[20])/27 - (64*G2[21])/9 + 
   (64*xi*G2[21])/3 - (64*xi^2*G2[21])/9 + (64*G2[22])/9 + (64*xi*G2[22])/9 - 
   (32*G2[23])/9 - (32*xi*G2[23])/9 + (800*G2[24])/9 - (2464*xi*G2[24])/27 + 
   (704*xi^2*G2[24])/27 - (64*G2[25])/27 + (160*xi*G2[25])/27 - 
   (536*G2[26])/27 + (1096*xi*G2[26])/27 - (352*xi^2*G2[26])/27 - 
   (16*G2[27])/3 + (1088*xi*G2[27])/27 - (352*xi^2*G2[27])/27 - 
   (448*G2[28])/27 + (128*xi*G2[28])/3 - (352*xi^2*G2[28])/27 + 
   (448*G2[30])/27 - (128*xi*G2[30])/3 + (352*xi^2*G2[30])/27 + 
   (320*G2[31])/27 - (128*xi*G2[31])/27 - (320*G2[32])/27 + 
   (128*xi*G2[32])/27 + (128*G2[33])/27 + (64*xi*G2[33])/27 - 
   (160*G2[34])/9 - (32*xi*G2[34])/9 + (56*G2[36])/27 - (3272*xi*G2[36])/81 + 
   (112*xi^2*G2[36])/9 - (16*G2[37])/9 - (16*xi*G2[37])/9 - 
   (64*xi*G2[38])/9 + (400*G2[39])/27 - (784*xi*G2[39])/81 + 
   (16*xi^2*G2[39])/27 + (16*G2[40])/3 + (16*xi*G2[40])/3 - (32*G2[41])/9 + 
   (32*xi*G2[41])/3 - (32*G2[42])/9 - (32*G2[43])/3), 
 gs^4*(544/27 + (5348*C01)/81 - (5360*C02)/243 + (1496*log2)/81 + 
   (1312*xi)/27 - (3688*C01*xi)/81 + (608*C02*xi)/81 - (136*log2*xi)/27 - 
   (64*G1eps[1])/9 + (64*xi*G1eps[1])/9 - (64*G1eps[2])/9 + 
   (64*xi*G1eps[2])/9 + (64*G1eps[3])/9 - (64*xi*G1eps[3])/9 + 
   (128*G1eps[4])/27 - (64*xi*G1eps[4])/27 + (2144*G2[2])/9 - 
   (2672*xi*G2[2])/9 + (736*xi^2*G2[2])/9 - (944*G2[3])/27 + 
   (200*xi*G2[3])/27 + (944*G2[5])/27 - (200*xi*G2[5])/27 - 
   (3680*G2[6])/243 + (608*xi*G2[6])/81 - (2144*G2[9])/9 + 
   (2672*xi*G2[9])/9 - (736*xi^2*G2[9])/9 + (32*G2[10])/9 - (28*G2[11])/3 + 
   (20*xi*G2[11])/9 + (16*G2[12])/9 + 32*G2[13] - (16*G2[15])/9 - 
   (4672*G2[17])/81 + (248*xi*G2[17])/9 + (16*G2[18])/9 + (1640*G2[19])/81 - 
   (136*xi*G2[19])/27 - (584*G2[20])/27 + 8*xi*G2[20] - (32*G2[21])/9 - 
   (64*G2[22])/9 + (64*G2[23])/9 - (2240*G2[24])/27 + (800*xi*G2[24])/27 + 
   (64*G2[25])/9 + (1168*G2[26])/27 - (400*xi*G2[26])/27 + (1504*G2[27])/27 - 
   (400*xi*G2[27])/27 + (1312*G2[28])/27 - (400*xi*G2[28])/27 - 
   (1312*G2[30])/27 + (400*xi*G2[30])/27 - (64*G2[33])/9 - (64*xi*G2[33])/9 - 
   (128*G2[34])/9 + (3752*G2[36])/243 - (392*xi*G2[36])/81 - (32*G2[37])/9 - 
   (9080*G2[39])/243 + (1016*xi*G2[39])/81 - (32*G2[40])/3 - 
   (64*xi*G2[41])/9), gs^4*(6656/27 + (2846*C01)/9 + (16624*C02)/243 + 
   (10904*log2)/81 - (1408*xi)/27 - (4766*C01*xi)/27 - (784*C02*xi)/27 - 
   (376*log2*xi)/3 + (1928*C01*xi^2)/27 - (608*C02*xi^2)/27 + 
   (352*log2*xi^2)/9 + (128*G1eps[1])/9 + (64*xi*G1eps[1])/9 - 
   (32*G1eps[2])/9 - (128*G1eps[3])/9 - (64*xi*G1eps[3])/9 + 
   (32*G1eps[4])/3 + (32*xi*G1eps[4])/27 + (32*G2[1])/3 - (32*xi*G2[1])/9 + 
   608*G2[2] - (4784*xi*G2[2])/9 + 160*xi^2*G2[2] + (32*G2[3])/27 + 
   (1048*xi*G2[3])/27 - (352*xi^2*G2[3])/27 + (608*G2[5])/27 - 
   (1304*xi*G2[5])/27 + (352*xi^2*G2[5])/27 - (14816*G2[6])/243 + 
   (2080*xi*G2[6])/27 - (256*xi^2*G2[6])/9 - (256*G2[7])/9 + 
   (128*xi*G2[7])/9 + (64*G2[8])/27 - (64*xi*G2[8])/27 - (5536*G2[9])/9 + 
   (4976*xi*G2[9])/9 - 160*xi^2*G2[9] - (32*xi*G2[10])/9 + (88*G2[11])/9 - 
   8*xi*G2[11] + (32*xi^2*G2[11])/9 - (40*G2[12])/3 + (248*xi*G2[12])/9 - 
   (64*xi^2*G2[12])/9 - (448*G2[13])/9 - (160*xi*G2[13])/9 + (40*G2[15])/3 - 
   (248*xi*G2[15])/9 + (64*xi^2*G2[15])/9 - (64*G2[16])/9 - 
   (7720*G2[17])/81 + (1600*xi*G2[17])/27 - (224*xi^2*G2[17])/9 - 
   (136*G2[18])/9 + (248*xi*G2[18])/9 - (64*xi^2*G2[18])/9 + 
   (752*G2[19])/81 - (656*xi*G2[19])/27 + (128*xi^2*G2[19])/27 - 
   (232*G2[20])/9 + (952*xi*G2[20])/27 - (128*xi^2*G2[20])/27 + 16*G2[21] - 
   (496*xi*G2[21])/9 + (128*xi^2*G2[21])/9 + (64*G2[22])/3 - 
   (128*xi*G2[22])/9 - (128*G2[23])/9 + (64*xi*G2[23])/9 - (1216*G2[24])/9 + 
   (1376*xi*G2[24])/9 - (1408*xi^2*G2[24])/27 + (320*G2[25])/27 - 
   (320*xi*G2[25])/27 + (1312*G2[26])/27 - (1792*xi*G2[26])/27 + 
   (704*xi^2*G2[26])/27 - (32*G2[27])/9 - (592*xi*G2[27])/9 + 
   (704*xi^2*G2[27])/27 + (896*G2[28])/27 - (1904*xi*G2[28])/27 + 
   (704*xi^2*G2[28])/27 - (896*G2[30])/27 + (1904*xi*G2[30])/27 - 
   (704*xi^2*G2[30])/27 - (640*G2[31])/27 + (256*xi*G2[31])/27 + 
   (640*G2[32])/27 - (256*xi*G2[32])/27 - (1024*G2[33])/27 + 
   (448*xi*G2[33])/27 + (64*G2[34])/3 + (64*xi*G2[34])/9 - 
   (13264*G2[36])/243 + (2368*xi*G2[36])/27 - (224*xi^2*G2[36])/9 + 
   (32*xi*G2[37])/9 - (128*G2[38])/9 + (128*xi*G2[38])/9 - 
   (10064*G2[39])/243 + (128*xi*G2[39])/27 - (32*xi^2*G2[39])/27 + 
   (64*G2[40])/9 - (32*xi*G2[40])/3 - (128*G2[41])/9 + (64*G2[42])/9 + 
   (64*G2[43])/3), gs^4*(-1120/27 + (50890*C01)/81 - (58096*C02)/243 + 
   (5704*log2)/81 - 674*C01*xi + (6944*C02*xi)/27 - (392*log2*xi)/9 + 
   (128*xi^2)/9 + (11888*C01*xi^2)/81 - (12832*C02*xi^2)/243 + 
   (736*log2*xi^2)/81 - (64*G1eps[1])/9 + (64*xi*G1eps[1])/9 - 
   (64*G1eps[2])/9 + (64*xi*G1eps[2])/9 + (64*G1eps[3])/9 - 
   (64*xi*G1eps[3])/9 - (32*G1eps[4])/9 - (32*xi*G1eps[4])/27 - 
   (32*G2[1])/27 + (32*xi*G2[1])/27 + (1136*G2[2])/9 - (1072*xi*G2[2])/3 + 
   (928*xi^2*G2[2])/9 - (1904*G2[3])/27 + (200*xi*G2[3])/3 - 
   (32*xi^2*G2[3])/3 + (1840*G2[5])/27 - (536*xi*G2[5])/9 + 
   (32*xi^2*G2[5])/3 - (23200*G2[6])/243 + (736*xi*G2[6])/9 - 
   (4288*xi^2*G2[6])/243 - (64*xi*G2[7])/9 - (64*xi*G2[8])/27 - 
   (1136*G2[9])/9 + (3152*xi*G2[9])/9 - (928*xi^2*G2[9])/9 + (16*G2[10])/9 - 
   (16*xi*G2[10])/9 - 16*G2[11] + (152*xi*G2[11])/9 - (16*xi^2*G2[11])/3 + 
   (52*G2[12])/9 - (116*xi*G2[12])/9 + (16*xi^2*G2[12])/9 + (464*G2[13])/27 + 
   (304*xi*G2[13])/27 - (52*G2[15])/9 + (116*xi*G2[15])/9 - 
   (16*xi^2*G2[15])/9 + (16*G2[16])/9 - (16*xi*G2[16])/9 - 
   (17708*G2[17])/81 + (19252*xi*G2[17])/81 - (4016*xi^2*G2[17])/81 - 
   (8*G2[18])/9 - (152*xi*G2[18])/27 + (16*xi^2*G2[18])/9 - 
   (1592*G2[19])/81 + (2264*xi*G2[19])/81 - (512*xi^2*G2[19])/81 - 
   (988*G2[20])/27 + (1604*xi*G2[20])/81 - (208*xi^2*G2[20])/27 - 
   (128*G2[21])/9 + (256*xi*G2[21])/9 - (32*xi^2*G2[21])/9 - (32*G2[22])/9 - 
   (32*xi*G2[22])/9 - (6176*G2[24])/27 + (6080*xi*G2[24])/27 - 
   (128*xi^2*G2[24])/3 - (32*G2[25])/27 - (32*xi*G2[25])/9 + (344*G2[26])/3 - 
   (3592*xi*G2[26])/27 + (64*xi^2*G2[26])/3 + (3016*G2[27])/27 - 
   (3784*xi*G2[27])/27 + (64*xi^2*G2[27])/3 + (3104*G2[28])/27 - 
   (3664*xi*G2[28])/27 + (64*xi^2*G2[28])/3 - (3104*G2[30])/27 + 
   (3664*xi*G2[30])/27 - (64*xi^2*G2[30])/3 + (64*G2[31])/27 - 
   (64*xi*G2[31])/9 - (64*G2[32])/27 + (64*xi*G2[32])/9 + (256*G2[33])/27 + 
   (32*G2[34])/9 + (224*xi*G2[34])/9 + (736*G2[36])/243 - (80*xi*G2[36])/27 + 
   (544*xi^2*G2[36])/243 - (16*G2[37])/9 + (16*xi*G2[37])/9 - 
   (64*xi*G2[38])/9 - (26800*G2[39])/243 + 128*xi*G2[39] - 
   (5728*xi^2*G2[39])/243 - (80*G2[40])/9 + (80*xi*G2[40])/9 + 
   (64*G2[41])/9 + (32*G2[42])/9 - (128*xi*G2[42])/27 + (32*G2[43])/3 - 
   (64*xi*G2[43])/9), gs^4*(-3088/27 + (99772*C01)/81 - (119152*C02)/243 + 
   (10192*log2)/81 + (448*xi)/27 - (105748*C01*xi)/81 + (14080*C02*xi)/27 - 
   (656*log2*xi)/9 + (256*xi^2)/9 + (23776*C01*xi^2)/81 - 
   (25664*C02*xi^2)/243 + (1472*log2*xi^2)/81 - (128*G1eps[1])/9 + 
   (128*xi*G1eps[1])/9 - (128*G1eps[2])/9 + (128*xi*G1eps[2])/9 + 
   (128*G1eps[3])/9 - (128*xi*G1eps[3])/9 - (128*G1eps[4])/27 - 
   (64*G2[1])/27 + (64*xi*G2[1])/27 - 384*G2[2] + 288*xi*G2[2] - 
   (896*xi^2*G2[2])/9 - (3280*G2[3])/27 + (3344*xi*G2[3])/27 - 
   (64*xi^2*G2[3])/3 + (3152*G2[5])/27 - (2960*xi*G2[5])/27 + 
   (64*xi^2*G2[5])/3 - (41920*G2[6])/243 + (4160*xi*G2[6])/27 - 
   (8576*xi^2*G2[6])/243 - (128*xi*G2[7])/9 - (128*xi*G2[8])/27 + 384*G2[9] - 
   (2720*xi*G2[9])/9 + (896*xi^2*G2[9])/9 - (32*xi*G2[10])/9 - 
   (256*G2[11])/9 + 32*xi*G2[11] - (32*xi^2*G2[11])/3 - (56*G2[12])/9 - 
   (232*xi*G2[12])/9 + (32*xi^2*G2[12])/9 + (416*G2[13])/27 + 
   (608*xi*G2[13])/27 + (56*G2[15])/9 + (232*xi*G2[15])/9 - 
   (32*xi^2*G2[15])/9 + (32*G2[16])/9 - (32*xi*G2[16])/9 - 
   (32984*G2[17])/81 + (35912*xi*G2[17])/81 - (8032*xi^2*G2[17])/81 - 
   (176*G2[18])/9 - (304*xi*G2[18])/27 + (32*xi^2*G2[18])/9 - 
   (5312*G2[19])/81 + (5008*xi*G2[19])/81 - (1024*xi^2*G2[19])/81 - 
   (872*G2[20])/9 + (2632*xi*G2[20])/81 - (416*xi^2*G2[20])/27 + 
   (64*G2[21])/9 + (512*xi*G2[21])/9 - (64*xi^2*G2[21])/9 + (64*G2[22])/9 - 
   (64*xi*G2[22])/9 - (64*G2[23])/9 - (3520*G2[24])/9 + (3712*xi*G2[24])/9 - 
   (256*xi^2*G2[24])/3 - (64*G2[25])/27 - (64*xi*G2[25])/9 + 
   (5632*G2[26])/27 - (2224*xi*G2[26])/9 + (128*xi^2*G2[26])/3 + 208*G2[27] - 
   (784*xi*G2[27])/3 + (128*xi^2*G2[27])/3 + (5600*G2[28])/27 - 
   (2272*xi*G2[28])/9 + (128*xi^2*G2[28])/3 - (5600*G2[30])/27 + 
   (2272*xi*G2[30])/9 - (128*xi^2*G2[30])/3 + (128*G2[31])/27 - 
   (128*xi*G2[31])/9 - (128*G2[32])/27 + (128*xi*G2[32])/9 + 
   (512*G2[33])/27 - (64*G2[34])/9 + (448*xi*G2[34])/9 - (128*G2[36])/243 - 
   (32*xi*G2[36])/3 + (1088*xi^2*G2[36])/243 + (32*xi*G2[37])/9 + 
   (64*G2[38])/9 - (128*xi*G2[38])/9 - (50416*G2[39])/243 + 
   (2176*xi*G2[39])/9 - (11456*xi^2*G2[39])/243 - (64*G2[40])/9 + 
   (160*xi*G2[40])/9 + (128*G2[41])/9 + (64*G2[42])/9 - (256*xi*G2[42])/27 + 
   (64*G2[43])/3 - (128*xi*G2[43])/9), 
 gs^4*(-2432/27 - (28304*C01)/81 + (15296*C02)/243 - (10472*log2)/81 + 
   (1568*xi)/9 + (27868*C01*xi)/81 - (1232*C02*xi)/27 + 168*log2*xi - 
   (1928*C01*xi^2)/27 + (608*C02*xi^2)/27 - (352*log2*xi^2)/9 - 
   (64*G1eps[1])/9 + (64*xi*G1eps[1])/9 - (64*G1eps[2])/9 + 
   (64*xi*G1eps[2])/9 + (64*G1eps[3])/9 - (64*xi*G1eps[3])/9 - 
   (32*G1eps[4])/9 - (160*xi*G1eps[4])/27 + (64*G2[1])/27 + (32*xi*G2[1])/9 - 
   (3184*G2[2])/9 + (3440*xi*G2[2])/9 - (1312*xi^2*G2[2])/9 + 
   (1456*G2[3])/27 - (1640*xi*G2[3])/27 + (352*xi^2*G2[3])/27 - 
   (1520*G2[5])/27 + (632*xi*G2[5])/9 - (352*xi^2*G2[5])/27 + 
   (22688*G2[6])/243 - (3008*xi*G2[6])/27 + (256*xi^2*G2[6])/9 - 
   (128*xi*G2[7])/9 - (64*G2[8])/9 + (64*xi*G2[8])/27 + 368*G2[9] - 
   (3632*xi*G2[9])/9 + (1312*xi^2*G2[9])/9 - (16*G2[10])/9 + 
   (16*xi*G2[10])/9 + (68*G2[11])/27 + (380*xi*G2[11])/27 - 
   (32*xi^2*G2[11])/9 - (28*G2[12])/27 - (484*xi*G2[12])/27 + 
   (64*xi^2*G2[12])/9 - (448*G2[13])/27 + (512*xi*G2[13])/27 + 
   (28*G2[15])/27 + (484*xi*G2[15])/27 - (64*xi^2*G2[15])/9 + 
   (464*G2[16])/27 - (16*xi*G2[16])/27 + (9364*G2[17])/81 - 
   (3044*xi*G2[17])/27 + (224*xi^2*G2[17])/9 - (176*G2[18])/9 - 
   (448*xi*G2[18])/27 + (64*xi^2*G2[18])/9 - (1256*G2[19])/81 + 
   (760*xi*G2[19])/27 - (128*xi^2*G2[19])/27 - (1052*G2[20])/27 - 
   (76*xi*G2[20])/9 + (128*xi^2*G2[20])/27 + (272*G2[21])/27 + 
   (1040*xi*G2[21])/27 - (128*xi^2*G2[21])/9 - (224*G2[22])/9 + 
   (160*xi*G2[22])/9 + (128*G2[23])/9 - (128*xi*G2[23])/9 + 
   (5920*G2[24])/27 - (6592*xi*G2[24])/27 + (1408*xi^2*G2[24])/27 - 
   (32*G2[25])/27 + (320*xi*G2[25])/27 - (904*G2[26])/9 + 
   (1016*xi*G2[26])/9 - (704*xi^2*G2[26])/27 - (2216*G2[27])/27 + 
   (2888*xi*G2[27])/27 - (704*xi^2*G2[27])/27 - (2656*G2[28])/27 + 
   (3088*xi*G2[28])/27 - (704*xi^2*G2[28])/27 + (2656*G2[30])/27 - 
   (3088*xi*G2[30])/27 + (704*xi^2*G2[30])/27 + (64*G2[31])/27 - 
   (256*xi*G2[31])/27 - (64*G2[32])/27 + (256*xi*G2[32])/27 + 
   (256*G2[33])/27 - (832*xi*G2[33])/27 - (160*G2[34])/9 + (32*xi*G2[34])/9 + 
   (25696*G2[36])/243 - (944*xi*G2[36])/9 + (224*xi^2*G2[36])/9 + 
   (16*G2[37])/9 - (16*xi*G2[37])/9 + (128*G2[38])/9 - (64*xi*G2[38])/3 + 
   (10448*G2[39])/243 - (1088*xi*G2[39])/27 + (32*xi^2*G2[39])/27 - 
   (16*G2[40])/3 + (176*xi*G2[40])/9 + (64*G2[41])/9 - (128*xi*G2[41])/9 + 
   (16*G2[42])/9 - (16*xi*G2[42])/27 + (32*G2[43])/3 - (32*xi*G2[43])/9), 
 gs^4*(-32/9 - (4178*C01)/81 - (160*C02)/9 - (1648*log2)/27 - (448*xi)/9 + 
   (3514*C01*xi)/81 - (2384*C02*xi)/243 + (3776*log2*xi)/81 - 
   (1120*C01*xi^2)/27 + (928*C02*xi^2)/81 - (544*log2*xi^2)/27 - 
   (64*G1eps[1])/9 - (128*xi*G1eps[1])/9 + (32*G1eps[2])/3 - 
   (64*xi*G1eps[2])/9 + (64*G1eps[3])/9 + (128*xi*G1eps[3])/9 - 
   (224*G1eps[4])/27 - (32*xi*G1eps[4])/9 + (160*G2[1])/27 - 
   (160*xi*G2[1])/27 - (1840*G2[2])/9 + (752*xi*G2[2])/9 + 
   (64*xi^2*G2[2])/3 + (64*G2[3])/3 - (688*xi*G2[3])/27 + (64*xi^2*G2[3])/9 - 
   (704*G2[5])/27 + (272*xi*G2[5])/9 - (64*xi^2*G2[5])/9 + (832*G2[6])/27 - 
   (11072*xi*G2[6])/243 + (1024*xi^2*G2[6])/81 - (64*G2[8])/27 + 
   (64*xi*G2[8])/27 + (1904*G2[9])/9 - (272*xi*G2[9])/3 - (64*xi^2*G2[9])/3 - 
   (44*G2[11])/27 + (68*xi*G2[11])/9 - (16*xi^2*G2[11])/9 + (640*G2[12])/27 - 
   (184*xi*G2[12])/9 + (64*xi^2*G2[12])/9 - (800*G2[13])/27 + 
   (832*xi*G2[13])/27 - (640*G2[15])/27 + (184*xi*G2[15])/9 - 
   (64*xi^2*G2[15])/9 + (64*G2[16])/27 - (32*xi*G2[16])/9 + 
   (1096*G2[17])/27 - (1312*xi*G2[17])/81 + (160*xi^2*G2[17])/9 + 24*G2[18] - 
   24*xi*G2[18] + (64*xi^2*G2[18])/9 - (32*G2[19])/9 - (16*xi*G2[19])/81 - 
   (64*xi^2*G2[19])/27 + (152*G2[20])/3 - (80*xi*G2[20])/3 + 
   (352*xi^2*G2[20])/27 - (1280*G2[21])/27 + (416*xi*G2[21])/9 - 
   (128*xi^2*G2[21])/9 + (1792*G2[24])/27 - (704*xi*G2[24])/9 + 
   (256*xi^2*G2[24])/9 + (128*G2[25])/27 + (256*xi*G2[25])/27 - 
   (640*G2[26])/27 + (1184*xi*G2[26])/27 - (128*xi^2*G2[26])/9 - 
   (464*G2[27])/27 + (176*xi*G2[27])/3 - (128*xi^2*G2[27])/9 - 
   (64*G2[28])/3 + (1312*xi*G2[28])/27 - (128*xi^2*G2[28])/9 + 
   (64*G2[30])/3 - (1312*xi*G2[30])/27 + (128*xi^2*G2[30])/9 + 
   (128*G2[31])/27 - (128*xi*G2[31])/27 - (128*G2[32])/27 + 
   (128*xi*G2[32])/27 - (64*G2[33])/27 - (128*xi*G2[33])/27 - (64*G2[34])/9 - 
   (64*xi*G2[34])/3 + (64*G2[36])/3 - (10816*xi*G2[36])/243 + 
   (992*xi^2*G2[36])/81 - (64*G2[38])/9 + (64*xi*G2[38])/9 + 
   (272*G2[39])/27 + (880*xi*G2[39])/243 + (160*xi^2*G2[39])/81 + 
   (64*G2[40])/9 - (64*xi*G2[40])/9 + (64*xi*G2[41])/9 - (16*G2[43])/3 + 
   (16*xi*G2[43])/3), gs^4*(-496/27 - (19756*C01)/81 + (4304*C02)/81 - 
   (112*log2)/3 + (1216*xi)/9 + (2372*C01*xi)/81 + (1408*C02*xi)/243 + 
   (1232*log2*xi)/81 - (128*G1eps[1])/9 + (128*xi*G1eps[1])/9 - 
   (128*G1eps[2])/9 + (128*xi*G1eps[2])/9 + (128*G1eps[3])/9 - 
   (128*xi*G1eps[3])/9 + (256*G1eps[4])/27 - (4832*G2[2])/9 + 
   (4544*xi*G2[2])/9 - (1280*xi^2*G2[2])/9 - (16*G2[3])/3 - 
   (16*xi*G2[3])/27 + (16*G2[5])/3 + (16*xi*G2[5])/27 + (3776*G2[6])/81 - 
   (1088*xi*G2[6])/243 + (4832*G2[9])/9 - (4544*xi*G2[9])/9 + 
   (1280*xi^2*G2[9])/9 + (32*G2[10])/9 - (16*G2[11])/3 - (16*xi*G2[11])/9 - 
   (16*G2[12])/9 - (16*xi*G2[12])/9 + (320*G2[13])/9 + (16*G2[15])/9 + 
   (16*xi*G2[15])/9 + (160*G2[17])/3 - (880*xi*G2[17])/81 - (16*G2[18])/9 - 
   (16*xi*G2[18])/9 + (32*G2[19])/3 - (304*xi*G2[19])/81 - (368*G2[20])/27 - 
   (80*xi*G2[20])/9 + (32*G2[21])/9 + (32*xi*G2[21])/9 + (64*G2[23])/9 + 
   (512*G2[24])/9 - (64*xi*G2[24])/27 + (128*G2[25])/9 - (112*G2[26])/9 + 
   (32*xi*G2[26])/27 + (160*G2[27])/9 + (32*xi*G2[27])/27 - (32*G2[28])/9 + 
   (32*xi*G2[28])/27 + (32*G2[30])/9 - (32*xi*G2[30])/27 - (128*G2[33])/9 - 
   (128*xi*G2[33])/9 - (128*G2[34])/3 + (3280*G2[36])/81 - 
   (4240*xi*G2[36])/243 - (32*G2[37])/9 + (64*G2[38])/9 + (32*G2[39])/81 + 
   (496*xi*G2[39])/243 - (32*G2[40])/3 - (128*xi*G2[41])/9), 
 gs^4*(7696/27 + (9160*C01)/27 + (10160*C02)/243 + (10384*log2)/81 - 
   (1408*xi)/27 - (1336*C01*xi)/9 + (128*C02*xi)/9 - (976*log2*xi)/9 + 
   (2240*C01*xi^2)/27 - (1856*C02*xi^2)/81 + (1088*log2*xi^2)/27 + 
   (256*G1eps[1])/9 + (128*xi*G1eps[1])/9 - (64*G1eps[2])/9 - 
   (256*G1eps[3])/9 - (128*xi*G1eps[3])/9 + (128*G1eps[4])/27 - 
   (320*G2[1])/27 + (320*xi*G2[1])/27 + (7712*G2[2])/9 - (7360*xi*G2[2])/9 + 
   (640*xi^2*G2[2])/3 - 16*G2[3] + (1408*xi*G2[3])/27 - (128*xi^2*G2[3])/9 + 
   (688*G2[5])/27 - (1664*xi*G2[5])/27 + (128*xi^2*G2[5])/9 - 
   (22912*G2[6])/243 + (2624*xi*G2[6])/27 - (2048*xi^2*G2[6])/81 + 
   (128*G2[8])/27 - (128*xi*G2[8])/27 - (7840*G2[9])/9 + 832*xi*G2[9] - 
   (640*xi^2*G2[9])/3 - (32*G2[10])/9 + (40*G2[11])/27 - (104*xi*G2[11])/9 + 
   (32*xi^2*G2[11])/9 - (1520*G2[12])/27 + (448*xi*G2[12])/9 - 
   (128*xi^2*G2[12])/9 + (128*G2[13])/27 - (1664*xi*G2[13])/27 + 
   (1520*G2[15])/27 - (448*xi*G2[15])/9 + (128*xi^2*G2[15])/9 - 
   (128*G2[16])/27 + (64*xi*G2[16])/9 - (9440*G2[17])/81 + 
   (1744*xi*G2[17])/27 - (320*xi^2*G2[17])/9 - (512*G2[18])/9 + 
   (512*xi*G2[18])/9 - (128*xi^2*G2[18])/9 - (560*G2[19])/81 + 
   (128*xi*G2[19])/27 + (128*xi^2*G2[19])/27 - (1088*G2[20])/9 + 
   (2384*xi*G2[20])/27 - (704*xi^2*G2[20])/27 + (3040*G2[21])/27 - 
   (992*xi*G2[21])/9 + (256*xi^2*G2[21])/9 - (64*G2[23])/9 - 
   (3712*G2[24])/27 + (4352*xi*G2[24])/27 - (512*xi^2*G2[24])/9 + 
   (128*G2[25])/27 - (512*xi*G2[25])/27 + (560*G2[26])/9 - 
   (2432*xi*G2[26])/27 + (256*xi^2*G2[26])/9 + (1472*G2[27])/27 - 
   (3232*xi*G2[27])/27 + (256*xi^2*G2[27])/9 + (1696*G2[28])/27 - 
   (896*xi*G2[28])/9 + (256*xi^2*G2[28])/9 - (1696*G2[30])/27 + 
   (896*xi*G2[30])/9 - (256*xi^2*G2[30])/9 - (256*G2[31])/27 + 
   (256*xi*G2[31])/27 + (256*G2[32])/27 - (256*xi*G2[32])/27 - 
   (1024*G2[33])/27 + (640*xi*G2[33])/27 + (128*xi*G2[34])/3 - 
   (25184*G2[36])/243 + (928*xi*G2[36])/9 - (1984*xi^2*G2[36])/81 + 
   (32*G2[37])/9 + (64*G2[38])/9 - (128*xi*G2[38])/9 + (4592*G2[39])/243 - 
   (128*xi*G2[39])/27 - (320*xi^2*G2[39])/81 - (32*G2[40])/9 + 
   (128*xi*G2[40])/9 - (256*G2[41])/9 + (32*G2[43])/3 - (32*xi*G2[43])/3), 
 gs^4*(-2048/27 + (1622*C01)/27 - (32*C02)/9 - (8*log2)/3 - (398*C01*xi)/9 + 
   (1504*C02*xi)/81 - (328*log2*xi)/27 - (64*G1eps[1])/3 - (32*G1eps[2])/9 + 
   (64*G1eps[3])/3 - (32*G1eps[4])/9 - (32*xi*G1eps[4])/27 - (160*G2[1])/27 + 
   (1232*G2[2])/9 - (400*xi*G2[2])/9 - (256*xi^2*G2[2])/9 - (352*G2[3])/27 + 
   (136*xi*G2[3])/27 + (544*G2[5])/27 - (136*xi*G2[5])/27 + 
   (928*xi*G2[6])/81 - (64*G2[7])/9 + (128*G2[8])/27 - (1168*G2[9])/9 + 
   (400*xi*G2[9])/9 + (256*xi^2*G2[9])/9 - (16*G2[10])/9 + (16*xi*G2[10])/9 - 
   (64*G2[11])/27 + (16*xi*G2[11])/27 - (664*G2[12])/27 + 
   (232*xi*G2[12])/27 + (736*G2[13])/27 - (128*xi*G2[13])/27 + 
   (664*G2[15])/27 - (232*xi*G2[15])/27 - (64*G2[16])/27 + 
   (64*xi*G2[16])/27 - (728*G2[17])/27 + (464*xi*G2[17])/27 - 
   (520*G2[18])/27 + (88*xi*G2[18])/27 - (176*G2[19])/9 + (64*xi*G2[19])/27 - 
   (1208*G2[20])/27 + (296*xi*G2[20])/27 + (1328*G2[21])/27 - 
   (464*xi*G2[21])/27 + (32*G2[22])/9 + (32*xi*G2[22])/9 - (928*G2[24])/27 + 
   (640*xi*G2[24])/27 + (32*G2[25])/3 + (968*G2[26])/27 - 
   (248*xi*G2[26])/27 + (968*G2[27])/27 - (392*xi*G2[27])/27 + 
   (896*G2[28])/27 - (272*xi*G2[28])/27 - (896*G2[30])/27 + 
   (272*xi*G2[30])/27 - (64*G2[31])/9 + (64*G2[32])/9 - (352*G2[34])/9 - 
   (32*xi*G2[34])/9 + (88*G2[36])/3 - (280*xi*G2[36])/81 + (16*G2[37])/9 - 
   (16*xi*G2[37])/9 + (64*G2[38])/9 - (1688*G2[39])/27 + (376*xi*G2[39])/81 - 
   (112*G2[40])/9 - (16*xi*G2[40])/9 + (128*G2[41])/9 - (64*G2[42])/27 + 
   (64*xi*G2[42])/27 - (32*G2[43])/9 + (32*xi*G2[43])/9), 
 gs^4*(-4048/27 + (992*C01)/27 + (12496*C02)/243 + (1136*log2)/81 - 
   (2032*C01*xi)/27 + (3008*C02*xi)/81 - (656*log2*xi)/27 - 
   (128*G1eps[1])/3 - (64*G1eps[2])/9 + (128*G1eps[3])/3 - (64*G1eps[4])/9 - 
   (64*xi*G1eps[4])/27 - (320*G2[1])/27 + (2240*G2[2])/9 - 
   (1984*xi*G2[2])/9 + (512*xi^2*G2[2])/9 + (16*G2[3])/9 + 
   (160*xi*G2[3])/27 + (112*G2[5])/9 - (160*xi*G2[5])/27 - (2816*G2[6])/243 + 
   (1664*xi*G2[6])/81 - (128*G2[7])/9 + (256*G2[8])/27 - (704*G2[9])/3 + 
   (1984*xi*G2[9])/9 - (512*xi^2*G2[9])/9 + (32*xi*G2[10])/9 - 
   (200*G2[11])/27 + (56*xi*G2[11])/27 - (1280*G2[12])/27 + 
   (512*xi*G2[12])/27 + (448*G2[13])/27 - (256*xi*G2[13])/27 + 
   (1280*G2[15])/27 - (512*xi*G2[15])/27 - (128*G2[16])/27 + 
   (128*xi*G2[16])/27 - (1072*G2[17])/81 + (688*xi*G2[17])/27 - 
   (992*G2[18])/27 + (224*xi*G2[18])/27 - (784*G2[19])/81 + 
   (64*xi*G2[19])/27 - (2416*G2[20])/27 + (848*xi*G2[20])/27 + 
   (2560*G2[21])/27 - (1024*xi*G2[21])/27 - (64*G2[22])/9 + 
   (64*xi*G2[22])/9 + (64*G2[23])/9 - (704*G2[24])/27 + (832*xi*G2[24])/27 + 
   (64*G2[25])/3 + (640*G2[26])/27 - (272*xi*G2[26])/27 + (496*G2[27])/27 - 
   (560*xi*G2[27])/27 + (544*G2[28])/27 - (320*xi*G2[28])/27 - 
   (544*G2[30])/27 + (320*xi*G2[30])/27 - (128*G2[31])/9 + (128*G2[32])/9 - 
   (320*G2[34])/9 - (64*xi*G2[34])/9 - (784*G2[36])/243 - (80*xi*G2[36])/81 - 
   (32*xi*G2[37])/9 + (64*G2[38])/9 - (224*G2[39])/243 - (400*xi*G2[39])/81 - 
   (64*G2[40])/9 - (32*xi*G2[40])/9 + (256*G2[41])/9 - (128*G2[42])/27 + 
   (128*xi*G2[42])/27 - (64*G2[43])/9 + (64*xi*G2[43])/9), 
 gs^4*(-1952/27 + (83938*C01)/81 - (88544*C02)/243 + (14936*log2)/81 - 
   (4064*xi)/27 - (76502*C01*xi)/81 + (9824*C02*xi)/27 - (3928*log2*xi)/27 + 
   (128*xi^2)/9 + (15248*C01*xi^2)/81 - (15616*C02*xi^2)/243 + 
   (2368*log2*xi^2)/81 - (64*G1eps[1])/3 - (32*G1eps[2])/9 + 
   (64*G1eps[3])/3 - (32*G1eps[4])/3 + (32*xi*G1eps[4])/27 - (160*G2[1])/9 + 
   (64*xi*G2[1])/9 + (2416*G2[2])/9 - (1808*xi*G2[2])/9 + 
   (160*xi^2*G2[2])/9 - (3584*G2[3])/27 + (3064*xi*G2[3])/27 - 
   (160*xi^2*G2[3])/9 + (3584*G2[5])/27 - (1000*xi*G2[5])/9 + 
   (160*xi^2*G2[5])/9 - (50432*G2[6])/243 + (1568*xi*G2[6])/9 - 
   (7360*xi^2*G2[6])/243 + (128*G2[7])/9 - (64*xi*G2[7])/9 - 
   (128*xi*G2[8])/27 - (784*G2[9])/3 + (1808*xi*G2[9])/9 - 
   (160*xi^2*G2[9])/9 - (16*G2[10])/9 + (16*xi*G2[10])/9 - (64*G2[11])/3 + 
   (224*xi*G2[11])/27 - (32*xi^2*G2[11])/9 - (272*G2[12])/9 + 
   (464*xi*G2[12])/27 - (16*xi^2*G2[12])/3 + (1616*G2[13])/27 - 
   (880*xi*G2[13])/27 + (272*G2[15])/9 - (464*xi*G2[15])/27 + 
   (16*xi^2*G2[15])/3 - (160*G2[16])/9 + (224*xi*G2[16])/27 - 
   (9392*G2[17])/27 + (26200*xi*G2[17])/81 - (5456*xi^2*G2[17])/81 - 
   (280*G2[18])/9 + (40*xi*G2[18])/3 - (16*xi^2*G2[18])/3 - 
   (3296*G2[19])/81 + (2480*xi*G2[19])/81 - (320*xi^2*G2[19])/81 - 
   (7072*G2[20])/81 + (4640*xi*G2[20])/81 - (560*xi^2*G2[20])/27 + 
   (592*G2[21])/9 - (1072*xi*G2[21])/27 + (32*xi^2*G2[21])/3 + 
   (32*G2[22])/3 - (32*xi*G2[22])/9 - (64*G2[23])/9 + (64*xi*G2[23])/9 - 
   (12064*G2[24])/27 + (10688*xi*G2[24])/27 - (640*xi^2*G2[24])/9 + 
   (64*G2[25])/9 - (352*xi*G2[25])/27 + (6728*G2[26])/27 - 
   (664*xi*G2[26])/3 + (320*xi^2*G2[26])/9 + (6824*G2[27])/27 - 
   (6568*xi*G2[27])/27 + (320*xi^2*G2[27])/9 + (6656*G2[28])/27 - 
   (6128*xi*G2[28])/27 + (320*xi^2*G2[28])/9 - (6656*G2[30])/27 + 
   (6128*xi*G2[30])/27 - (320*xi^2*G2[30])/9 - (64*xi*G2[31])/27 + 
   (64*xi*G2[32])/27 + (64*G2[33])/9 + (704*xi*G2[33])/27 - 32*G2[34] + 
   32*xi*G2[34] - (33592*G2[36])/243 + (1928*xi*G2[36])/27 - 
   (2432*xi^2*G2[36])/243 + (16*G2[37])/9 - (16*xi*G2[37])/9 + 
   (128*G2[38])/9 - (64*xi*G2[38])/9 - (28904*G2[39])/243 + 
   (3896*xi*G2[39])/27 - (6208*xi^2*G2[39])/243 - (16*G2[40])/3 + 
   (16*xi*G2[40])/3 + (128*G2[41])/9 + (128*xi*G2[41])/9 - (16*G2[42])/9 + 
   (16*xi*G2[42])/9), gs^4*(112/3 + (3002*C01)/81 - (328*C02)/9 - 
   (704*log2)/27 - (224*xi)/9 + (2060*C01*xi)/81 - (2632*C02*xi)/243 + 
   (1888*log2*xi)/81 - (560*C01*xi^2)/27 + (464*C02*xi^2)/81 - 
   (272*log2*xi^2)/27 - (32*G1eps[1])/9 - (64*xi*G1eps[1])/9 + 
   (16*G1eps[2])/3 - (32*xi*G1eps[2])/9 + (32*G1eps[3])/9 + 
   (64*xi*G1eps[3])/9 - (112*G1eps[4])/27 - (16*xi*G1eps[4])/9 + 
   (176*G2[1])/27 - (80*xi*G2[1])/27 - (760*G2[2])/9 - (152*xi*G2[2])/3 + 
   (688*xi^2*G2[2])/9 + (136*G2[3])/27 - (344*xi*G2[3])/27 + 
   (32*xi^2*G2[3])/9 - (8*G2[5])/27 + (136*xi*G2[5])/9 - (32*xi^2*G2[5])/9 + 
   (80*G2[6])/9 - (5680*xi*G2[6])/243 + (512*xi^2*G2[6])/81 - (64*G2[7])/9 - 
   (32*G2[8])/27 + (32*xi*G2[8])/27 + (856*G2[9])/9 + (424*xi*G2[9])/9 - 
   (688*xi^2*G2[9])/9 - (32*G2[10])/9 - (16*G2[11])/27 + 4*xi*G2[11] - 
   (8*xi^2*G2[11])/9 + (128*G2[12])/27 - (32*xi*G2[12])/3 + 
   (32*xi^2*G2[12])/9 - (256*G2[13])/27 + (416*xi*G2[13])/27 - 
   (128*G2[15])/27 + (32*xi*G2[15])/3 - (32*xi^2*G2[15])/9 + 
   (176*G2[16])/27 - (16*xi*G2[16])/9 - (392*G2[17])/27 - 
   (608*xi*G2[17])/81 + (80*xi^2*G2[17])/9 + (16*G2[18])/3 - 
   (112*xi*G2[18])/9 + (32*xi^2*G2[18])/9 - (32*G2[19])/9 + 
   (208*xi*G2[19])/81 - (32*xi^2*G2[19])/27 + (272*G2[20])/27 - 
   (440*xi*G2[20])/27 + (176*xi^2*G2[20])/27 - (328*G2[21])/27 + 
   24*xi*G2[21] - (64*xi^2*G2[21])/9 - (128*G2[22])/9 + (64*G2[23])/9 - 
   (32*G2[24])/9 - (352*xi*G2[24])/9 + (128*xi^2*G2[24])/9 + 
   (160*G2[25])/27 + (128*xi*G2[25])/27 + (32*G2[26])/27 + 
   (592*xi*G2[26])/27 - (64*xi^2*G2[26])/9 + 8*G2[27] + (88*xi*G2[27])/3 - 
   (64*xi^2*G2[27])/9 + (16*G2[28])/27 + (656*xi*G2[28])/27 - 
   (64*xi^2*G2[28])/9 - (16*G2[30])/27 - (656*xi*G2[30])/27 + 
   (64*xi^2*G2[30])/9 - (128*G2[31])/27 - (64*xi*G2[31])/27 + 
   (128*G2[32])/27 + (64*xi*G2[32])/27 - (224*G2[33])/27 - 
   (64*xi*G2[33])/27 - (32*G2[34])/3 - (32*xi*G2[34])/3 + (1400*G2[36])/27 - 
   (5912*xi*G2[36])/243 + (496*xi^2*G2[36])/81 + (32*G2[37])/9 + 
   (32*G2[38])/9 + (32*xi*G2[38])/9 - (800*G2[39])/27 + (944*xi*G2[39])/243 + 
   (80*xi^2*G2[39])/81 - (64*G2[40])/9 - (32*xi*G2[40])/9 + 
   (32*xi*G2[41])/9 - (8*G2[43])/3 + (8*xi*G2[43])/3), 
 gs^4*(-416/3 - (10714*C01)/81 + (3296*C02)/243 + (328*log2)/81 + 
   (2048*xi)/27 + (1994*C01*xi)/81 + (1040*C02*xi)/243 + (376*log2*xi)/81 - 
   (64*G1eps[1])/9 + (64*xi*G1eps[1])/9 - (64*G1eps[2])/9 + 
   (64*xi*G1eps[2])/9 + (64*G1eps[3])/9 - (64*xi*G1eps[3])/9 + 
   (128*G1eps[4])/27 + (64*xi*G1eps[4])/27 - 288*G2[2] + (2480*xi*G2[2])/9 - 
   (640*xi^2*G2[2])/9 + (16*G2[3])/9 - (40*xi*G2[3])/27 - (16*G2[5])/9 + 
   (40*xi*G2[5])/27 + (3200*G2[6])/243 - (640*xi*G2[6])/243 + 288*G2[9] - 
   (2480*xi*G2[9])/9 + (640*xi^2*G2[9])/9 + (32*G2[10])/9 - (16*G2[11])/9 - 
   (8*xi*G2[11])/9 + (40*G2[12])/9 - (8*xi*G2[12])/9 + (32*G2[13])/9 - 
   (40*G2[15])/9 + (8*xi*G2[15])/9 + (2704*G2[17])/81 - (1160*xi*G2[17])/81 + 
   (40*G2[18])/9 - (8*xi*G2[18])/9 + (1720*G2[19])/81 - (392*xi*G2[19])/81 + 
   (56*G2[20])/9 - (40*xi*G2[20])/9 - (80*G2[21])/9 + (16*xi*G2[21])/9 - 
   (64*G2[22])/9 + (64*G2[23])/9 + (64*G2[24])/3 - (160*xi*G2[24])/27 - 
   (64*G2[25])/9 - (272*G2[26])/9 + (80*xi*G2[26])/27 - (320*G2[27])/9 + 
   (80*xi*G2[27])/27 - 32*G2[28] + (80*xi*G2[28])/27 + 32*G2[30] - 
   (80*xi*G2[30])/27 + (64*G2[33])/3 - (64*xi*G2[33])/9 + (256*G2[34])/9 + 
   (1048*G2[36])/243 - (1160*xi*G2[36])/243 - (32*G2[37])/9 + 
   (8888*G2[39])/243 - (1288*xi*G2[39])/243 + (32*G2[40])/9 + 
   (128*G2[41])/9 - (64*xi*G2[41])/9), 
 gs^4*(1760/9 + (4262*C01)/81 + (8624*C02)/243 + (3304*log2)/81 - 
   (928*xi)/27 - (7642*C01*xi)/81 + 16*C02*xi - (1448*log2*xi)/27 + 
   (1120*C01*xi^2)/27 - (928*C02*xi^2)/81 + (544*log2*xi^2)/27 + 
   (128*G1eps[1])/9 + (64*xi*G1eps[1])/9 - (32*G1eps[2])/9 - 
   (128*G1eps[3])/9 - (64*xi*G1eps[3])/9 + (32*G1eps[4])/27 - 
   (32*xi*G1eps[4])/9 - (352*G2[1])/27 + (160*xi*G2[1])/27 + (2528*G2[2])/9 - 
   (1424*xi*G2[2])/9 - (224*xi^2*G2[2])/9 - (128*G2[3])/27 + 
   (248*xi*G2[3])/9 - (64*xi^2*G2[3])/9 - (128*G2[5])/27 - 
   (872*xi*G2[5])/27 + (64*xi^2*G2[5])/9 - (11488*G2[6])/243 + 
   (1376*xi*G2[6])/27 - (1024*xi^2*G2[6])/81 + (128*G2[7])/9 + 
   (64*G2[8])/27 - (64*xi*G2[8])/27 - (2720*G2[9])/9 + (496*xi*G2[9])/3 + 
   (224*xi^2*G2[9])/9 - (32*G2[10])/9 + (104*G2[11])/27 - (56*xi*G2[11])/9 + 
   (16*xi^2*G2[11])/9 - (520*G2[12])/27 + (232*xi*G2[12])/9 - 
   (64*xi^2*G2[12])/9 + (32*G2[13])/3 - (832*xi*G2[13])/27 + 
   (520*G2[15])/27 - (232*xi*G2[15])/9 + (64*xi^2*G2[15])/9 - 
   (352*G2[16])/27 + (32*xi*G2[16])/9 + (424*G2[17])/81 + 
   (1168*xi*G2[17])/27 - (160*xi^2*G2[17])/9 - (184*G2[18])/9 + 
   (88*xi*G2[18])/3 - (64*xi^2*G2[18])/9 - (1184*G2[19])/81 + 
   (32*xi*G2[19])/27 + (64*xi^2*G2[19])/27 - (856*G2[20])/27 + 
   (1352*xi*G2[20])/27 - (352*xi^2*G2[20])/27 + (1184*G2[21])/27 - 
   (512*xi*G2[21])/9 + (128*xi^2*G2[21])/9 + (64*G2[22])/9 - (64*G2[23])/9 - 
   (128*G2[24])/27 + (2336*xi*G2[24])/27 - (256*xi^2*G2[24])/9 + 
   (256*G2[25])/27 - (256*xi*G2[25])/27 + (176*G2[26])/9 - 48*xi*G2[26] + 
   (128*xi^2*G2[26])/9 + (1744*G2[27])/27 - (1696*xi*G2[27])/27 + 
   (128*xi^2*G2[27])/9 + (1088*G2[28])/27 - (1424*xi*G2[28])/27 + 
   (128*xi^2*G2[28])/9 - (1088*G2[30])/27 + (1424*xi*G2[30])/27 - 
   (128*xi^2*G2[30])/9 + (256*G2[31])/27 + (128*xi*G2[31])/27 - 
   (256*G2[32])/27 - (128*xi*G2[32])/27 - (896*G2[33])/27 + 
   (320*xi*G2[33])/27 - (320*G2[34])/9 + (64*xi*G2[34])/3 - 
   (26960*G2[36])/243 + (1472*xi*G2[36])/27 - (992*xi^2*G2[36])/81 + 
   (32*G2[37])/9 + (64*G2[38])/9 - (64*xi*G2[38])/9 + (20336*G2[39])/243 - 
   (64*xi*G2[39])/27 - (160*xi^2*G2[39])/81 + (32*G2[40])/9 + 
   (64*xi*G2[40])/9 - (256*G2[41])/9 + (16*G2[43])/3 - (16*xi*G2[43])/3), 
 gs^4*(-1360/27 - (6254*C01)/9 + (7936*C02)/27 - (704*log2)/9 + (112*xi)/3 + 
   476*C01*xi - (13136*C02*xi)/81 + (896*log2*xi)/27 - (32*xi^2)/3 - 
   (2096*C01*xi^2)/27 + (2816*C02*xi^2)/81 - (128*log2*xi^2)/27 - 
   (32*xi*G1eps[2])/9 + (128*G1eps[4])/27 - (160*G2[1])/27 + 
   (160*xi*G2[1])/27 - (6544*G2[2])/9 + (7024*xi*G2[2])/9 - 
   (1840*xi^2*G2[2])/9 + (1984*G2[3])/27 - (304*xi*G2[3])/9 + 
   (112*xi^2*G2[3])/27 - (2080*G2[5])/27 + (304*xi*G2[5])/9 - 
   (112*xi^2*G2[5])/27 + (928*G2[6])/9 - (4544*xi*G2[6])/81 + 
   (896*xi^2*G2[6])/81 + (80*G2[7])/9 - (32*xi*G2[7])/9 + (128*G2[8])/27 - 
   (128*xi*G2[8])/27 + 720*G2[9] - (2320*xi*G2[9])/3 + (1840*xi^2*G2[9])/9 - 
   (32*G2[10])/9 + (16*xi*G2[10])/9 + (488*G2[11])/27 - (44*xi*G2[11])/3 + 
   (8*xi^2*G2[11])/3 - (472*G2[12])/27 + (208*xi*G2[12])/9 - 
   (16*xi^2*G2[12])/3 - (640*G2[13])/27 - (448*xi*G2[13])/27 + 
   (472*G2[15])/27 - (208*xi*G2[15])/9 + (16*xi^2*G2[15])/3 - 
   (352*G2[16])/27 + (64*xi*G2[16])/9 + (6904*G2[17])/27 - 
   (1552*xi*G2[17])/9 + (592*xi^2*G2[17])/27 - (200*G2[18])/9 + 
   (200*xi*G2[18])/9 - (16*xi^2*G2[18])/3 + (16*G2[19])/9 - 
   (344*xi*G2[19])/27 + (160*xi^2*G2[19])/27 - (8*G2[20])/3 + 
   (232*xi*G2[20])/27 - (64*xi^2*G2[20])/9 + (1160*G2[21])/27 - 
   (440*xi*G2[21])/9 + (32*xi^2*G2[21])/3 + (64*G2[22])/3 - 
   (64*xi*G2[22])/9 - (128*G2[23])/9 + (32*xi*G2[23])/9 + (7552*G2[24])/27 - 
   (3872*xi*G2[24])/27 + (448*xi^2*G2[24])/27 - (16*G2[25])/9 - 
   (3152*G2[26])/27 + (1864*xi*G2[26])/27 - (224*xi^2*G2[26])/27 - 
   (3152*G2[27])/27 + (1576*xi*G2[27])/27 - (224*xi^2*G2[27])/27 - 
   (3200*G2[28])/27 + (1792*xi*G2[28])/27 - (224*xi^2*G2[28])/27 + 
   (3200*G2[30])/27 - (1792*xi*G2[30])/27 + (224*xi^2*G2[30])/27 + 
   (32*G2[31])/9 - (32*G2[32])/9 + (32*G2[33])/9 - (64*G2[34])/3 + 
   (64*xi*G2[34])/9 - (416*G2[36])/9 + (944*xi*G2[36])/81 + 
   (256*xi^2*G2[36])/81 + (32*G2[37])/9 - (16*xi*G2[37])/9 + (128*G2[38])/9 - 
   (32*xi*G2[38])/9 + (3296*G2[39])/27 - (5456*xi*G2[39])/81 + 
   (416*xi^2*G2[39])/81 + (32*G2[40])/3 + (80*xi*G2[40])/9 + (32*G2[42])/9 + 
   (8*G2[43])/3 - (8*xi*G2[43])/3), 
 gs^4*(608/27 - (5663*C01)/27 + (248*C02)/3 - (368*log2)/9 - (176*xi)/9 + 
   (2845*C01*xi)/27 - (4888*C02*xi)/81 + (592*log2*xi)/27 - 
   (284*C01*xi^2)/9 + (496*C02*xi^2)/81 - (112*log2*xi^2)/27 + 
   (160*G1eps[1])/9 - (32*xi*G1eps[1])/9 + (64*G1eps[2])/9 - 
   (160*G1eps[3])/9 + (32*xi*G1eps[3])/9 - (16*G1eps[4])/9 + 
   (16*xi*G1eps[4])/27 + (224*G2[1])/27 - (32*xi*G2[1])/9 + (2552*G2[2])/9 - 
   392*xi*G2[2] + (304*xi^2*G2[2])/3 + (80*G2[3])/27 - (608*xi*G2[3])/27 + 
   (112*xi^2*G2[3])/27 + (16*G2[5])/27 + (512*xi*G2[5])/27 - 
   (112*xi^2*G2[5])/27 + (224*G2[6])/3 - (2176*xi*G2[6])/81 + 
   (352*xi^2*G2[6])/81 - (32*G2[7])/9 + (32*xi*G2[7])/9 - (448*G2[8])/27 + 
   (64*xi*G2[8])/9 - (776*G2[9])/3 + (1144*xi*G2[9])/3 - (304*xi^2*G2[9])/3 - 
   (32*xi*G2[10])/9 - (64*G2[11])/27 + (112*xi*G2[11])/27 + 
   (8*xi^2*G2[11])/9 + (680*G2[12])/27 - (344*xi*G2[12])/27 + 
   (8*xi^2*G2[12])/3 + (1280*G2[13])/27 + (320*xi*G2[13])/27 - 
   (680*G2[15])/27 + (344*xi*G2[15])/27 - (8*xi^2*G2[15])/3 + 
   (176*G2[16])/27 - (176*xi*G2[16])/27 + (136*G2[17])/3 - 
   (712*xi*G2[17])/27 + (40*xi^2*G2[17])/3 + (220*G2[18])/9 - 12*xi*G2[18] + 
   (8*xi^2*G2[18])/3 - (136*G2[19])/3 - (136*xi*G2[19])/27 - 
   (32*xi^2*G2[19])/27 + 40*G2[20] - (376*xi*G2[20])/27 + 
   (200*xi^2*G2[20])/27 - (1360*G2[21])/27 + (688*xi*G2[21])/27 - 
   (16*xi^2*G2[21])/3 + (160*G2[22])/3 + (32*xi*G2[22])/9 - 32*G2[23] - 
   (32*xi*G2[23])/9 + (2912*G2[24])/27 - (544*xi*G2[24])/9 + 
   (448*xi^2*G2[24])/27 - 16*G2[25] + (16*xi*G2[25])/9 - (448*G2[26])/27 + 
   (304*xi*G2[26])/9 - (224*xi^2*G2[26])/27 - (2728*G2[27])/27 + 
   (520*xi*G2[27])/9 - (224*xi^2*G2[27])/27 - (1504*G2[28])/27 + 
   (128*xi*G2[28])/3 - (224*xi^2*G2[28])/27 + (1504*G2[30])/27 - 
   (128*xi*G2[30])/3 + (224*xi^2*G2[30])/27 - (32*G2[31])/9 + 
   (32*xi*G2[31])/9 + (32*G2[32])/9 - (32*xi*G2[32])/9 + (128*G2[33])/9 + 
   (128*G2[34])/9 - (128*xi*G2[34])/9 + (160*G2[36])/9 - (560*xi*G2[36])/81 - 
   (208*xi^2*G2[36])/81 + (32*xi*G2[37])/9 - (32*G2[38])/3 + 
   (32*xi*G2[38])/9 - (1928*G2[39])/27 - (2392*xi*G2[39])/81 + 
   (880*xi^2*G2[39])/81 - (32*G2[40])/3 - (64*xi*G2[40])/9 - (16*G2[42])/9 + 
   (16*xi*G2[42])/9 - (8*G2[43])/3 + (8*xi*G2[43])/3), 
 gs^4*(-1520/9 + (112667*C01)/81 - (129848*C02)/243 + (16352*log2)/81 - 
   (1360*xi)/9 - (39533*C01*xi)/27 + (14696*C02*xi)/27 - (4640*log2*xi)/27 + 
   (256*xi^2)/9 + (25792*C01*xi^2)/81 - (28304*C02*xi^2)/243 + 
   (3536*log2*xi^2)/81 - (64*G1eps[1])/9 + (64*xi*G1eps[1])/9 - 
   (64*G1eps[2])/9 + (32*xi*G1eps[2])/9 + (64*G1eps[3])/9 - 
   (64*xi*G1eps[3])/9 - (304*G1eps[4])/27 + (16*xi*G1eps[4])/3 - 
   (16*G2[1])/27 - (16*xi*G2[1])/9 - (1400*G2[2])/3 + (1384*xi*G2[2])/3 - 
   (1136*xi^2*G2[2])/9 - (3488*G2[3])/27 + (1312*xi*G2[3])/9 - 
   (736*xi^2*G2[3])/27 + (416*G2[5])/3 - (1312*xi*G2[5])/9 + 
   (736*xi^2*G2[5])/27 - (50480*G2[6])/243 + (2096*xi*G2[6])/9 - 
   (12512*xi^2*G2[6])/243 - (64*G2[7])/9 + (4264*G2[9])/9 - 
   (4216*xi*G2[9])/9 + (1136*xi^2*G2[9])/9 - (16*G2[10])/3 + 
   (16*xi*G2[10])/9 - (100*G2[11])/3 + (704*xi*G2[11])/27 - 
   (64*xi^2*G2[11])/9 - (44*G2[12])/9 - (220*xi*G2[12])/27 - 
   (8*xi^2*G2[12])/9 + 48*G2[13] - (112*xi*G2[13])/9 + (44*G2[15])/9 + 
   (220*xi*G2[15])/27 + (8*xi^2*G2[15])/9 - 16*G2[16] - (16*xi*G2[16])/27 - 
   (35908*G2[17])/81 + (40268*xi*G2[17])/81 - (8680*xi^2*G2[17])/81 + 
   (140*G2[18])/9 - (76*xi*G2[18])/9 - (8*xi^2*G2[18])/9 - (8128*G2[19])/81 + 
   (3664*xi*G2[19])/81 - (832*xi^2*G2[19])/81 - (148*G2[20])/3 + 
   (3892*xi*G2[20])/81 - (152*xi^2*G2[20])/9 + (112*G2[21])/9 + 
   (368*xi*G2[21])/27 + (16*xi^2*G2[21])/9 + (352*G2[22])/9 + 
   (160*xi*G2[22])/9 - (256*G2[23])/9 - (64*xi*G2[23])/9 - (1408*G2[24])/3 + 
   (14528*xi*G2[24])/27 - (2944*xi^2*G2[24])/27 - (544*G2[25])/27 - 
   (160*xi*G2[25])/9 + (6376*G2[26])/27 - (7672*xi*G2[26])/27 + 
   (1472*xi^2*G2[26])/27 + (1664*G2[27])/9 - (8368*xi*G2[27])/27 + 
   (1472*xi^2*G2[27])/27 + (5504*G2[28])/27 - (7936*xi*G2[28])/27 + 
   (1472*xi^2*G2[28])/27 - (5504*G2[30])/27 + (7936*xi*G2[30])/27 - 
   (1472*xi^2*G2[30])/27 - (256*G2[31])/27 + (256*G2[32])/27 + 
   (1280*G2[33])/27 + (256*xi*G2[33])/9 + (128*G2[34])/3 + 
   (128*xi*G2[34])/3 - (14320*G2[36])/243 + (992*xi*G2[36])/27 - 
   (4048*xi^2*G2[36])/243 + (16*G2[37])/3 - (16*xi*G2[37])/9 + 
   (64*G2[38])/9 - (128*xi*G2[38])/9 - (55448*G2[39])/243 + 
   (5864*xi*G2[39])/27 - (9200*xi^2*G2[39])/243 - (208*G2[40])/9 + 
   (16*xi*G2[40])/3 + 32*G2[41] + (32*xi*G2[41])/3 - (64*G2[42])/9 - 
   (8*G2[43])/3 + (8*xi*G2[43])/3), 
 gs^4*(784/27 - (3277*C01)/27 + (184*C02)/27 - (272*log2)/9 - (704*xi)/27 + 
   (2095*C01*xi)/27 - (5944*C02*xi)/81 + (784*log2*xi)/27 - 
   (1568*C01*xi^2)/27 + (976*C02*xi^2)/81 - (400*log2*xi^2)/27 - 
   (32*G1eps[1])/9 - (32*xi*G1eps[1])/3 + (64*G1eps[2])/9 + (32*G1eps[3])/9 + 
   (32*xi*G1eps[3])/3 - (16*G1eps[4])/9 + (16*xi*G1eps[4])/27 + 
   (272*G2[1])/27 - 16*xi*G2[1] + (376*G2[2])/3 - 152*xi*G2[2] + 
   (80*xi^2*G2[2])/3 + (80*G2[3])/27 - (1040*xi*G2[3])/27 + 
   (224*xi^2*G2[3])/27 + (16*G2[5])/9 + (304*xi*G2[5])/9 - 
   (224*xi^2*G2[5])/27 + (944*G2[6])/27 - (3856*xi*G2[6])/81 + 
   (736*xi^2*G2[6])/81 - (128*G2[7])/9 + (128*xi*G2[7])/9 - (128*G2[8])/27 + 
   (256*xi*G2[8])/27 - (376*G2[9])/3 + (1304*xi*G2[9])/9 - 
   (80*xi^2*G2[9])/3 - (80*G2[10])/9 - (16*xi*G2[10])/9 - (112*G2[11])/27 + 
   (32*xi*G2[11])/3 + (1040*G2[12])/27 - (272*xi*G2[12])/9 + 
   (88*xi^2*G2[12])/9 + (848*G2[13])/27 + (1072*xi*G2[13])/27 - 
   (1040*G2[15])/27 + (272*xi*G2[15])/9 - (88*xi^2*G2[15])/9 + 
   (416*G2[16])/27 - (32*xi*G2[16])/3 + (376*G2[17])/27 - 
   (728*xi*G2[17])/27 + (248*xi^2*G2[17])/9 + (316*G2[18])/9 - 
   (1012*xi*G2[18])/27 + (88*xi^2*G2[18])/9 - (160*G2[19])/9 - 
   (208*xi*G2[19])/9 - (64*xi^2*G2[19])/27 + (608*G2[20])/9 - 
   (1232*xi*G2[20])/27 + (664*xi^2*G2[20])/27 - (2584*G2[21])/27 + 
   (616*xi*G2[21])/9 - (176*xi^2*G2[21])/9 - (32*G2[22])/9 + 
   (32*xi*G2[22])/9 + (64*G2[23])/9 + (1792*G2[24])/27 - 
   (2240*xi*G2[24])/27 + (896*xi^2*G2[24])/27 + (160*G2[25])/27 + 
   (224*xi*G2[25])/27 - (376*G2[26])/9 + (1688*xi*G2[26])/27 - 
   (448*xi^2*G2[26])/27 - (560*G2[27])/27 + (2752*xi*G2[27])/27 - 
   (448*xi^2*G2[27])/27 - (928*G2[28])/27 + (224*xi*G2[28])/3 - 
   (448*xi^2*G2[28])/27 + (928*G2[30])/27 - (224*xi*G2[30])/3 + 
   (448*xi^2*G2[30])/27 - (128*G2[31])/27 + (128*xi*G2[31])/27 + 
   (128*G2[32])/27 - (128*xi*G2[32])/27 - (224*G2[33])/27 - 
   (160*xi*G2[33])/27 - (128*G2[34])/9 - (128*xi*G2[34])/3 + 48*G2[36] - 
   (3872*xi*G2[36])/81 + (272*xi^2*G2[36])/81 + (80*G2[37])/9 + 
   (16*xi*G2[37])/9 + (128*G2[38])/9 + (64*xi*G2[38])/3 - (280*G2[39])/27 - 
   (1576*xi*G2[39])/81 + (1072*xi^2*G2[39])/81 - (80*G2[40])/3 - 
   (80*xi*G2[40])/3 + (16*G2[42])/9 + (80*xi*G2[42])/27 + (16*G2[43])/3 + 
   (112*xi*G2[43])/9), gs^4*(-1024/27 + (9878*C01)/27 - (17888*C02)/243 + 
   (4736*log2)/81 + (352*xi)/9 - (1462*C01*xi)/9 + (7616*C02*xi)/81 - 
   (704*log2*xi)/27 + (568*C01*xi^2)/9 - (992*C02*xi^2)/81 + 
   (224*log2*xi^2)/27 - (64*G1eps[1])/9 + (64*xi*G1eps[1])/9 - 
   (64*G1eps[2])/9 + (64*G1eps[3])/9 - (64*xi*G1eps[3])/9 + (64*G1eps[4])/9 - 
   (64*G2[1])/27 + (64*xi*G2[1])/9 + 496*G2[2] - (1232*xi*G2[2])/3 + 
   (1120*xi^2*G2[2])/9 - (640*G2[3])/27 + (128*xi*G2[3])/3 - 
   (224*xi^2*G2[3])/27 + (448*G2[5])/27 - (320*xi*G2[5])/9 + 
   (224*xi^2*G2[5])/27 - (22400*G2[6])/243 + (3584*xi*G2[6])/81 - 
   (704*xi^2*G2[6])/81 + (64*G2[7])/9 - (64*xi*G2[7])/9 + (512*G2[8])/27 - 
   (128*xi*G2[8])/9 - (4784*G2[9])/9 + 432*xi*G2[9] - (1120*xi^2*G2[9])/9 + 
   (32*G2[10])/9 + (64*xi*G2[10])/9 + (152*G2[11])/27 - (200*xi*G2[11])/27 - 
   (16*xi^2*G2[11])/9 - (592*G2[12])/27 + (400*xi*G2[12])/27 - 
   (16*xi^2*G2[12])/3 - (1792*G2[13])/27 - (640*xi*G2[13])/27 + 
   (592*G2[15])/27 - (400*xi*G2[15])/27 + (16*xi^2*G2[15])/3 - 
   (352*G2[16])/27 + (352*xi*G2[16])/27 - (7408*G2[17])/81 + 
   (1088*xi*G2[17])/27 - (80*xi^2*G2[17])/3 - (184*G2[18])/9 + 
   (40*xi*G2[18])/3 - (16*xi^2*G2[18])/3 + (4688*G2[19])/81 + 
   (64*xi*G2[19])/9 + (64*xi^2*G2[19])/27 - (80*G2[20])/3 + 
   (16*xi*G2[20])/3 - (400*xi^2*G2[20])/27 + (1184*G2[21])/27 - 
   (800*xi*G2[21])/27 + (32*xi^2*G2[21])/3 - (320*G2[22])/9 - 
   (64*xi*G2[22])/9 + (128*G2[23])/9 + (64*xi*G2[23])/9 - (5248*G2[24])/27 + 
   (3008*xi*G2[24])/27 - (896*xi^2*G2[24])/27 + (32*G2[25])/9 - 
   (32*xi*G2[25])/9 + (1616*G2[26])/27 - (1696*xi*G2[26])/27 + 
   (448*xi^2*G2[26])/27 + (2432*G2[27])/27 - (2992*xi*G2[27])/27 + 
   (448*xi^2*G2[27])/27 + (2432*G2[28])/27 - (2176*xi*G2[28])/27 + 
   (448*xi^2*G2[28])/27 - (2432*G2[30])/27 + (2176*xi*G2[30])/27 - 
   (448*xi^2*G2[30])/27 + (64*G2[31])/9 - (64*xi*G2[31])/9 - (64*G2[32])/9 + 
   (64*xi*G2[32])/9 + (128*G2[34])/9 + (256*xi*G2[34])/9 - (640*G2[36])/243 + 
   (448*xi*G2[36])/81 + (416*xi^2*G2[36])/81 - (32*G2[37])/9 - 
   (64*xi*G2[37])/9 - (128*G2[38])/9 - (64*xi*G2[38])/9 - (8720*G2[39])/243 + 
   (5072*xi*G2[39])/81 - (1760*xi^2*G2[39])/81 + (352*G2[40])/9 + 
   (128*xi*G2[40])/9 + (32*G2[42])/9 - (32*xi*G2[42])/9 + (16*G2[43])/3 - 
   (16*xi*G2[43])/3), gs^4*(1312/27 - (76816*C01)/81 + (72896*C02)/243 - 
   (14144*log2)/81 + (5536*xi)/27 + (30200*C01*xi)/27 - (9664*C02*xi)/27 + 
   (4480*log2*xi)/27 - (128*xi^2)/9 - (17024*C01*xi^2)/81 + 
   (16960*C02*xi^2)/243 - (3136*log2*xi^2)/81 - (128*xi*G1eps[4])/27 - 
   (32*G2[1])/27 + (320*xi*G2[1])/27 - (640*G2[2])/3 + (2720*xi*G2[2])/9 - 
   (1088*xi^2*G2[2])/9 + (784*G2[3])/9 - (992*xi*G2[3])/9 + 
   (64*xi^2*G2[3])/3 - (848*G2[5])/9 + (3232*xi*G2[5])/27 - 
   (64*xi^2*G2[5])/3 + (43424*G2[6])/243 - (4928*xi*G2[6])/27 + 
   (9856*xi^2*G2[6])/243 + (64*G2[7])/9 - (128*xi*G2[7])/9 - (320*G2[8])/27 + 
   (2176*G2[9])/9 - (2720*xi*G2[9])/9 + (1088*xi^2*G2[9])/9 + (32*G2[10])/3 - 
   (64*xi*G2[10])/9 + (280*G2[11])/27 - (520*xi*G2[11])/27 + 
   (32*xi^2*G2[11])/9 - (344*G2[12])/27 - (184*xi*G2[12])/27 + 
   (32*xi^2*G2[12])/9 + (320*xi*G2[13])/27 + (344*G2[15])/27 + 
   (184*xi*G2[15])/27 - (32*xi^2*G2[15])/9 + (544*G2[16])/27 - 
   (160*xi*G2[16])/27 + (24088*G2[17])/81 - (30184*xi*G2[17])/81 + 
   (5792*xi^2*G2[17])/81 - (64*G2[18])/3 + (320*xi*G2[18])/27 + 
   (32*xi^2*G2[18])/9 + (1840*G2[19])/81 - (320*xi*G2[19])/81 + 
   (128*xi^2*G2[19])/81 - (536*G2[20])/27 - (2696*xi*G2[20])/81 + 
   (352*xi^2*G2[20])/27 + (976*G2[21])/27 + (368*xi*G2[21])/27 - 
   (64*xi^2*G2[21])/9 - (128*xi*G2[22])/9 + (64*G2[23])/9 + 
   (10496*G2[24])/27 - (12416*xi*G2[24])/27 + (256*xi^2*G2[24])/3 + 
   (32*G2[25])/3 + (512*xi*G2[25])/27 - (4048*G2[26])/27 + 
   (6176*xi*G2[26])/27 - (128*xi^2*G2[26])/3 - (4048*G2[27])/27 + 
   (6592*xi*G2[27])/27 - (128*xi^2*G2[27])/3 - (4192*G2[28])/27 + 
   (704*xi*G2[28])/3 - (128*xi^2*G2[28])/3 + (4192*G2[30])/27 - 
   (704*xi*G2[30])/3 + (128*xi^2*G2[30])/3 + (64*G2[31])/9 - 
   (256*xi*G2[31])/27 - (64*G2[32])/9 + (256*xi*G2[32])/27 - (64*G2[33])/3 - 
   (1024*xi*G2[33])/27 - (128*G2[34])/3 - (256*xi*G2[34])/9 + 
   (12448*G2[36])/243 - (352*xi*G2[36])/27 + (3392*xi^2*G2[36])/243 - 
   (32*G2[37])/3 + (64*xi*G2[37])/9 - (64*G2[38])/9 + (33920*G2[39])/243 - 
   192*xi*G2[39] + (6976*xi^2*G2[39])/243 + (32*G2[40])/3 + 
   (64*xi*G2[40])/9 - (128*G2[41])/9 - (128*xi*G2[41])/9 - (32*G2[42])/9 - 
   (160*xi*G2[42])/27 - 16*G2[43] - (176*xi*G2[43])/9), 
 gs^4*(8192/27 + (20273*C01)/81 - (36664*C02)/243 - (1088*log2)/81 + 
   (1088*xi)/27 + (2327*C01*xi)/81 - (5176*C02*xi)/243 + (1888*log2*xi)/81 - 
   (284*C01*xi^2)/9 + (496*C02*xi^2)/81 - (112*log2*xi^2)/27 - 
   (64*G1eps[1])/9 + (64*xi*G1eps[1])/9 - (64*G1eps[2])/9 + 
   (32*xi*G1eps[2])/9 + (64*G1eps[3])/9 - (64*xi*G1eps[3])/9 + 
   (16*G1eps[4])/27 - (176*xi*G1eps[4])/27 - (64*G2[1])/27 - 
   (32*xi*G2[1])/9 - (6424*G2[2])/9 + (1976*xi*G2[2])/3 - 
   (1264*xi^2*G2[2])/9 - (64*G2[3])/3 - (176*xi*G2[3])/9 + 
   (112*xi^2*G2[3])/27 + (224*G2[5])/9 + 16*xi*G2[5] - (112*xi^2*G2[5])/27 - 
   (6592*G2[6])/243 - (3328*xi*G2[6])/243 + (352*xi^2*G2[6])/81 - 
   (32*G2[7])/9 + (32*xi*G2[7])/9 - (64*G2[8])/27 + (64*xi*G2[8])/9 + 
   (2152*G2[9])/3 - (2008*xi*G2[9])/3 + (1264*xi^2*G2[9])/9 - (64*G2[10])/9 - 
   (32*xi*G2[10])/9 - (28*G2[11])/27 + (40*xi*G2[11])/27 + 
   (8*xi^2*G2[11])/9 + (128*G2[12])/27 - (152*xi*G2[12])/27 + 
   (8*xi^2*G2[12])/3 + (992*G2[13])/27 + (320*xi*G2[13])/27 - 
   (128*G2[15])/27 + (152*xi*G2[15])/27 - (8*xi^2*G2[15])/3 + 
   (80*G2[16])/27 - (176*xi*G2[16])/27 - (6680*G2[17])/81 + 
   (472*xi*G2[17])/81 + (40*xi^2*G2[17])/3 + (20*G2[18])/3 - 
   (44*xi*G2[18])/9 + (8*xi^2*G2[18])/3 - (5096*G2[19])/81 + 
   (952*xi*G2[19])/81 - (32*xi^2*G2[19])/27 + (328*G2[20])/27 - 
   (8*xi*G2[20])/27 + (200*xi^2*G2[20])/27 - (112*G2[21])/27 + 
   (304*xi*G2[21])/27 - (16*xi^2*G2[21])/3 - (32*G2[22])/9 + 
   (32*xi*G2[22])/9 + (32*G2[23])/3 - (32*xi*G2[23])/9 - (416*G2[24])/9 - 
   (1312*xi*G2[24])/27 + (448*xi^2*G2[24])/27 + (368*G2[25])/9 + 
   (16*xi*G2[25])/9 + (224*G2[26])/3 + (752*xi*G2[26])/27 - 
   (224*xi^2*G2[26])/27 + (1576*G2[27])/9 + (1400*xi*G2[27])/27 - 
   (224*xi^2*G2[27])/27 + (896*G2[28])/9 + (992*xi*G2[28])/27 - 
   (224*xi^2*G2[28])/27 - (896*G2[30])/9 - (992*xi*G2[30])/27 + 
   (224*xi^2*G2[30])/27 - (32*G2[31])/9 + (32*xi*G2[31])/9 + (32*G2[32])/9 - 
   (32*xi*G2[32])/9 - (224*G2[33])/3 - (32*xi*G2[33])/3 - 128*G2[34] - 
   (128*xi*G2[34])/9 + (1984*G2[36])/243 - (1712*xi*G2[36])/243 - 
   (208*xi^2*G2[36])/81 + (64*G2[37])/9 + (32*xi*G2[37])/9 + 32*G2[38] + 
   (32*xi*G2[38])/9 - (6088*G2[39])/243 - (6568*xi*G2[39])/243 + 
   (880*xi^2*G2[39])/81 - (416*G2[40])/9 - (64*xi*G2[40])/9 - 32*G2[41] - 
   (32*xi*G2[41])/3 - (16*G2[42])/9 + (16*xi*G2[42])/9 - (8*G2[43])/3 + 
   (8*xi*G2[43])/3), gs^4*(-6752/27 - (17224*C01)/81 + (4352*C02)/81 + 
   (256*log2)/27 + (512*xi)/27 + (6560*C01*xi)/81 - (3904*C02*xi)/243 + 
   (832*log2*xi)/81 + (128*xi*G1eps[4])/27 - (608*G2[2])/3 + 
   (1088*xi*G2[2])/9 + (272*G2[3])/9 - (256*xi*G2[3])/27 - (272*G2[5])/9 + 
   (256*xi*G2[5])/27 + (1664*G2[6])/81 - (3712*xi*G2[6])/243 + 
   (608*G2[9])/3 - (1088*xi*G2[9])/9 + (32*G2[10])/9 - (16*G2[11])/9 - 
   (256*G2[13])/9 + (1952*G2[17])/27 - (3200*xi*G2[17])/81 + 
   (976*G2[19])/27 - (512*xi*G2[19])/81 - (128*G2[20])/27 - (128*G2[22])/9 + 
   (64*G2[23])/9 + (640*G2[24])/9 - (1024*xi*G2[24])/27 - (256*G2[25])/9 - 
   (272*G2[26])/3 + (512*xi*G2[26])/27 - (1168*G2[27])/9 + 
   (512*xi*G2[27])/27 - (928*G2[28])/9 + (512*xi*G2[28])/27 + 
   (928*G2[30])/9 - (512*xi*G2[30])/27 + (512*G2[33])/9 + (896*G2[34])/9 - 
   (512*G2[36])/81 - (896*xi*G2[36])/243 - (32*G2[37])/9 - (64*G2[38])/9 + 
   (7424*G2[39])/81 - (3712*xi*G2[39])/243 + (160*G2[40])/9 + 
   (256*G2[41])/9), gs^4*(2272/27 + (23450*C01)/81 - (6496*C02)/81 + 
   (1472*log2)/27 - (2240*xi)/27 - (24550*C01*xi)/81 + (3712*C02*xi)/27 - 
   64*log2*xi + (568*C01*xi^2)/9 - (992*C02*xi^2)/81 + (224*log2*xi^2)/27 + 
   (64*G1eps[1])/9 - (64*xi*G1eps[1])/9 + (64*G1eps[2])/9 - (64*G1eps[3])/9 + 
   (64*xi*G1eps[3])/9 + (256*G1eps[4])/27 + (64*xi*G1eps[4])/27 + 
   (128*G2[1])/27 + (64*xi*G2[1])/9 + (7024*G2[2])/9 - (7280*xi*G2[2])/9 + 
   (544*xi^2*G2[2])/3 - (1376*G2[3])/27 + (1696*xi*G2[3])/27 - 
   (224*xi^2*G2[3])/27 + (1184*G2[5])/27 - (1504*xi*G2[5])/27 + 
   (224*xi^2*G2[5])/27 - (5440*G2[6])/81 + (1792*xi*G2[6])/27 - 
   (704*xi^2*G2[6])/81 + (64*G2[7])/9 - (64*xi*G2[7])/9 + (128*G2[8])/27 - 
   (128*xi*G2[8])/9 - (7088*G2[9])/9 + (7472*xi*G2[9])/9 - 
   (544*xi^2*G2[9])/3 + (32*G2[10])/9 + (64*xi*G2[10])/9 - (40*G2[11])/27 - 
   (56*xi*G2[11])/27 - (16*xi^2*G2[11])/9 - (256*G2[12])/27 + 
   (304*xi*G2[12])/27 - (16*xi^2*G2[12])/3 - (704*G2[13])/27 - 
   (640*xi*G2[13])/27 + (256*G2[15])/27 - (304*xi*G2[15])/27 + 
   (16*xi^2*G2[15])/3 - (160*G2[16])/27 + (352*xi*G2[16])/27 - 
   (3008*G2[17])/27 + (2464*xi*G2[17])/27 - (80*xi^2*G2[17])/3 - 
   (40*G2[18])/3 + (88*xi*G2[18])/9 - (16*xi^2*G2[18])/3 + (2000*G2[19])/27 - 
   (160*xi*G2[19])/27 + (64*xi^2*G2[19])/27 - (704*G2[20])/27 + 
   (112*xi*G2[20])/27 - (400*xi^2*G2[20])/27 + (224*G2[21])/27 - 
   (608*xi*G2[21])/27 + (32*xi^2*G2[21])/3 - (320*G2[22])/9 - 
   (64*xi*G2[22])/9 + (128*G2[23])/9 + (64*xi*G2[23])/9 - (640*G2[24])/3 + 
   192*xi*G2[24] - (896*xi^2*G2[24])/27 + (32*G2[25])/9 - (32*xi*G2[25])/9 + 
   (752*G2[26])/9 - (928*xi*G2[26])/9 + (448*xi^2*G2[26])/27 + 
   (256*G2[27])/3 - (1360*xi*G2[27])/9 + (448*xi^2*G2[27])/27 + 
   (896*G2[28])/9 - (1088*xi*G2[28])/9 + (448*xi^2*G2[28])/27 - 
   (896*G2[30])/9 + (1088*xi*G2[30])/9 - (448*xi^2*G2[30])/27 + 
   (64*G2[31])/9 - (64*xi*G2[31])/9 - (64*G2[32])/9 + (64*xi*G2[32])/9 - 
   (128*G2[33])/9 + (128*xi*G2[33])/9 + (128*G2[34])/9 + (256*xi*G2[34])/9 + 
   (1696*G2[36])/81 + (416*xi*G2[36])/27 + (416*xi^2*G2[36])/81 - 
   (32*G2[37])/9 - (64*xi*G2[37])/9 - (128*G2[38])/9 - (64*xi*G2[38])/9 - 
   (6736*G2[39])/81 + (2512*xi*G2[39])/27 - (1760*xi^2*G2[39])/81 + 
   (352*G2[40])/9 + (128*xi*G2[40])/9 - (128*G2[41])/9 + (128*xi*G2[41])/9 + 
   (32*G2[42])/9 - (32*xi*G2[42])/9 + (16*G2[43])/3 - (16*xi*G2[43])/3), 
 gs^4*(2528/27 + (26761*C01)/81 - (788*C02)/9 + (1840*log2)/27 - (784*xi)/9 - 
   (3118*C01*xi)/9 + (332*C02*xi)/3 - (1928*log2*xi)/27 + (32*xi^2)/9 + 
   (6608*C01*xi^2)/81 - (5704*C02*xi^2)/243 + (1384*log2*xi^2)/81 - 
   (56*G2[1])/9 + (136*xi*G2[1])/27 + (5204*G2[2])/9 - (2012*xi*G2[2])/3 + 
   (568*xi^2*G2[2])/3 - (1352*G2[3])/27 + (160*xi*G2[3])/3 - 
   (256*xi^2*G2[3])/27 + (1384*G2[5])/27 - (160*xi*G2[5])/3 + 
   (256*xi^2*G2[5])/27 - (1672*G2[6])/27 + (1928*xi*G2[6])/27 - 
   (3568*xi^2*G2[6])/243 + (16*G2[7])/3 - (32*xi*G2[7])/9 + (128*G2[8])/27 - 
   (128*xi*G2[8])/27 - (5236*G2[9])/9 + (6068*xi*G2[9])/9 - 
   (568*xi^2*G2[9])/3 - (32*G2[10])/9 - (8*xi*G2[10])/9 + (178*G2[11])/9 - 
   (56*xi*G2[11])/9 - (8*xi^2*G2[11])/9 - (34*G2[12])/9 + (50*xi*G2[12])/3 - 
   (52*xi^2*G2[12])/9 - (40*G2[13])/3 - (248*xi*G2[13])/27 + (34*G2[15])/9 - 
   (50*xi*G2[15])/3 + (52*xi^2*G2[15])/9 - (2938*G2[17])/27 + 
   (9922*xi*G2[17])/81 - (2564*xi^2*G2[17])/81 - (1232*G2[18])/27 + 
   (836*xi*G2[18])/27 - (52*xi^2*G2[18])/9 - (1076*G2[19])/27 + 
   (944*xi*G2[19])/81 + (64*xi^2*G2[19])/81 - (170*G2[20])/9 + 
   (3050*xi*G2[20])/81 - (140*xi^2*G2[20])/9 + (80*G2[21])/9 - 
   (104*xi*G2[21])/3 + (104*xi^2*G2[21])/9 + (112*G2[22])/3 - 16*xi*G2[22] - 
   (208*G2[23])/9 + (32*xi*G2[23])/3 - (1360*G2[24])/9 + 
   (4736*xi*G2[24])/27 - (1024*xi^2*G2[24])/27 + (256*G2[25])/27 - 
   (80*xi*G2[25])/9 + (3176*G2[26])/27 - (2932*xi*G2[26])/27 + 
   (512*xi^2*G2[26])/27 + (1004*G2[27])/9 - (2992*xi*G2[27])/27 + 
   (512*xi^2*G2[27])/27 + (3040*G2[28])/27 - (2944*xi*G2[28])/27 + 
   (512*xi^2*G2[28])/27 - (3040*G2[30])/27 + (2944*xi*G2[30])/27 - 
   (512*xi^2*G2[30])/27 - (32*G2[31])/27 + (32*G2[32])/27 - (512*G2[33])/27 + 
   (160*xi*G2[33])/9 - (416*G2[34])/9 + (224*xi*G2[34])/9 - (632*G2[36])/9 + 
   (1256*xi*G2[36])/27 - (1256*xi^2*G2[36])/243 + (32*G2[37])/9 + 
   (8*xi*G2[37])/9 + (112*G2[38])/9 - (916*G2[39])/9 + (2156*xi*G2[39])/27 - 
   (3352*xi^2*G2[39])/243 - (112*G2[40])/9 + (40*xi*G2[40])/9 - 
   (80*G2[41])/9 + (80*xi*G2[41])/9 + (568*G2[42])/27 - (184*xi*G2[42])/27 + 
   (368*G2[43])/9 - (128*xi*G2[43])/9), 
 gs^4*(2816/27 + (55667*C01)/81 - (19696*C02)/81 + (1240*log2)/9 - 
   (3824*xi)/27 - (53575*C01*xi)/81 + (5576*C02*xi)/27 - (400*log2*xi)/3 + 
   (64*xi^2)/9 + (13216*C01*xi^2)/81 - (11408*C02*xi^2)/243 + 
   (2768*log2*xi^2)/81 + (64*G1eps[1])/9 + (32*xi*G1eps[1])/9 - 
   (16*G1eps[2])/9 - (64*G1eps[3])/9 - (32*xi*G1eps[3])/9 + 
   (32*G1eps[4])/27 + (32*xi*G1eps[4])/27 - (256*G2[1])/27 + 
   (272*xi*G2[1])/27 + (472*G2[2])/3 - (1256*xi*G2[2])/9 - 
   (80*xi^2*G2[2])/9 - 88*G2[3] + (2800*xi*G2[3])/27 - (512*xi^2*G2[3])/27 + 
   (2344*G2[5])/27 - (2800*xi*G2[5])/27 + (512*xi^2*G2[5])/27 - 
   (11728*G2[6])/81 + (3712*xi*G2[6])/27 - (7136*xi^2*G2[6])/243 + 
   (32*G2[7])/3 - (64*xi*G2[7])/9 + (32*G2[8])/3 - (256*xi*G2[8])/27 - 
   (1544*G2[9])/9 + (440*xi*G2[9])/3 + (80*xi^2*G2[9])/9 + (16*G2[10])/9 - 
   (16*xi*G2[10])/9 + (218*G2[11])/9 - (38*xi*G2[11])/3 - 
   (16*xi^2*G2[11])/9 - (56*G2[12])/3 + (88*xi*G2[12])/3 - 
   (104*xi^2*G2[12])/9 - (1040*G2[13])/27 - (496*xi*G2[13])/27 + 
   (56*G2[15])/3 - (88*xi*G2[15])/3 + (104*xi^2*G2[15])/9 - 
   (6172*G2[17])/27 + (19076*xi*G2[17])/81 - (5128*xi^2*G2[17])/81 - 
   (1844*G2[18])/27 + (1564*xi*G2[18])/27 - (104*xi^2*G2[18])/9 - 
   (248*G2[19])/27 + (1984*xi*G2[19])/81 + (128*xi^2*G2[19])/81 - 
   (1460*G2[20])/27 + (5404*xi*G2[20])/81 - (280*xi^2*G2[20])/9 + 40*G2[21] - 
   (184*xi*G2[21])/3 + (208*xi^2*G2[21])/9 + (32*G2[22])/3 - 32*xi*G2[22] - 
   (64*G2[23])/9 + (64*xi*G2[23])/3 - (9248*G2[24])/27 + 
   (9152*xi*G2[24])/27 - (2048*xi^2*G2[24])/27 + (80*G2[25])/27 - 
   (160*xi*G2[25])/9 + (4904*G2[26])/27 - (5704*xi*G2[26])/27 + 
   (1024*xi^2*G2[26])/27 + (5344*G2[27])/27 - (5824*xi*G2[27])/27 + 
   (1024*xi^2*G2[27])/27 + (560*G2[28])/3 - (5728*xi*G2[28])/27 + 
   (1024*xi^2*G2[28])/27 - (560*G2[30])/3 + (5728*xi*G2[30])/27 - 
   (1024*xi^2*G2[30])/27 + (32*G2[31])/27 - (32*G2[32])/27 - 
   (352*G2[33])/27 + 32*xi*G2[33] - (64*G2[34])/3 + (448*xi*G2[34])/9 - 
   (6224*G2[36])/81 + (2416*xi*G2[36])/27 - (2512*xi^2*G2[36])/243 - 
   (16*G2[37])/9 + (16*xi*G2[37])/9 + (64*G2[38])/9 - (10024*G2[39])/81 + 
   (472*xi*G2[39])/3 - (6704*xi^2*G2[39])/243 - (80*G2[40])/9 + 
   (80*xi*G2[40])/9 - (32*G2[41])/3 + (128*xi*G2[41])/9 + (688*G2[42])/27 - 
   (368*xi*G2[42])/27 + (464*G2[43])/9 - (256*xi*G2[43])/9), 
 gs^4*(352/9 + (2251*C01)/9 - (2588*C02)/27 + (800*log2)/9 - (208*xi)/3 - 
   (2221*C01*xi)/9 + (236*C02*xi)/3 - 96*log2*xi + (578*C01*xi^2)/9 - 
   (1240*C02*xi^2)/81 + (664*log2*xi^2)/27 + (16*G1eps[1])/3 + 
   (8*G1eps[2])/9 - (16*xi*G1eps[2])/9 - (16*G1eps[3])/3 + (32*G1eps[4])/9 + 
   (32*xi*G1eps[4])/27 + (16*G2[1])/9 - (112*xi*G2[1])/27 - 156*G2[2] + 
   (1516*xi*G2[2])/9 - (248*xi^2*G2[2])/3 - (100*G2[3])/3 + 44*xi*G2[3] - 
   (280*xi^2*G2[3])/27 + (116*G2[5])/3 - (476*xi*G2[5])/9 + 
   (280*xi^2*G2[5])/27 - (1792*G2[6])/27 + (1808*xi*G2[6])/27 - 
   (1456*xi^2*G2[6])/81 - (32*G2[7])/9 + (80*xi*G2[7])/9 + (32*G2[8])/9 + 
   (32*xi*G2[8])/27 + (452*G2[9])/3 - (1532*xi*G2[9])/9 + 
   (248*xi^2*G2[9])/3 - (32*G2[10])/9 + (32*xi*G2[10])/9 + (92*G2[11])/9 - 
   (32*xi*G2[11])/9 + (4*xi^2*G2[11])/3 - (112*G2[12])/9 + (80*xi*G2[12])/3 - 
   (20*xi^2*G2[12])/3 - (464*G2[13])/27 - (592*xi*G2[13])/27 + 
   (112*G2[15])/9 - (80*xi*G2[15])/3 + (20*xi^2*G2[15])/3 - 
   (16*xi*G2[16])/9 - 96*G2[17] + (2768*xi*G2[17])/27 - (236*xi^2*G2[17])/9 - 
   (232*G2[18])/9 + (692*xi*G2[18])/27 - (20*xi^2*G2[18])/3 + 
   (332*G2[19])/27 - (28*xi*G2[19])/3 + (112*xi^2*G2[19])/27 - 
   (160*G2[20])/9 + (392*xi*G2[20])/9 - (340*xi^2*G2[20])/27 + 
   (224*G2[21])/9 - (152*xi*G2[21])/3 + (40*xi^2*G2[21])/3 - 16*G2[22] + 
   16*xi*G2[22] + (112*G2[23])/9 - (112*xi*G2[23])/9 - (4352*G2[24])/27 + 
   (4576*xi*G2[24])/27 - (1120*xi^2*G2[24])/27 - (8*G2[25])/3 - 
   (56*xi*G2[25])/9 + (1480*G2[26])/27 - (1928*xi*G2[26])/27 + 
   (560*xi^2*G2[26])/27 + (1948*G2[27])/27 - (2252*xi*G2[27])/27 + 
   (560*xi^2*G2[27])/27 + (1624*G2[28])/27 - (2024*xi*G2[28])/27 + 
   (560*xi^2*G2[28])/27 - (1624*G2[30])/27 + (2024*xi*G2[30])/27 - 
   (560*xi^2*G2[30])/27 - (16*G2[31])/3 + (80*xi*G2[31])/9 + (16*G2[32])/3 - 
   (80*xi*G2[32])/9 + (112*xi*G2[33])/9 + (32*G2[34])/9 + (160*xi*G2[34])/9 - 
   (560*G2[36])/27 + (472*xi*G2[36])/27 - (920*xi^2*G2[36])/81 + 
   (32*G2[37])/9 - (32*xi*G2[37])/9 + 16*G2[38] - 16*xi*G2[38] - 
   (764*G2[39])/27 + (1228*xi*G2[39])/27 - (760*xi^2*G2[39])/81 - 16*G2[40] + 
   16*xi*G2[40] + (16*xi*G2[41])/9 + (80*G2[42])/9 + (32*xi*G2[42])/27 + 
   (32*G2[43])/3 + (16*xi*G2[43])/9), 
 gs^4*(448/9 + (704*C01)/3 - (10352*C02)/243 + (3032*log2)/81 - (464*xi)/27 - 
   (11230*C01*xi)/81 + (1304*C02*xi)/27 - (832*log2*xi)/27 + 
   (284*C01*xi^2)/9 - (496*C02*xi^2)/81 + (112*log2*xi^2)/27 - 
   (32*G1eps[1])/3 - (16*G1eps[2])/9 + (32*G1eps[3])/3 + (16*G1eps[4])/27 - 
   (16*xi*G1eps[4])/9 - (224*G2[1])/27 + (32*xi*G2[1])/9 + (568*G2[2])/9 - 
   (904*xi*G2[2])/9 + (176*xi^2*G2[2])/9 - (904*G2[3])/27 + 
   (824*xi*G2[3])/27 - (112*xi^2*G2[3])/27 + (808*G2[5])/27 - 
   (728*xi*G2[5])/27 + (112*xi^2*G2[5])/27 - (12272*G2[6])/243 + 
   (752*xi*G2[6])/27 - (352*xi^2*G2[6])/81 + (32*G2[7])/9 - (32*xi*G2[7])/9 + 
   (448*G2[8])/27 - (64*xi*G2[8])/9 - 88*G2[9] + (1000*xi*G2[9])/9 - 
   (176*xi^2*G2[9])/9 + (32*G2[10])/9 + (56*G2[11])/9 - (68*xi*G2[11])/9 - 
   (8*xi^2*G2[11])/9 - (148*G2[12])/9 + (100*xi*G2[12])/9 - 
   (8*xi^2*G2[12])/3 - (224*G2[13])/27 - (64*xi*G2[13])/27 + (148*G2[15])/9 - 
   (100*xi*G2[15])/9 + (8*xi^2*G2[15])/3 - (16*G2[16])/9 + (16*xi*G2[16])/9 - 
   (5788*G2[17])/81 + (1300*xi*G2[17])/27 - (40*xi^2*G2[17])/3 - 
   (712*G2[18])/27 + (568*xi*G2[18])/27 - (8*xi^2*G2[18])/3 + 
   (704*G2[19])/81 + (136*xi*G2[19])/27 + (32*xi^2*G2[19])/27 - 
   (92*G2[20])/3 + (452*xi*G2[20])/27 - (200*xi^2*G2[20])/27 + 
   (296*G2[21])/9 - (200*xi*G2[21])/9 + (16*xi^2*G2[21])/3 + (160*G2[22])/9 - 
   (32*xi*G2[22])/3 - (32*G2[23])/3 + (32*xi*G2[23])/9 - (3328*G2[24])/27 + 
   (256*xi*G2[24])/3 - (448*xi^2*G2[24])/27 + 16*G2[25] - (16*xi*G2[25])/9 + 
   (2144*G2[26])/27 - (464*xi*G2[26])/9 + (224*xi^2*G2[26])/27 + 
   (2984*G2[27])/27 - (584*xi*G2[27])/9 + (224*xi^2*G2[27])/27 + 
   (2576*G2[28])/27 - (176*xi*G2[28])/3 + (224*xi^2*G2[28])/27 - 
   (2576*G2[30])/27 + (176*xi*G2[30])/3 - (224*xi^2*G2[30])/27 + 
   (32*G2[31])/9 - (32*xi*G2[31])/9 - (32*G2[32])/9 + (32*xi*G2[32])/9 - 
   (64*G2[33])/3 + (32*xi*G2[33])/9 - (320*G2[34])/9 + (64*xi*G2[34])/3 - 
   (9904*G2[36])/243 + (256*xi*G2[36])/27 + (208*xi^2*G2[36])/81 - 
   (32*G2[37])/9 - (32*G2[38])/3 - (32*xi*G2[38])/9 - (13064*G2[39])/243 + 
   (1640*xi*G2[39])/27 - (880*xi^2*G2[39])/81 + (64*G2[40])/9 + 
   (32*xi*G2[40])/3 - (64*G2[41])/9 + (32*xi*G2[41])/9 + (176*G2[42])/27 - 
   (176*xi*G2[42])/27 + (88*G2[43])/9 - (88*xi*G2[43])/9), 
 gs^4*(832/27 + (3428*C01)/9 - (42800*C02)/243 + (5600*log2)/81 - 
   (704*xi)/27 - (20044*C01*xi)/81 + (2384*C02*xi)/27 - (160*log2*xi)/3 + 
   (568*C01*xi^2)/9 - (992*C02*xi^2)/81 + (224*log2*xi^2)/27 + 
   (128*G1eps[4])/27 - (64*G2[1])/27 + (64*xi*G2[1])/9 - (5840*G2[2])/9 + 
   (2416*xi*G2[2])/3 - 288*xi^2*G2[2] - (1792*G2[3])/27 + 
   (1616*xi*G2[3])/27 - (224*xi^2*G2[3])/27 + (1600*G2[5])/27 - 
   (1424*xi*G2[5])/27 + (224*xi^2*G2[5])/27 - (18944*G2[6])/243 + 
   (448*xi*G2[6])/9 - (704*xi^2*G2[6])/81 + (64*G2[7])/9 - (64*xi*G2[7])/9 + 
   (512*G2[8])/27 - (128*xi*G2[8])/9 + (1840*G2[9])/3 - 784*xi*G2[9] + 
   288*xi^2*G2[9] + (32*G2[10])/9 + (128*G2[11])/9 - (128*xi*G2[11])/9 - 
   (16*xi^2*G2[11])/9 - (88*G2[12])/9 + (104*xi*G2[12])/9 - 
   (16*xi^2*G2[12])/3 - (512*G2[13])/27 - (128*xi*G2[13])/27 + 
   (88*G2[15])/9 - (104*xi*G2[15])/9 + (16*xi^2*G2[15])/3 - (32*G2[16])/9 + 
   (32*xi*G2[16])/9 - (10216*G2[17])/81 + (2248*xi*G2[17])/27 - 
   (80*xi^2*G2[17])/3 - (800*G2[18])/27 + (848*xi*G2[18])/27 - 
   (16*xi^2*G2[18])/3 + (2048*G2[19])/81 + (16*xi*G2[19])/3 + 
   (64*xi^2*G2[19])/27 - (440*G2[20])/27 + (296*xi*G2[20])/27 - 
   (400*xi^2*G2[20])/27 + (176*G2[21])/9 - (208*xi*G2[21])/9 + 
   (32*xi^2*G2[21])/3 + (64*G2[22])/9 - (64*xi*G2[22])/3 + (64*xi*G2[23])/9 - 
   (6272*G2[24])/27 + (4480*xi*G2[24])/27 - (896*xi^2*G2[24])/27 + 
   (32*G2[25])/9 - (32*xi*G2[25])/9 + (3088*G2[26])/27 - 
   (2720*xi*G2[26])/27 + (448*xi^2*G2[26])/27 + (4672*G2[27])/27 - 
   (3440*xi*G2[27])/27 + (448*xi^2*G2[27])/27 + (3712*G2[28])/27 - 
   (3104*xi*G2[28])/27 + (448*xi^2*G2[28])/27 - (3712*G2[30])/27 + 
   (3104*xi*G2[30])/27 - (448*xi^2*G2[30])/27 + (64*G2[31])/9 - 
   (64*xi*G2[31])/9 - (64*G2[32])/9 + (64*xi*G2[32])/9 - (64*G2[33])/9 + 
   (64*xi*G2[33])/9 - (256*G2[34])/9 + (128*xi*G2[34])/3 - 
   (2368*G2[36])/243 + (160*xi*G2[36])/9 + (416*xi^2*G2[36])/81 - 
   (32*G2[37])/9 - (64*xi*G2[38])/9 - (27152*G2[39])/243 + 
   (3248*xi*G2[39])/27 - (1760*xi^2*G2[39])/81 - (32*G2[40])/9 + 
   (64*xi*G2[40])/3 - (64*G2[41])/9 + (64*xi*G2[41])/9 + (352*G2[42])/27 - 
   (352*xi*G2[42])/27 + (176*G2[43])/9 - (176*xi*G2[43])/9), 
 gs^4*(1232/27 - (20981*C01)/27 + (24160*C02)/81 - (2488*log2)/27 + 
   (2416*xi)/27 + (25975*C01*xi)/27 - (9944*C02*xi)/27 + (880*log2*xi)/9 - 
   (64*xi^2)/3 - (640*C01*xi^2)/3 + (6608*C02*xi^2)/81 - (656*log2*xi^2)/27 + 
   (32*G1eps[1])/9 - (32*xi*G1eps[1])/9 + (32*G1eps[2])/9 - 
   (32*xi*G1eps[2])/9 - (32*G1eps[3])/9 + (32*xi*G1eps[3])/9 + 
   (64*G1eps[4])/9 - (64*xi*G1eps[4])/27 + (80*G2[1])/9 - (112*xi*G2[1])/27 - 
   (8296*G2[2])/9 + (9592*xi*G2[2])/9 - (2864*xi^2*G2[2])/9 + 
   (2336*G2[3])/27 - (2576*xi*G2[3])/27 + (448*xi^2*G2[3])/27 - 
   (736*G2[5])/9 + (272*xi*G2[5])/3 - (448*xi^2*G2[5])/27 + 
   (10432*G2[6])/81 - (448*xi*G2[6])/3 + (2528*xi^2*G2[6])/81 - 
   (64*G2[7])/9 + (64*xi*G2[7])/9 + (128*G2[8])/27 + (2744*G2[9])/3 - 
   (3176*xi*G2[9])/3 + (2864*xi^2*G2[9])/9 + (16*G2[10])/9 + 
   (16*xi*G2[10])/9 + (206*G2[11])/9 - (638*xi*G2[11])/27 + 
   (16*xi^2*G2[11])/3 + (76*G2[12])/9 + (292*xi*G2[12])/27 - 
   (8*xi^2*G2[12])/9 - (464*G2[13])/9 + (176*xi*G2[13])/9 - (76*G2[15])/9 - 
   (292*xi*G2[15])/27 + (8*xi^2*G2[15])/9 - (80*G2[16])/9 - 
   (80*xi*G2[16])/27 + (7480*G2[17])/27 - (2912*xi*G2[17])/9 + 
   (1928*xi^2*G2[17])/27 + (100*G2[18])/9 + (148*xi*G2[18])/9 - 
   (8*xi^2*G2[18])/9 + (1592*G2[19])/27 - (128*xi*G2[19])/3 + 
   (256*xi^2*G2[19])/27 + (1912*G2[20])/27 - (760*xi*G2[20])/27 + 
   (280*xi^2*G2[20])/27 - (176*G2[21])/9 - (512*xi*G2[21])/27 + 
   (16*xi^2*G2[21])/9 - (32*G2[22])/9 + (32*xi*G2[22])/3 + (64*G2[23])/9 - 
   (128*xi*G2[23])/9 + (6592*G2[24])/27 - (2944*xi*G2[24])/9 + 
   (1792*xi^2*G2[24])/27 + (160*G2[25])/27 + (224*xi*G2[25])/27 - 
   (1192*G2[26])/9 + (5128*xi*G2[26])/27 - (896*xi^2*G2[26])/27 - 
   (3104*G2[27])/27 + (560*xi*G2[27])/3 - (896*xi^2*G2[27])/27 - 
   (3424*G2[28])/27 + (5024*xi*G2[28])/27 - (896*xi^2*G2[28])/27 + 
   (3424*G2[30])/27 - (5024*xi*G2[30])/27 + (896*xi^2*G2[30])/27 - 
   (128*G2[31])/27 + (128*xi*G2[31])/27 + (128*G2[32])/27 - 
   (128*xi*G2[32])/27 - (416*G2[33])/27 - (352*xi*G2[33])/27 - 
   (64*G2[34])/9 - (64*xi*G2[34])/9 + (4640*G2[36])/81 - 
   (1520*xi*G2[36])/27 + (784*xi^2*G2[36])/81 - (16*G2[37])/9 - 
   (16*xi*G2[37])/9 - (64*G2[38])/9 - (64*xi*G2[38])/9 + (7048*G2[39])/81 - 
   (3400*xi*G2[39])/27 + (1904*xi^2*G2[39])/81 + (16*G2[40])/3 + 
   (112*xi*G2[40])/9 - (64*G2[41])/9 - (64*xi*G2[41])/9 + (32*G2[42])/9 - 
   (32*xi*G2[42])/9 + (8*G2[43])/3 - (8*xi*G2[43])/3), 
 gs^4*(376/9 + (3652*C01)/27 - (3452*C02)/81 + (344*log2)/27 - (224*xi)/9 - 
   (1957*C01*xi)/27 + (1580*C02*xi)/81 - (440*log2*xi)/27 + 
   (142*C01*xi^2)/9 - (248*C02*xi^2)/81 + (56*log2*xi^2)/27 - 
   (32*G1eps[1])/9 - (16*xi*G1eps[1])/9 + (8*G1eps[2])/9 - 
   (16*xi*G1eps[2])/9 + (32*G1eps[3])/9 + (16*xi*G1eps[3])/9 - 
   (32*G1eps[4])/27 - (32*xi*G1eps[4])/27 - (112*G2[1])/27 + 
   (16*xi*G2[1])/9 - (1204*G2[2])/9 + (236*xi*G2[2])/3 - (136*xi^2*G2[2])/9 - 
   (484*G2[3])/27 + (436*xi*G2[3])/27 - (56*xi^2*G2[3])/27 + (436*G2[5])/27 - 
   (388*xi*G2[5])/27 + (56*xi^2*G2[5])/27 - (2048*G2[6])/81 + 
   (1232*xi*G2[6])/81 - (176*xi^2*G2[6])/81 + (16*G2[7])/9 - 
   (16*xi*G2[7])/9 + (224*G2[8])/27 - (32*xi*G2[8])/9 + (364*G2[9])/3 - 
   (220*xi*G2[9])/3 + (136*xi^2*G2[9])/9 + (14*G2[11])/3 - 4*xi*G2[11] - 
   (4*xi^2*G2[11])/9 - (26*G2[12])/3 + (50*xi*G2[12])/9 - (4*xi^2*G2[12])/3 - 
   (32*G2[13])/27 - (32*xi*G2[13])/27 + (26*G2[15])/3 - (50*xi*G2[15])/9 + 
   (4*xi^2*G2[15])/3 - (8*G2[16])/9 + (8*xi*G2[16])/9 - (122*G2[17])/3 + 
   (730*xi*G2[17])/27 - (20*xi^2*G2[17])/3 - (368*G2[18])/27 + 
   (284*xi*G2[18])/27 - (4*xi^2*G2[18])/3 - (92*G2[19])/27 + 
   (92*xi*G2[19])/27 + (16*xi^2*G2[19])/27 - (370*G2[20])/27 + 
   (202*xi*G2[20])/27 - (100*xi^2*G2[20])/27 + (52*G2[21])/3 - 
   (100*xi*G2[21])/9 + (8*xi^2*G2[21])/3 + (16*G2[22])/3 - (16*xi*G2[22])/3 - 
   (16*G2[23])/9 + (16*xi*G2[23])/9 - 64*G2[24] + (416*xi*G2[24])/9 - 
   (224*xi^2*G2[24])/27 + 8*G2[25] - (8*xi*G2[25])/9 + (392*G2[26])/9 - 
   (248*xi*G2[26])/9 + (112*xi^2*G2[26])/27 + (220*G2[27])/3 - 
   (308*xi*G2[27])/9 + (112*xi^2*G2[27])/27 + (488*G2[28])/9 - 
   (280*xi*G2[28])/9 + (112*xi^2*G2[28])/27 - (488*G2[30])/9 + 
   (280*xi*G2[30])/9 - (112*xi^2*G2[30])/27 + (16*G2[31])/9 - 
   (16*xi*G2[31])/9 - (16*G2[32])/9 + (16*xi*G2[32])/9 - (112*G2[33])/9 + 
   (32*xi*G2[33])/9 - 32*G2[34] + (32*xi*G2[34])/3 - (760*G2[36])/81 + 
   (496*xi*G2[36])/81 + (104*xi^2*G2[36])/81 + (16*G2[38])/9 - 
   (16*xi*G2[38])/9 - (2876*G2[39])/81 + (2636*xi*G2[39])/81 - 
   (440*xi^2*G2[39])/81 - (16*G2[40])/3 + (16*xi*G2[40])/3 - (16*G2[41])/3 + 
   (32*xi*G2[41])/9 + (88*G2[42])/27 - (88*xi*G2[42])/27 + (44*G2[43])/9 - 
   (44*xi*G2[43])/9), gs^4*(-688/9 + (4684*C01)/27 - (3152*C02)/27 + 
   40*log2 - (112*xi)/3 - (346*C01*xi)/3 + (968*C02*xi)/27 - 
   (272*log2*xi)/9 + (284*C01*xi^2)/9 - (496*C02*xi^2)/81 + 
   (112*log2*xi^2)/27 + (32*G1eps[1])/9 - (32*xi*G1eps[1])/9 + 
   (32*G1eps[2])/9 - (32*xi*G1eps[2])/9 - (32*G1eps[3])/9 + 
   (32*xi*G1eps[3])/9 - (16*G1eps[4])/27 + (16*xi*G1eps[4])/9 - 
   (32*G2[1])/27 + (32*xi*G2[1])/9 - (1880*G2[2])/3 + (1880*xi*G2[2])/3 - 
   (1744*xi^2*G2[2])/9 - (80*G2[3])/3 + (808*xi*G2[3])/27 - 
   (112*xi^2*G2[3])/27 + (208*G2[5])/9 - (712*xi*G2[5])/27 + 
   (112*xi^2*G2[5])/27 - (368*G2[6])/9 + (688*xi*G2[6])/27 - 
   (352*xi^2*G2[6])/81 + (32*G2[7])/9 - (32*xi*G2[7])/9 + (256*G2[8])/27 - 
   (64*xi*G2[8])/9 + (5480*G2[9])/9 - 616*xi*G2[9] + (1744*xi^2*G2[9])/9 + 
   (88*G2[11])/9 - (68*xi*G2[11])/9 - (8*xi^2*G2[11])/9 - 4*G2[12] + 
   (52*xi*G2[12])/9 - (8*xi^2*G2[12])/3 - (160*G2[13])/9 - 
   (64*xi*G2[13])/27 + 4*G2[15] - (52*xi*G2[15])/9 + (8*xi^2*G2[15])/3 - 
   (16*G2[16])/9 + (16*xi*G2[16])/9 - (1468*G2[17])/27 + (332*xi*G2[17])/9 - 
   (40*xi^2*G2[17])/3 - (376*G2[18])/27 + (424*xi*G2[18])/27 - 
   (8*xi^2*G2[18])/3 + (400*G2[19])/27 + (40*xi*G2[19])/27 + 
   (32*xi^2*G2[19])/27 - (20*G2[20])/9 + (100*xi*G2[20])/27 - 
   (200*xi^2*G2[20])/27 + 8*G2[21] - (104*xi*G2[21])/9 + (16*xi^2*G2[21])/3 - 
   (32*G2[22])/3 - (32*xi*G2[22])/3 + (32*G2[23])/3 + (32*xi*G2[23])/9 - 
   (992*G2[24])/9 + (2240*xi*G2[24])/27 - (448*xi^2*G2[24])/27 - 
   (112*G2[25])/9 - (16*xi*G2[25])/9 + 32*G2[26] - (1360*xi*G2[26])/27 + 
   (224*xi^2*G2[26])/27 + (200*G2[27])/3 - (1720*xi*G2[27])/27 + 
   (224*xi^2*G2[27])/27 + (128*G2[28])/3 - (1552*xi*G2[28])/27 + 
   (224*xi^2*G2[28])/27 - (128*G2[30])/3 + (1552*xi*G2[30])/27 - 
   (224*xi^2*G2[30])/27 + (32*G2[31])/9 - (32*xi*G2[31])/9 - (32*G2[32])/9 + 
   (32*xi*G2[32])/9 + (64*G2[33])/3 + (64*xi*G2[33])/9 + (64*G2[34])/9 + 
   (64*xi*G2[34])/3 + (16*G2[36])/3 + (368*xi*G2[36])/27 + 
   (208*xi^2*G2[36])/81 + (32*G2[38])/3 - (32*xi*G2[38])/9 - (104*G2[39])/3 + 
   (1592*xi*G2[39])/27 - (880*xi^2*G2[39])/81 - (32*G2[40])/3 + 
   (32*xi*G2[40])/3 + (64*G2[41])/9 + (64*xi*G2[41])/9 + (176*G2[42])/27 - 
   (176*xi*G2[42])/27 + (88*G2[43])/9 - (88*xi*G2[43])/9), 
 gs^4*(-1208/27 - (12392*C01)/27 + (4604*C02)/27 - (184*log2)/3 + 
   (1376*xi)/27 + (1526*C01*xi)/3 - (5180*C02*xi)/27 + (160*log2*xi)/3 - 
   (32*xi^2)/3 - (320*C01*xi^2)/3 + (3304*C02*xi^2)/81 - (328*log2*xi^2)/27 + 
   (16*G1eps[1])/9 - (16*xi*G1eps[1])/9 + (16*G1eps[2])/9 - 
   (32*xi*G1eps[2])/9 - (16*G1eps[3])/9 + (16*xi*G1eps[3])/9 + 
   (64*G1eps[4])/27 + (40*G2[1])/9 - (56*xi*G2[1])/27 - (2756*G2[2])/9 + 
   (748*xi*G2[2])/3 - (616*xi^2*G2[2])/9 + (496*G2[3])/9 - 
   (1384*xi*G2[3])/27 + (224*xi^2*G2[3])/27 - (1424*G2[5])/27 + 
   (440*xi*G2[5])/9 - (224*xi^2*G2[5])/27 + (808*G2[6])/9 - 
   (2104*xi*G2[6])/27 + (1264*xi^2*G2[6])/81 - (32*G2[7])/9 + 
   (32*xi*G2[7])/9 + (64*G2[8])/27 + (908*G2[9])/3 - (2212*xi*G2[9])/9 + 
   (616*xi^2*G2[9])/9 - (16*G2[10])/3 + (8*xi*G2[10])/9 + (124*G2[11])/9 - 
   (352*xi*G2[11])/27 + (8*xi^2*G2[11])/3 + (4*G2[12])/9 + 
   (152*xi*G2[12])/27 - (4*xi^2*G2[12])/9 - (520*G2[13])/27 + 
   (88*xi*G2[13])/9 - (4*G2[15])/9 - (152*xi*G2[15])/27 + (4*xi^2*G2[15])/9 - 
   (40*G2[16])/9 - (40*xi*G2[16])/27 + (4472*G2[17])/27 - 
   (4744*xi*G2[17])/27 + (964*xi^2*G2[17])/27 + (16*G2[18])/9 + 
   (76*xi*G2[18])/9 - (4*xi^2*G2[18])/9 - (20*G2[19])/3 - 
   (544*xi*G2[19])/27 + (128*xi^2*G2[19])/27 + (908*G2[20])/27 - 
   (152*xi*G2[20])/9 + (140*xi^2*G2[20])/27 - (20*G2[21])/9 - 
   (268*xi*G2[21])/27 + (8*xi^2*G2[21])/9 + 16*G2[22] + (16*xi*G2[22])/3 - 
   (16*G2[23])/3 - (64*xi*G2[23])/9 + (1712*G2[24])/9 - (1600*xi*G2[24])/9 + 
   (896*xi^2*G2[24])/27 - (112*G2[25])/27 + (112*xi*G2[25])/27 - 
   (2336*G2[26])/27 + (2756*xi*G2[26])/27 - (448*xi^2*G2[26])/27 - 
   (244*G2[27])/3 + (904*xi*G2[27])/9 - (448*xi^2*G2[27])/27 - 
   (2416*G2[28])/27 + (2704*xi*G2[28])/27 - (448*xi^2*G2[28])/27 + 
   (2416*G2[30])/27 - (2704*xi*G2[30])/27 + (448*xi^2*G2[30])/27 - 
   (64*G2[31])/27 + (64*xi*G2[31])/27 + (64*G2[32])/27 - (64*xi*G2[32])/27 + 
   (176*G2[33])/27 - (176*xi*G2[33])/27 - (160*G2[34])/9 - (32*xi*G2[34])/9 + 
   (592*G2[36])/27 - (80*xi*G2[36])/3 + (392*xi^2*G2[36])/81 + 
   (16*G2[37])/3 - (8*xi*G2[37])/9 + 16*G2[38] - (32*xi*G2[38])/9 + 
   (956*G2[39])/27 - (628*xi*G2[39])/9 + (952*xi^2*G2[39])/81 - 
   (128*G2[40])/9 + (56*xi*G2[40])/9 + (32*G2[41])/9 - (32*xi*G2[41])/9 + 
   (16*G2[42])/9 - (16*xi*G2[42])/9 + (4*G2[43])/3 - (4*xi*G2[43])/3), 
 gs^4*(2656/27 + (33206*C01)/81 - (42176*C02)/243 + (5360*log2)/81 - 
   (320*xi)/3 - (35518*C01*xi)/81 + (1456*C02*xi)/9 - (1792*log2*xi)/27 + 
   (64*xi^2)/9 + (7624*C01*xi^2)/81 - (7808*C02*xi^2)/243 + 
   (1184*log2*xi^2)/81 + (32*G1eps[1])/9 - (32*xi*G1eps[1])/9 + 
   (32*G1eps[2])/9 - (32*G1eps[3])/9 + (32*xi*G1eps[3])/9 - (16*G1eps[4])/9 + 
   (16*xi*G1eps[4])/27 - (16*G2[1])/3 + (32*xi*G2[1])/9 + (1976*G2[2])/9 - 
   (2744*xi*G2[2])/9 + (256*xi^2*G2[2])/3 - (544*G2[3])/9 + 
   (1456*xi*G2[3])/27 - (80*xi^2*G2[3])/9 + (1568*G2[5])/27 - 
   (1424*xi*G2[5])/27 + (80*xi^2*G2[5])/9 - (20048*G2[6])/243 + 
   (2080*xi*G2[6])/27 - (3680*xi^2*G2[6])/243 + (64*G2[7])/9 - 
   (32*xi*G2[7])/9 + (32*G2[8])/27 - (64*xi*G2[8])/27 - (1976*G2[9])/9 + 
   (2744*xi*G2[9])/9 - (256*xi^2*G2[9])/3 + (8*G2[10])/9 - (8*xi*G2[10])/9 + 
   (40*G2[11])/9 + (8*xi*G2[11])/9 - (16*xi^2*G2[11])/9 + 2*G2[12] + 
   (10*xi*G2[12])/3 - (8*xi^2*G2[12])/3 + (248*G2[13])/27 - 
   (56*xi*G2[13])/9 - 2*G2[15] - (10*xi*G2[15])/3 + (8*xi^2*G2[15])/3 + 
   (8*G2[16])/9 - (8*xi*G2[16])/9 - (11350*G2[17])/81 + 
   (12422*xi*G2[17])/81 - (2728*xi^2*G2[17])/81 - (448*G2[18])/27 + 
   (344*xi*G2[18])/27 - (8*xi^2*G2[18])/3 - (1396*G2[19])/81 + 
   (1300*xi*G2[19])/81 - (160*xi^2*G2[19])/81 - (82*G2[20])/9 + 
   (1906*xi*G2[20])/81 - (280*xi^2*G2[20])/27 - (8*G2[21])/3 - 8*xi*G2[21] + 
   (16*xi^2*G2[21])/3 + (16*G2[22])/3 - (16*xi*G2[22])/3 - (32*G2[23])/9 + 
   (32*xi*G2[23])/9 - (5072*G2[24])/27 + (1648*xi*G2[24])/9 - 
   (320*xi^2*G2[24])/9 + (160*G2[25])/27 - (176*xi*G2[25])/27 + 
   (980*G2[26])/9 - (2860*xi*G2[26])/27 + (160*xi^2*G2[26])/9 + 
   (3172*G2[27])/27 - (1004*xi*G2[27])/9 + (160*xi^2*G2[27])/9 + 
   (3008*G2[28])/27 - (2912*xi*G2[28])/27 + (160*xi^2*G2[28])/9 - 
   (3008*G2[30])/27 + (2912*xi*G2[30])/27 - (160*xi^2*G2[30])/9 + 
   (64*G2[31])/27 - (32*xi*G2[31])/27 - (64*G2[32])/27 + (32*xi*G2[32])/27 - 
   (416*G2[33])/27 + (448*xi*G2[33])/27 - (176*G2[34])/9 + 
   (176*xi*G2[34])/9 - (11128*G2[36])/243 + (296*xi*G2[36])/9 - 
   (1216*xi^2*G2[36])/243 - (8*G2[37])/9 + (8*xi*G2[37])/9 + (32*G2[38])/9 - 
   (32*xi*G2[38])/9 - (16880*G2[39])/243 + (704*xi*G2[39])/9 - 
   (3104*xi^2*G2[39])/243 - (40*G2[40])/9 + (40*xi*G2[40])/9 - 
   (32*G2[41])/3 + (32*xi*G2[41])/3 + (224*G2[42])/27 - (112*xi*G2[42])/27 + 
   (160*G2[43])/9 - (80*xi*G2[43])/9), 
 gs^4*(352/27 + (63976*C01)/81 - (82624*C02)/243 + (10720*log2)/81 - 
   (4000*xi)/27 - (68548*C01*xi)/81 + (8528*C02*xi)/27 - (1136*log2*xi)/9 + 
   (128*xi^2)/9 + (15248*C01*xi^2)/81 - (15616*C02*xi^2)/243 + 
   (2368*log2*xi^2)/81 - (128*G1eps[4])/27 + (64*xi*G1eps[4])/27 - 
   (32*G2[1])/3 + (64*xi*G2[1])/9 - (2560*G2[2])/9 + (2576*xi*G2[2])/9 - 
   (1024*xi^2*G2[2])/9 - (2944*G2[3])/27 + (2840*xi*G2[3])/27 - 
   (160*xi^2*G2[3])/9 + (2816*G2[5])/27 - (2776*xi*G2[5])/27 + 
   (160*xi^2*G2[5])/9 - (38080*G2[6])/243 + (4096*xi*G2[6])/27 - 
   (7360*xi^2*G2[6])/243 + (128*G2[7])/9 - (64*xi*G2[7])/9 + (64*G2[8])/27 - 
   (128*xi*G2[8])/27 + (2560*G2[9])/9 - (2576*xi*G2[9])/9 + 
   (1024*xi^2*G2[9])/9 + (16*G2[10])/9 - (16*xi*G2[10])/9 + 8*G2[11] - 
   (32*xi^2*G2[11])/9 - (44*G2[12])/9 + (20*xi*G2[12])/3 - 
   (16*xi^2*G2[12])/3 + (112*G2[13])/27 - (112*xi*G2[13])/9 + (44*G2[15])/9 - 
   (20*xi*G2[15])/3 + (16*xi^2*G2[15])/3 + (16*G2[16])/9 - (16*xi*G2[16])/9 - 
   (21932*G2[17])/81 + (23860*xi*G2[17])/81 - (5456*xi^2*G2[17])/81 - 
   (1136*G2[18])/27 + (688*xi*G2[18])/27 - (16*xi^2*G2[18])/3 - 
   (2600*G2[19])/81 + (2648*xi*G2[19])/81 - (320*xi^2*G2[19])/81 - 
   (1004*G2[20])/27 + (3524*xi*G2[20])/81 - (560*xi^2*G2[20])/27 + 
   (112*G2[21])/9 - 16*xi*G2[21] + (32*xi^2*G2[21])/3 + (32*G2[22])/3 - 
   (32*xi*G2[22])/3 - (64*G2[23])/9 + (64*xi*G2[23])/9 - (9632*G2[24])/27 + 
   (3200*xi*G2[24])/9 - (640*xi^2*G2[24])/9 - (64*G2[25])/27 - 
   (352*xi*G2[25])/27 + (5240*G2[26])/27 - (5576*xi*G2[26])/27 + 
   (320*xi^2*G2[26])/9 + (5368*G2[27])/27 - (1960*xi*G2[27])/9 + 
   (320*xi^2*G2[27])/9 + 192*G2[28] - (5680*xi*G2[28])/27 + 
   (320*xi^2*G2[28])/9 - 192*G2[30] + (5680*xi*G2[30])/27 - 
   (320*xi^2*G2[30])/9 + (128*G2[31])/27 - (64*xi*G2[31])/27 - 
   (128*G2[32])/27 + (64*xi*G2[32])/27 + (128*G2[33])/27 + 
   (704*xi*G2[33])/27 - (32*G2[34])/3 + (352*xi*G2[34])/9 - 
   (19952*G2[36])/243 + (1792*xi*G2[36])/27 - (2432*xi^2*G2[36])/243 - 
   (16*G2[37])/9 + (16*xi*G2[37])/9 + (64*G2[38])/9 - (64*xi*G2[38])/9 - 
   (29872*G2[39])/243 + (4064*xi*G2[39])/27 - (6208*xi^2*G2[39])/243 - 
   (80*G2[40])/9 + (80*xi*G2[40])/9 + (128*xi*G2[41])/9 + (448*G2[42])/27 - 
   (224*xi*G2[42])/27 + (320*G2[43])/9 - (160*xi*G2[43])/9), 
 gs^4*((4*C01)/3 - (344*C02)/9 - (68*C01*xi)/9 + (248*C02*xi)/9 - 
   (4520*G2[2])/9 + (4088*xi*G2[2])/9 - (1024*xi^2*G2[2])/9 - (16*G2[6])/3 + 
   (16*xi*G2[6])/3 + (4520*G2[9])/9 - (4088*xi*G2[9])/9 + 
   (1024*xi^2*G2[9])/9 - (8*G2[10])/3 + (8*xi*G2[10])/3 + (40*G2[11])/9 - 
   (8*xi*G2[11])/27 + (10*G2[12])/9 - (2*xi*G2[12])/27 - (80*G2[13])/9 + 
   (16*xi*G2[13])/27 - (10*G2[15])/9 + (2*xi*G2[15])/27 + (40*G2[16])/9 - 
   (8*xi*G2[16])/27 - (46*G2[17])/9 + (110*xi*G2[17])/27 - (80*G2[18])/9 + 
   (16*xi*G2[18])/27 + (4*G2[19])/3 - (4*xi*G2[19])/3 - (10*G2[20])/9 + 
   (2*xi*G2[20])/27 - (8*G2[21])/9 + (40*xi*G2[21])/27 - (176*G2[22])/9 + 
   (176*xi*G2[22])/9 + (128*G2[23])/9 - (128*xi*G2[23])/9 - (16*G2[24])/3 + 
   (16*xi*G2[24])/3 - (76*G2[26])/9 + (76*xi*G2[26])/9 + (172*G2[27])/9 - 
   (124*xi*G2[27])/9 - (80*G2[34])/9 + (80*xi*G2[34])/9 + (152*G2[36])/9 - 
   (152*xi*G2[36])/9 + (8*G2[37])/3 - (8*xi*G2[37])/3 + (128*G2[38])/9 - 
   (128*xi*G2[38])/9 + 16*G2[39] - (32*xi*G2[39])/3 - (104*G2[40])/9 + 
   (104*xi*G2[40])/9 + (40*G2[42])/9 - (8*xi*G2[42])/27 + (16*G2[43])/3 - 
   (16*xi*G2[43])/9), gs^4*(3392/27 + (38*C01)/27 + (1232*C02)/243 - 
   (896*log2)/81 - (224*xi)/27 + (446*C01*xi)/81 - (832*C02*xi)/81 + 
   (80*log2*xi)/27 - (64*xi*G1eps[4])/27 - (4640*G2[2])/9 + 
   (3872*xi*G2[2])/9 - (896*xi^2*G2[2])/9 + (16*G2[3])/3 - (8*xi*G2[3])/9 - 
   (16*G2[5])/3 + (8*xi*G2[5])/9 + (704*G2[6])/243 - (352*xi*G2[6])/81 + 
   (4640*G2[9])/9 - (3872*xi*G2[9])/9 + (896*xi^2*G2[9])/9 + (16*G2[10])/9 - 
   (16*xi*G2[10])/9 + (52*G2[11])/27 - (52*xi*G2[11])/27 - (8*G2[12])/27 + 
   (8*xi*G2[12])/27 - (256*G2[13])/27 + (128*xi*G2[13])/27 + (8*G2[15])/27 - 
   (8*xi*G2[15])/27 + (64*G2[16])/27 - (64*xi*G2[16])/27 + (424*G2[17])/81 + 
   (64*xi*G2[17])/27 - (152*G2[18])/27 + (152*xi*G2[18])/27 - 
   (392*G2[19])/81 + (8*xi*G2[19])/3 - (16*G2[20])/9 + (16*xi*G2[20])/3 + 
   (16*G2[21])/27 - (16*xi*G2[21])/27 + (32*G2[22])/9 - (32*xi*G2[22])/9 + 
   (416*G2[24])/27 - (64*xi*G2[24])/9 + (128*G2[25])/9 + (248*G2[26])/27 + 
   (8*xi*G2[26])/9 + (824*G2[27])/27 + (56*xi*G2[27])/9 + (416*G2[28])/27 + 
   (16*xi*G2[28])/9 - (416*G2[30])/27 - (16*xi*G2[30])/9 - (256*G2[33])/9 - 
   32*G2[34] + (32*xi*G2[34])/9 - (3152*G2[36])/243 + (64*xi*G2[36])/81 - 
   (16*G2[37])/9 + (16*xi*G2[37])/9 + (3728*G2[39])/243 + 
   (512*xi*G2[39])/81 - (16*G2[40])/9 + (16*xi*G2[40])/9 - (128*G2[41])/9 + 
   (64*G2[42])/27 - (64*xi*G2[42])/27 + (32*G2[43])/9 - (32*xi*G2[43])/9), 
 gs^4*((-160*C01)/9 - (160*C02)/9 + (160*C01*xi)/9 - (160*C02*xi)/9 - 
   (8800*G2[2])/9 + (9344*xi*G2[2])/9 - (2816*xi^2*G2[2])/9 + (64*G2[6])/9 - 
   (64*xi*G2[6])/9 + (8800*G2[9])/9 - (9344*xi*G2[9])/9 + 
   (2816*xi^2*G2[9])/9 + (32*G2[10])/9 - (32*xi*G2[10])/9 + (128*G2[11])/27 - 
   (128*xi*G2[11])/27 + (32*G2[12])/27 - (32*xi*G2[12])/27 - 
   (256*G2[13])/27 + (256*xi*G2[13])/27 - (32*G2[15])/27 + 
   (32*xi*G2[15])/27 + (128*G2[16])/27 - (128*xi*G2[16])/27 + 
   (112*G2[17])/27 - (112*xi*G2[17])/27 - (256*G2[18])/27 + 
   (256*xi*G2[18])/27 - (16*G2[19])/9 + (16*xi*G2[19])/9 - (32*G2[20])/27 + 
   (32*xi*G2[20])/27 - (64*G2[21])/27 + (64*xi*G2[21])/27 + (64*G2[22])/9 - 
   (64*xi*G2[22])/9 + (64*G2[24])/9 - (64*xi*G2[24])/9 + (16*G2[26])/9 - 
   (16*xi*G2[26])/9 + (80*G2[27])/9 + (80*xi*G2[27])/9 - (64*G2[34])/9 + 
   (64*xi*G2[34])/9 - (32*G2[36])/9 + (32*xi*G2[36])/9 - (32*G2[37])/9 + 
   (32*xi*G2[37])/9 + (32*G2[39])/9 + (128*xi*G2[39])/9 - (32*G2[40])/9 + 
   (32*xi*G2[40])/9 + (128*G2[42])/27 - (128*xi*G2[42])/27 + (64*G2[43])/9 - 
   (64*xi*G2[43])/9), gs^4*(-352/27 - (67072*C01)/81 + (78304*C02)/243 - 
   (10720*log2)/81 + (4000*xi)/27 + (70636*C01*xi)/81 - (9008*C02*xi)/27 + 
   (1136*log2*xi)/9 - (128*xi^2)/9 - (15248*C01*xi^2)/81 + 
   (15616*C02*xi^2)/243 - (2368*log2*xi^2)/81 + (128*G1eps[4])/27 - 
   (64*xi*G1eps[4])/27 + (32*G2[1])/3 - (64*xi*G2[1])/9 - (7424*G2[2])/9 + 
   (7424*xi*G2[2])/9 - (1984*xi^2*G2[2])/9 + (2944*G2[3])/27 - 
   (2840*xi*G2[3])/27 + (160*xi^2*G2[3])/9 - (2816*G2[5])/27 + 
   (2776*xi*G2[5])/27 - (160*xi^2*G2[5])/9 + (39808*G2[6])/243 - 
   (4288*xi*G2[6])/27 + (7360*xi^2*G2[6])/243 - (128*G2[7])/9 + 
   (64*xi*G2[7])/9 - (64*G2[8])/27 + (128*xi*G2[8])/27 + (7424*G2[9])/9 - 
   (7424*xi*G2[9])/9 + (1984*xi^2*G2[9])/9 + (16*G2[10])/9 - 
   (16*xi*G2[10])/9 + (280*G2[11])/27 - (272*xi*G2[11])/27 + 
   (32*xi^2*G2[11])/9 + (256*G2[12])/27 - (248*xi*G2[12])/27 + 
   (16*xi^2*G2[12])/3 - (368*G2[13])/9 + (880*xi*G2[13])/27 - 
   (256*G2[15])/27 + (248*xi*G2[15])/27 - (16*xi^2*G2[15])/3 + 
   (448*G2[16])/27 - (224*xi*G2[16])/27 + (21992*G2[17])/81 - 
   (24088*xi*G2[17])/81 + (5456*xi^2*G2[17])/81 + (16*G2[18])/3 - 
   (16*xi*G2[18])/3 + (16*xi^2*G2[18])/3 + (2456*G2[19])/81 - 
   (2504*xi*G2[19])/81 + (320*xi^2*G2[19])/81 + (880*G2[20])/27 - 
   (3320*xi*G2[20])/81 + (560*xi^2*G2[20])/27 - (800*G2[21])/27 + 
   (640*xi*G2[21])/27 - (32*xi^2*G2[21])/3 - (32*G2[22])/9 + 
   (32*xi*G2[22])/9 + (64*G2[23])/9 - (64*xi*G2[23])/9 + (9824*G2[24])/27 - 
   (1088*xi*G2[24])/3 + (640*xi^2*G2[24])/9 + (64*G2[25])/27 + 
   (352*xi*G2[25])/27 - (5192*G2[26])/27 + (5528*xi*G2[26])/27 - 
   (320*xi^2*G2[26])/9 - (5128*G2[27])/27 + (680*xi*G2[27])/3 - 
   (320*xi^2*G2[27])/9 - 192*G2[28] + (5680*xi*G2[28])/27 - 
   (320*xi^2*G2[28])/9 + 192*G2[30] - (5680*xi*G2[30])/27 + 
   (320*xi^2*G2[30])/9 - (128*G2[31])/27 + (64*xi*G2[31])/27 + 
   (128*G2[32])/27 - (64*xi*G2[32])/27 - (128*G2[33])/27 - 
   (704*xi*G2[33])/27 + (32*G2[34])/9 - 32*xi*G2[34] + (19088*G2[36])/243 - 
   (1696*xi*G2[36])/27 + (2432*xi^2*G2[36])/243 - (16*G2[37])/9 + 
   (16*xi*G2[37])/9 - (64*G2[38])/9 + (64*xi*G2[38])/9 + (30736*G2[39])/243 - 
   (3680*xi*G2[39])/27 + (6208*xi^2*G2[39])/243 + (16*G2[40])/3 - 
   (16*xi*G2[40])/3 - (128*xi*G2[41])/9 + (16*G2[42])/9 - (16*xi*G2[42])/9), 
 gs^4*((-40*C01)/9 - (56*C02)/9 + (40*C01*xi)/9 - (40*C02*xi)/9 - 296*G2[2] + 
   (1688*xi*G2[2])/9 - (64*xi^2*G2[2])/3 + (16*G2[6])/9 - (16*xi*G2[6])/9 + 
   296*G2[9] - (1688*xi*G2[9])/9 + (64*xi^2*G2[9])/3 + (8*G2[10])/9 - 
   (8*xi*G2[10])/9 + (32*G2[11])/27 - (32*xi*G2[11])/27 + (8*G2[12])/27 - 
   (8*xi*G2[12])/27 - (64*G2[13])/27 + (64*xi*G2[13])/27 - (8*G2[15])/27 + 
   (8*xi*G2[15])/27 + (32*G2[16])/27 - (32*xi*G2[16])/27 + (28*G2[17])/27 - 
   (28*xi*G2[17])/27 - (64*G2[18])/27 + (64*xi*G2[18])/27 - (4*G2[19])/9 + 
   (4*xi*G2[19])/9 - (8*G2[20])/27 + (8*xi*G2[20])/27 - (16*G2[21])/27 + 
   (16*xi*G2[21])/27 + (16*G2[22])/9 - (16*xi*G2[22])/9 + (16*G2[24])/9 - 
   (16*xi*G2[24])/9 + (4*G2[26])/9 - (4*xi*G2[26])/9 + (28*G2[27])/9 + 
   (20*xi*G2[27])/9 - (16*G2[34])/9 + (16*xi*G2[34])/9 - (8*G2[36])/9 + 
   (8*xi*G2[36])/9 - (8*G2[37])/9 + (8*xi*G2[37])/9 + (16*G2[39])/9 + 
   (32*xi*G2[39])/9 - (8*G2[40])/9 + (8*xi*G2[40])/9 + (32*G2[42])/27 - 
   (32*xi*G2[42])/27 + (16*G2[43])/9 - (16*xi*G2[43])/9), 
 gs^4*(-3392/27 - (518*C01)/27 - (5552*C02)/243 + (896*log2)/81 + 
   (224*xi)/27 + (994*C01*xi)/81 - (608*C02*xi)/81 - (80*log2*xi)/27 + 
   (64*xi*G1eps[4])/27 - (4480*G2[2])/9 + (3824*xi*G2[2])/9 - 
   (896*xi^2*G2[2])/9 - (16*G2[3])/3 + (8*xi*G2[3])/9 + (16*G2[5])/3 - 
   (8*xi*G2[5])/9 + (1024*G2[6])/243 - (224*xi*G2[6])/81 + (4480*G2[9])/9 - 
   (3824*xi*G2[9])/9 + (896*xi^2*G2[9])/9 + (16*G2[10])/9 - 
   (16*xi*G2[10])/9 + (76*G2[11])/27 - (76*xi*G2[11])/27 + (40*G2[12])/27 - 
   (40*xi*G2[12])/27 + (128*xi*G2[13])/27 - (40*G2[15])/27 + 
   (40*xi*G2[15])/27 + (64*G2[16])/27 - (64*xi*G2[16])/27 - (88*G2[17])/81 - 
   (176*xi*G2[17])/27 - (104*G2[18])/27 + (104*xi*G2[18])/27 + 
   (248*G2[19])/81 - (8*xi*G2[19])/9 + (16*G2[20])/27 - (112*xi*G2[20])/27 - 
   (80*G2[21])/27 + (80*xi*G2[21])/27 + (32*G2[22])/9 - (32*xi*G2[22])/9 - 
   (224*G2[24])/27 - (128*G2[25])/9 - (200*G2[26])/27 - (8*xi*G2[26])/3 - 
   (584*G2[27])/27 + (8*xi*G2[27])/3 - (416*G2[28])/27 - (16*xi*G2[28])/9 + 
   (416*G2[30])/27 + (16*xi*G2[30])/9 + (256*G2[33])/9 + (224*G2[34])/9 + 
   (32*xi*G2[34])/9 + (2288*G2[36])/243 + (224*xi*G2[36])/81 - 
   (16*G2[37])/9 + (16*xi*G2[37])/9 - (2864*G2[39])/243 + 
   (640*xi*G2[39])/81 - (16*G2[40])/9 + (16*xi*G2[40])/9 + (128*G2[41])/9 + 
   (64*G2[42])/27 - (64*xi*G2[42])/27 + (32*G2[43])/9 - (32*xi*G2[43])/9), 
 gs^4*(-2656/27 - (34754*C01)/81 + (42608*C02)/243 - (5360*log2)/81 + 
   (320*xi)/3 + (36562*C01*xi)/81 - (512*C02*xi)/3 + (1792*log2*xi)/27 - 
   (64*xi^2)/9 - (7624*C01*xi^2)/81 + (7808*C02*xi^2)/243 - 
   (1184*log2*xi^2)/81 - (32*G1eps[1])/9 + (32*xi*G1eps[1])/9 - 
   (32*G1eps[2])/9 + (32*G1eps[3])/9 - (32*xi*G1eps[3])/9 + (16*G1eps[4])/9 - 
   (16*xi*G1eps[4])/27 + (16*G2[1])/3 - (32*xi*G2[1])/9 - (584*G2[2])/9 - 
   (248*xi*G2[2])/9 + 32*xi^2*G2[2] + (544*G2[3])/9 - (1456*xi*G2[3])/27 + 
   (80*xi^2*G2[3])/9 - (1568*G2[5])/27 + (1424*xi*G2[5])/27 - 
   (80*xi^2*G2[5])/9 + (20912*G2[6])/243 - (2176*xi*G2[6])/27 + 
   (3680*xi^2*G2[6])/243 - (64*G2[7])/9 + (32*xi*G2[7])/9 - (32*G2[8])/27 + 
   (64*xi*G2[8])/27 + (584*G2[9])/9 + (248*xi*G2[9])/9 - 32*xi^2*G2[9] + 
   (8*G2[10])/9 - (8*xi*G2[10])/9 + (128*G2[11])/27 - (160*xi*G2[11])/27 + 
   (16*xi^2*G2[11])/9 + (8*G2[12])/27 - (124*xi*G2[12])/27 + 
   (8*xi^2*G2[12])/3 - (248*G2[13])/9 + (440*xi*G2[13])/27 - (8*G2[15])/27 + 
   (124*xi*G2[15])/27 - (8*xi^2*G2[15])/3 + (224*G2[16])/27 - 
   (112*xi*G2[16])/27 + (11380*G2[17])/81 - (12536*xi*G2[17])/81 + 
   (2728*xi^2*G2[17])/81 - (16*G2[18])/9 - (8*xi*G2[18])/3 + 
   (8*xi^2*G2[18])/3 + (1324*G2[19])/81 - (1228*xi*G2[19])/81 + 
   (160*xi^2*G2[19])/81 + (184*G2[20])/27 - (1804*xi*G2[20])/81 + 
   (280*xi^2*G2[20])/27 - (160*G2[21])/27 + (320*xi*G2[21])/27 - 
   (16*xi^2*G2[21])/3 - (16*G2[22])/9 + (16*xi*G2[22])/9 + (32*G2[23])/9 - 
   (32*xi*G2[23])/9 + (5168*G2[24])/27 - (560*xi*G2[24])/3 + 
   (320*xi^2*G2[24])/9 - (160*G2[25])/27 + (176*xi*G2[25])/27 - 108*G2[26] + 
   (2836*xi*G2[26])/27 - (160*xi^2*G2[26])/9 - (3196*G2[27])/27 + 
   116*xi*G2[27] - (160*xi^2*G2[27])/9 - (3008*G2[28])/27 + 
   (2912*xi*G2[28])/27 - (160*xi^2*G2[28])/9 + (3008*G2[30])/27 - 
   (2912*xi*G2[30])/27 + (160*xi^2*G2[30])/9 - (64*G2[31])/27 + 
   (32*xi*G2[31])/27 + (64*G2[32])/27 - (32*xi*G2[32])/27 + (416*G2[33])/27 - 
   (448*xi*G2[33])/27 + 16*G2[34] - 16*xi*G2[34] + (10696*G2[36])/243 - 
   (280*xi*G2[36])/9 + (1216*xi^2*G2[36])/243 - (8*G2[37])/9 + 
   (8*xi*G2[37])/9 - (32*G2[38])/9 + (32*xi*G2[38])/9 + (16016*G2[39])/243 - 
   (640*xi*G2[39])/9 + (3104*xi^2*G2[39])/243 + (8*G2[40])/3 - 
   (8*xi*G2[40])/3 + (32*G2[41])/3 - (32*xi*G2[41])/3 + (8*G2[42])/9 - 
   (8*xi*G2[42])/9), gs^4*(1208/27 + (12500*C01)/27 - (5660*C02)/27 + 
   (184*log2)/3 - (1376*xi)/27 - (4534*C01*xi)/9 + (5468*C02*xi)/27 - 
   (160*log2*xi)/3 + (32*xi^2)/3 + (320*C01*xi^2)/3 - (3304*C02*xi^2)/81 + 
   (328*log2*xi^2)/27 - (16*G1eps[1])/9 + (16*xi*G1eps[1])/9 - 
   (16*G1eps[2])/9 + (32*xi*G1eps[2])/9 + (16*G1eps[3])/9 - 
   (16*xi*G1eps[3])/9 - (64*G1eps[4])/27 - (40*G2[1])/9 + (56*xi*G2[1])/27 - 
   (100*G2[2])/3 - (164*xi*G2[2])/9 - (56*xi^2*G2[2])/3 - (496*G2[3])/9 + 
   (1384*xi*G2[3])/27 - (224*xi^2*G2[3])/27 + (1424*G2[5])/27 - 
   (440*xi*G2[5])/9 + (224*xi^2*G2[5])/27 - (808*G2[6])/9 + 
   (2104*xi*G2[6])/27 - (1264*xi^2*G2[6])/81 + (32*G2[7])/9 - 
   (32*xi*G2[7])/9 - (64*G2[8])/27 + (332*G2[9])/9 + (44*xi*G2[9])/3 + 
   (56*xi^2*G2[9])/3 + (16*G2[10])/3 - (8*xi*G2[10])/9 - (148*G2[11])/9 + 
   (88*xi*G2[11])/9 - (8*xi^2*G2[11])/3 - (10*G2[12])/9 - (58*xi*G2[12])/9 + 
   (4*xi^2*G2[12])/9 + (664*G2[13])/27 - (88*xi*G2[13])/27 + (10*G2[15])/9 + 
   (58*xi*G2[15])/9 - (4*xi^2*G2[15])/9 + (16*G2[16])/9 - (16*xi*G2[16])/9 - 
   (4454*G2[17])/27 + (4766*xi*G2[17])/27 - (964*xi^2*G2[17])/27 + 
   (32*G2[18])/9 - (52*xi*G2[18])/27 + (4*xi^2*G2[18])/9 + (20*G2[19])/3 + 
   (544*xi*G2[19])/27 - (128*xi^2*G2[19])/27 - (890*G2[20])/27 + 
   (478*xi*G2[20])/27 - (140*xi^2*G2[20])/27 + (32*G2[21])/9 + 
   (104*xi*G2[21])/9 - (8*xi^2*G2[21])/9 - (80*G2[22])/3 + (16*xi*G2[22])/3 + 
   16*G2[23] - (32*xi*G2[23])/9 - (1712*G2[24])/9 + (1600*xi*G2[24])/9 - 
   (896*xi^2*G2[24])/27 + (112*G2[25])/27 - (112*xi*G2[25])/27 + 
   (2192*G2[26])/27 - (2612*xi*G2[26])/27 + (448*xi^2*G2[26])/27 + 
   (908*G2[27])/9 - (952*xi*G2[27])/9 + (448*xi^2*G2[27])/27 + 
   (2416*G2[28])/27 - (2704*xi*G2[28])/27 + (448*xi^2*G2[28])/27 - 
   (2416*G2[30])/27 + (2704*xi*G2[30])/27 - (448*xi^2*G2[30])/27 + 
   (64*G2[31])/27 - (64*xi*G2[31])/27 - (64*G2[32])/27 + (64*xi*G2[32])/27 - 
   (176*G2[33])/27 + (176*xi*G2[33])/27 + (64*G2[34])/9 + (128*xi*G2[34])/9 - 
   (304*G2[36])/27 + 16*xi*G2[36] - (392*xi^2*G2[36])/81 - (16*G2[37])/3 + 
   (8*xi*G2[37])/9 - (16*G2[38])/3 - (64*xi*G2[38])/9 - (572*G2[39])/27 + 
   (628*xi*G2[39])/9 - (952*xi^2*G2[39])/81 + (32*G2[40])/9 + 
   (40*xi*G2[40])/9 - (32*G2[41])/9 + (32*xi*G2[41])/9 - (40*G2[42])/9 - 
   (40*xi*G2[42])/27 - (16*G2[43])/3 - (32*xi*G2[43])/9), 
 gs^4*(-1232/27 + (20909*C01)/27 - (26752*C02)/81 + (2488*log2)/27 - 
   (2416*xi)/27 - (25711*C01*xi)/27 + (10520*C02*xi)/27 - (880*log2*xi)/9 + 
   (64*xi^2)/3 + (640*C01*xi^2)/3 - (6608*C02*xi^2)/81 + (656*log2*xi^2)/27 - 
   (32*G1eps[1])/9 + (32*xi*G1eps[1])/9 - (32*G1eps[2])/9 + 
   (32*xi*G1eps[2])/9 + (32*G1eps[3])/9 - (32*xi*G1eps[3])/9 - 
   (64*G1eps[4])/9 + (64*xi*G1eps[4])/27 - (80*G2[1])/9 + (112*xi*G2[1])/27 - 
   (4984*G2[2])/9 + (1720*xi*G2[2])/3 - (656*xi^2*G2[2])/3 - 
   (2336*G2[3])/27 + (2576*xi*G2[3])/27 - (448*xi^2*G2[3])/27 + 
   (736*G2[5])/9 - (272*xi*G2[5])/3 + (448*xi^2*G2[5])/27 - (9856*G2[6])/81 + 
   (448*xi*G2[6])/3 - (2528*xi^2*G2[6])/81 + (64*G2[7])/9 - (64*xi*G2[7])/9 - 
   (128*G2[8])/27 + (5048*G2[9])/9 - (5224*xi*G2[9])/9 + (656*xi^2*G2[9])/3 + 
   (16*G2[10])/9 - (16*xi*G2[10])/9 - (254*G2[11])/9 + (154*xi*G2[11])/9 - 
   (16*xi^2*G2[11])/3 - (88*G2[12])/9 - (112*xi*G2[12])/9 + 
   (8*xi^2*G2[12])/9 + (560*G2[13])/9 - (176*xi*G2[13])/27 + (88*G2[15])/9 + 
   (112*xi*G2[15])/9 - (8*xi^2*G2[15])/9 + (32*G2[16])/9 - (32*xi*G2[16])/9 - 
   (7300*G2[17])/27 + (8780*xi*G2[17])/27 - (1928*xi^2*G2[17])/27 - 
   (4*G2[18])/9 - (92*xi*G2[18])/27 + (8*xi^2*G2[18])/9 - (1640*G2[19])/27 + 
   (128*xi*G2[19])/3 - (256*xi^2*G2[19])/27 - (1876*G2[20])/27 + 
   (268*xi*G2[20])/9 - (280*xi^2*G2[20])/27 + (200*G2[21])/9 + 
   (200*xi*G2[21])/9 - (16*xi^2*G2[21])/9 + (32*G2[22])/3 + 
   (32*xi*G2[22])/3 - (64*G2[23])/9 - (64*xi*G2[23])/9 - (6400*G2[24])/27 + 
   (2944*xi*G2[24])/9 - (1792*xi^2*G2[24])/27 - (160*G2[25])/27 - 
   (224*xi*G2[25])/27 + (1208*G2[26])/9 - (4840*xi*G2[26])/27 + 
   (896*xi^2*G2[26])/27 + (3536*G2[27])/27 - (592*xi*G2[27])/3 + 
   (896*xi^2*G2[27])/27 + (3424*G2[28])/27 - (5024*xi*G2[28])/27 + 
   (896*xi^2*G2[28])/27 - (3424*G2[30])/27 + (5024*xi*G2[30])/27 - 
   (896*xi^2*G2[30])/27 + (128*G2[31])/27 - (128*xi*G2[31])/27 - 
   (128*G2[32])/27 + (128*xi*G2[32])/27 + (416*G2[33])/27 + 
   (352*xi*G2[33])/27 + (256*xi*G2[34])/9 - (4928*G2[36])/81 + 
   (944*xi*G2[36])/27 - (784*xi^2*G2[36])/81 - (16*G2[37])/9 + 
   (16*xi*G2[37])/9 + (64*G2[38])/9 - (128*xi*G2[38])/9 - (6184*G2[39])/81 + 
   (3400*xi*G2[39])/27 - (1904*xi^2*G2[39])/81 - (80*G2[40])/9 + 
   (80*xi*G2[40])/9 + (64*G2[41])/9 + (64*xi*G2[41])/9 - (80*G2[42])/9 - 
   (80*xi*G2[42])/27 - (32*G2[43])/3 - (64*xi*G2[43])/9), 
 gs^4*(-352/9 - (2227*C01)/9 + (524*C02)/27 - (800*log2)/9 + (208*xi)/3 + 
   (695*C01*xi)/3 - (212*C02*xi)/9 + 96*log2*xi - (578*C01*xi^2)/9 + 
   (1240*C02*xi^2)/81 - (664*log2*xi^2)/27 - (16*G1eps[1])/3 - 
   (8*G1eps[2])/9 + (16*xi*G1eps[2])/9 + (16*G1eps[3])/3 - (32*G1eps[4])/9 - 
   (32*xi*G1eps[4])/27 - (16*G2[1])/9 + (112*xi*G2[1])/27 - (3484*G2[2])/9 + 
   (3772*xi*G2[2])/9 - (1304*xi^2*G2[2])/9 + (100*G2[3])/3 - 44*xi*G2[3] + 
   (280*xi^2*G2[3])/27 - (116*G2[5])/3 + (476*xi*G2[5])/9 - 
   (280*xi^2*G2[5])/27 + (1504*G2[6])/27 - (1520*xi*G2[6])/27 + 
   (1456*xi^2*G2[6])/81 + (32*G2[7])/9 - (80*xi*G2[7])/9 - (32*G2[8])/9 - 
   (32*xi*G2[8])/27 + (3532*G2[9])/9 - (1252*xi*G2[9])/3 + 
   (1304*xi^2*G2[9])/9 - (16*G2[10])/9 + (16*xi*G2[10])/9 - (4*G2[11])/3 + 
   (80*xi*G2[11])/27 - (4*xi^2*G2[11])/3 + (44*G2[12])/3 - 
   (724*xi*G2[12])/27 + (20*xi^2*G2[12])/3 - (16*G2[13])/27 + 
   (208*xi*G2[13])/9 - (44*G2[15])/3 + (724*xi*G2[15])/27 - 
   (20*xi^2*G2[15])/3 + (80*G2[16])/9 + (32*xi*G2[16])/27 + (772*G2[17])/9 - 
   (2548*xi*G2[17])/27 + (236*xi^2*G2[17])/9 + 8*G2[18] - (220*xi*G2[18])/9 + 
   (20*xi^2*G2[18])/3 - (260*G2[19])/27 + (20*xi*G2[19])/3 - 
   (112*xi^2*G2[19])/27 + (140*G2[20])/9 - (1172*xi*G2[20])/27 + 
   (340*xi^2*G2[20])/27 - (80*G2[21])/3 + (1448*xi*G2[21])/27 - 
   (40*xi^2*G2[21])/3 - (208*G2[22])/9 + (208*xi*G2[22])/9 + 16*G2[23] - 
   16*xi*G2[23] + (4064*G2[24])/27 - (4288*xi*G2[24])/27 + 
   (1120*xi^2*G2[24])/27 + (8*G2[25])/3 + (56*xi*G2[25])/9 - 
   (1936*G2[26])/27 + (2384*xi*G2[26])/27 - (560*xi^2*G2[26])/27 - 
   (916*G2[27])/27 + (1508*xi*G2[27])/27 - (560*xi^2*G2[27])/27 - 
   (1624*G2[28])/27 + (2024*xi*G2[28])/27 - (560*xi^2*G2[28])/27 + 
   (1624*G2[30])/27 - (2024*xi*G2[30])/27 + (560*xi^2*G2[30])/27 + 
   (16*G2[31])/3 - (80*xi*G2[31])/9 - (16*G2[32])/3 + (80*xi*G2[32])/9 - 
   (112*xi*G2[33])/9 - (64*G2[34])/3 + (1472*G2[36])/27 - 
   (1384*xi*G2[36])/27 + (920*xi^2*G2[36])/81 + (16*G2[37])/9 - 
   (16*xi*G2[37])/9 + (112*G2[38])/9 - (112*xi*G2[38])/9 + (1628*G2[39])/27 - 
   (1804*xi*G2[39])/27 + (760*xi^2*G2[39])/81 - (64*G2[40])/9 + 
   (64*xi*G2[40])/9 - (16*xi*G2[41])/9 - (16*xi*G2[42])/9 - 
   (16*xi*G2[43])/3), gs^4*(688/9 - (4876*C01)/27 + (848*C02)/27 - 40*log2 + 
   (112*xi)/3 + (1198*C01*xi)/9 - (1448*C02*xi)/27 + (272*log2*xi)/9 - 
   (284*C01*xi^2)/9 + (496*C02*xi^2)/81 - (112*log2*xi^2)/27 - 
   (32*G1eps[1])/9 + (32*xi*G1eps[1])/9 - (32*G1eps[2])/9 + 
   (32*xi*G1eps[2])/9 + (32*G1eps[3])/9 - (32*xi*G1eps[3])/9 + 
   (16*G1eps[4])/27 - (16*xi*G1eps[4])/9 + (32*G2[1])/27 - (32*xi*G2[1])/9 - 
   (6968*G2[2])/9 + (6760*xi*G2[2])/9 - (656*xi^2*G2[2])/3 + (80*G2[3])/3 - 
   (808*xi*G2[3])/27 + (112*xi^2*G2[3])/27 - (208*G2[5])/9 + 
   (712*xi*G2[5])/27 - (112*xi^2*G2[5])/27 + (368*G2[6])/9 - 
   (880*xi*G2[6])/27 + (352*xi^2*G2[6])/81 - (32*G2[7])/9 + (32*xi*G2[7])/9 - 
   (256*G2[8])/27 + (64*xi*G2[8])/9 + 792*G2[9] - (6856*xi*G2[9])/9 + 
   (656*xi^2*G2[9])/3 - (32*xi*G2[10])/9 - (136*G2[11])/27 + 
   (76*xi*G2[11])/27 + (8*xi^2*G2[11])/9 + (140*G2[12])/27 - 
   (188*xi*G2[12])/27 + (8*xi^2*G2[12])/3 + (224*G2[13])/27 + 
   (320*xi*G2[13])/27 - (140*G2[15])/27 + (188*xi*G2[15])/27 - 
   (8*xi^2*G2[15])/3 + (176*G2[16])/27 - (176*xi*G2[16])/27 + 
   (1436*G2[17])/27 - (1108*xi*G2[17])/27 + (40*xi^2*G2[17])/3 + 
   (40*G2[18])/9 - (56*xi*G2[18])/9 + (8*xi^2*G2[18])/3 - (400*G2[19])/27 + 
   (8*xi*G2[19])/27 - (32*xi^2*G2[19])/27 + (28*G2[20])/27 - 
   (68*xi*G2[20])/27 + (200*xi^2*G2[20])/27 - (280*G2[21])/27 + 
   (376*xi*G2[21])/27 - (16*xi^2*G2[21])/3 - (32*G2[22])/3 + 
   (32*xi*G2[22])/9 + (32*G2[23])/3 - (32*xi*G2[23])/9 + (992*G2[24])/9 - 
   (2432*xi*G2[24])/27 + (448*xi^2*G2[24])/27 + (112*G2[25])/9 + 
   (16*xi*G2[25])/9 - (128*G2[26])/3 + (1312*xi*G2[26])/27 - 
   (224*xi^2*G2[26])/27 - 24*G2[27] + (1960*xi*G2[27])/27 - 
   (224*xi^2*G2[27])/27 - (128*G2[28])/3 + (1552*xi*G2[28])/27 - 
   (224*xi^2*G2[28])/27 + (128*G2[30])/3 - (1552*xi*G2[30])/27 + 
   (224*xi^2*G2[30])/27 - (32*G2[31])/9 + (32*xi*G2[31])/9 + (32*G2[32])/9 - 
   (32*xi*G2[32])/9 - (64*G2[33])/3 - (64*xi*G2[33])/9 - (256*G2[34])/9 - 
   (128*xi*G2[34])/9 + 16*G2[36] - (272*xi*G2[36])/27 - 
   (208*xi^2*G2[36])/81 + (32*xi*G2[37])/9 + (32*G2[38])/3 + 
   (32*xi*G2[38])/9 + (200*G2[39])/3 - (1208*xi*G2[39])/27 + 
   (880*xi^2*G2[39])/81 - (32*G2[40])/3 - (64*xi*G2[40])/9 - (64*G2[41])/9 - 
   (64*xi*G2[41])/9 - (16*G2[42])/9 + (16*xi*G2[42])/9 - (8*G2[43])/3 + 
   (8*xi*G2[43])/3), gs^4*(-832/27 - (3748*C01)/9 + (34160*C02)/243 - 
   (5600*log2)/81 + (704*xi)/27 + (22924*C01*xi)/81 - (3344*C02*xi)/27 + 
   (160*log2*xi)/3 - (568*C01*xi^2)/9 + (992*C02*xi^2)/81 - 
   (224*log2*xi^2)/27 - (128*G1eps[4])/27 + (64*G2[1])/27 - (64*xi*G2[1])/9 - 
   (8752*G2[2])/9 + (9488*xi*G2[2])/9 - (3040*xi^2*G2[2])/9 + 
   (1792*G2[3])/27 - (1616*xi*G2[3])/27 + (224*xi^2*G2[3])/27 - 
   (1600*G2[5])/27 + (1424*xi*G2[5])/27 - (224*xi^2*G2[5])/27 + 
   (22400*G2[6])/243 - 64*xi*G2[6] + (704*xi^2*G2[6])/81 - (64*G2[7])/9 + 
   (64*xi*G2[7])/9 - (512*G2[8])/27 + (128*xi*G2[8])/9 + 1008*G2[9] - 
   (9680*xi*G2[9])/9 + (3040*xi^2*G2[9])/9 + (32*G2[10])/9 - 
   (64*xi*G2[10])/9 - (128*G2[11])/27 + (128*xi*G2[11])/27 + 
   (16*xi^2*G2[11])/9 + (328*G2[12])/27 - (376*xi*G2[12])/27 + 
   (16*xi^2*G2[12])/3 + (640*xi*G2[13])/27 - (328*G2[15])/27 + 
   (376*xi*G2[15])/27 - (16*xi^2*G2[15])/3 + (352*G2[16])/27 - 
   (352*xi*G2[16])/27 + (10888*G2[17])/81 - (824*xi*G2[17])/9 + 
   (80*xi^2*G2[17])/3 + (32*G2[18])/3 - (112*xi*G2[18])/9 + 
   (16*xi^2*G2[18])/3 - (2336*G2[19])/81 - (16*xi*G2[19])/9 - 
   (64*xi^2*G2[19])/27 + (376*G2[20])/27 - (232*xi*G2[20])/27 + 
   (400*xi^2*G2[20])/27 - (656*G2[21])/27 + (752*xi*G2[21])/27 - 
   (32*xi^2*G2[21])/3 + (64*G2[22])/9 + (64*xi*G2[22])/9 - (64*xi*G2[23])/9 + 
   (6656*G2[24])/27 - (4864*xi*G2[24])/27 + (896*xi^2*G2[24])/27 - 
   (32*G2[25])/9 + (32*xi*G2[25])/9 - (2992*G2[26])/27 + 
   (2624*xi*G2[26])/27 - (448*xi^2*G2[26])/27 - (4192*G2[27])/27 + 
   (3920*xi*G2[27])/27 - (448*xi^2*G2[27])/27 - (3712*G2[28])/27 + 
   (3104*xi*G2[28])/27 - (448*xi^2*G2[28])/27 + (3712*G2[30])/27 - 
   (3104*xi*G2[30])/27 + (448*xi^2*G2[30])/27 - (64*G2[31])/9 + 
   (64*xi*G2[31])/9 + (64*G2[32])/9 - (64*xi*G2[32])/9 + (64*G2[33])/9 - 
   (64*xi*G2[33])/9 + (128*G2[34])/9 - (256*xi*G2[34])/9 + (640*G2[36])/243 - 
   (32*xi*G2[36])/3 - (416*xi^2*G2[36])/81 - (32*G2[37])/9 + 
   (64*xi*G2[37])/9 + (64*xi*G2[38])/9 + (28880*G2[39])/243 - 
   (2480*xi*G2[39])/27 + (1760*xi^2*G2[39])/81 - (32*G2[40])/9 - 
   (128*xi*G2[40])/9 + (64*G2[41])/9 - (64*xi*G2[41])/9 - (32*G2[42])/9 + 
   (32*xi*G2[42])/9 - (16*G2[43])/3 + (16*xi*G2[43])/3), 
 gs^4*(-2816/27 - (59627*C01)/81 + (19408*C02)/81 - (1240*log2)/9 + 
   (3824*xi)/27 + (56959*C01*xi)/81 - (7112*C02*xi)/27 + (400*log2*xi)/3 - 
   (64*xi^2)/9 - (13216*C01*xi^2)/81 + (11408*C02*xi^2)/243 - 
   (2768*log2*xi^2)/81 - (64*G1eps[1])/9 - (32*xi*G1eps[1])/9 + 
   (16*G1eps[2])/9 + (64*G1eps[3])/9 + (32*xi*G1eps[3])/9 - 
   (32*G1eps[4])/27 - (32*xi*G1eps[4])/27 + (256*G2[1])/27 - 
   (272*xi*G2[1])/27 - (3128*G2[2])/9 + (3400*xi*G2[2])/9 - 
   (368*xi^2*G2[2])/3 + 88*G2[3] - (2800*xi*G2[3])/27 + (512*xi^2*G2[3])/27 - 
   (2344*G2[5])/27 + (2800*xi*G2[5])/27 - (512*xi^2*G2[5])/27 + 
   (12304*G2[6])/81 - (4096*xi*G2[6])/27 + (7136*xi^2*G2[6])/243 - 
   (32*G2[7])/3 + (64*xi*G2[7])/9 - (32*G2[8])/3 + (256*xi*G2[8])/27 + 
   (3256*G2[9])/9 - (3464*xi*G2[9])/9 + (368*xi^2*G2[9])/3 + (16*G2[10])/9 - 
   (16*xi*G2[10])/3 + (34*G2[11])/27 - (26*xi*G2[11])/27 + 
   (16*xi^2*G2[11])/9 + (676*G2[12])/27 - (884*xi*G2[12])/27 + 
   (104*xi^2*G2[12])/9 - (112*G2[13])/9 + (1232*xi*G2[13])/27 - 
   (676*G2[15])/27 + (884*xi*G2[15])/27 - (104*xi^2*G2[15])/9 + 
   (688*G2[16])/27 - (368*xi*G2[16])/27 + (2048*G2[17])/9 - 
   (19664*xi*G2[17])/81 + (5128*xi^2*G2[17])/81 + (52*G2[18])/3 - 
   (92*xi*G2[18])/3 + (104*xi^2*G2[18])/9 + (200*G2[19])/27 - 
   (1696*xi*G2[19])/81 - (128*xi^2*G2[19])/81 + (1288*G2[20])/27 - 
   (5128*xi*G2[20])/81 + (280*xi^2*G2[20])/9 - (1712*G2[21])/27 + 
   (1984*xi*G2[21])/27 - (208*xi^2*G2[21])/9 - (32*G2[22])/9 - 
   (32*xi*G2[22])/9 + (64*G2[23])/9 + (9440*G2[24])/27 - 
   (9536*xi*G2[24])/27 + (2048*xi^2*G2[24])/27 - (80*G2[25])/27 + 
   (160*xi*G2[25])/9 - (4856*G2[26])/27 + (5320*xi*G2[26])/27 - 
   (1024*xi^2*G2[26])/27 - (5296*G2[27])/27 + (6592*xi*G2[27])/27 - 
   (1024*xi^2*G2[27])/27 - (560*G2[28])/3 + (5728*xi*G2[28])/27 - 
   (1024*xi^2*G2[28])/27 + (560*G2[30])/3 - (5728*xi*G2[30])/27 + 
   (1024*xi^2*G2[30])/27 - (32*G2[31])/27 + (32*G2[32])/27 + 
   (352*G2[33])/27 - 32*xi*G2[33] + (128*G2[34])/9 - (512*xi*G2[34])/9 + 
   (5936*G2[36])/81 - (1648*xi*G2[36])/27 + (2512*xi^2*G2[36])/243 - 
   (16*G2[37])/9 + (16*xi*G2[37])/3 - (64*G2[38])/9 + (64*xi*G2[38])/3 + 
   (9736*G2[39])/81 - (1160*xi*G2[39])/9 + (6704*xi^2*G2[39])/243 + 
   (16*G2[40])/3 - (208*xi*G2[40])/9 + (32*G2[41])/3 - (128*xi*G2[41])/9 - 
   (8*G2[43])/3 + (8*xi*G2[43])/3), 
 gs^4*(-376/9 - (3892*C01)/27 + (2444*C02)/81 - (344*log2)/27 + (224*xi)/9 + 
   (2197*C01*xi)/27 - (2300*C02*xi)/81 + (440*log2*xi)/27 - 
   (142*C01*xi^2)/9 + (248*C02*xi^2)/81 - (56*log2*xi^2)/27 + 
   (32*G1eps[1])/9 + (16*xi*G1eps[1])/9 - (8*G1eps[2])/9 + 
   (16*xi*G1eps[2])/9 - (32*G1eps[3])/9 - (16*xi*G1eps[3])/9 + 
   (32*G1eps[4])/27 + (32*xi*G1eps[4])/27 + (112*G2[1])/27 - 
   (16*xi*G2[1])/9 - (668*G2[2])/3 + 148*xi*G2[2] - (248*xi^2*G2[2])/9 + 
   (484*G2[3])/27 - (436*xi*G2[3])/27 + (56*xi^2*G2[3])/27 - (436*G2[5])/27 + 
   (388*xi*G2[5])/27 - (56*xi^2*G2[5])/27 + (2336*G2[6])/81 - 
   (1520*xi*G2[6])/81 + (176*xi^2*G2[6])/81 - (16*G2[7])/9 + 
   (16*xi*G2[7])/9 - (224*G2[8])/27 + (32*xi*G2[8])/9 + (2116*G2[9])/9 - 
   (460*xi*G2[9])/3 + (248*xi^2*G2[9])/9 + (16*G2[10])/9 - (16*xi*G2[10])/9 - 
   (62*G2[11])/27 + (44*xi*G2[11])/27 + (4*xi^2*G2[11])/9 + (250*G2[12])/27 - 
   (166*xi*G2[12])/27 + (4*xi^2*G2[12])/3 - (32*G2[13])/9 + 
   (160*xi*G2[13])/27 - (250*G2[15])/27 + (166*xi*G2[15])/27 - 
   (4*xi^2*G2[15])/3 + (88*G2[16])/27 - (88*xi*G2[16])/27 + 
   (1154*G2[17])/27 - (262*xi*G2[17])/9 + (20*xi^2*G2[17])/3 + 
   (80*G2[18])/9 - (52*xi*G2[18])/9 + (4*xi^2*G2[18])/3 + (68*G2[19])/27 - 
   (68*xi*G2[19])/27 - (16*xi^2*G2[19])/27 + (118*G2[20])/9 - 
   (62*xi*G2[20])/9 + (100*xi^2*G2[20])/27 - (500*G2[21])/27 + 
   (332*xi*G2[21])/27 - (8*xi^2*G2[21])/3 - (16*G2[22])/9 + 
   (16*xi*G2[22])/9 + (16*G2[23])/9 - (16*xi*G2[23])/9 + (608*G2[24])/9 - 
   (448*xi*G2[24])/9 + (224*xi^2*G2[24])/27 - 8*G2[25] + (8*xi*G2[25])/9 - 
   (128*G2[26])/3 + (80*xi*G2[26])/3 - (112*xi^2*G2[26])/27 - 
   (604*G2[27])/9 + (116*xi*G2[27])/3 - (112*xi^2*G2[27])/27 - 
   (488*G2[28])/9 + (280*xi*G2[28])/9 - (112*xi^2*G2[28])/27 + 
   (488*G2[30])/9 - (280*xi*G2[30])/9 + (112*xi^2*G2[30])/27 - 
   (16*G2[31])/9 + (16*xi*G2[31])/9 + (16*G2[32])/9 - (16*xi*G2[32])/9 + 
   (112*G2[33])/9 - (32*xi*G2[33])/9 + (256*G2[34])/9 - (64*xi*G2[34])/9 + 
   (616*G2[36])/81 - (352*xi*G2[36])/81 - (104*xi^2*G2[36])/81 - 
   (16*G2[37])/9 + (16*xi*G2[37])/9 - (16*G2[38])/9 + (16*xi*G2[38])/9 + 
   (3164*G2[39])/81 - (2060*xi*G2[39])/81 + (440*xi^2*G2[39])/81 + 
   (32*G2[40])/9 - (32*xi*G2[40])/9 + (16*G2[41])/3 - (32*xi*G2[41])/9 - 
   (8*G2[42])/9 + (8*xi*G2[42])/9 - (4*G2[43])/3 + (4*xi*G2[43])/3), 
 gs^4*(-448/9 - (2368*C01)/9 + (22448*C02)/243 - (3032*log2)/81 + 
   (464*xi)/27 + (12670*C01*xi)/81 - (1784*C02*xi)/27 + (832*log2*xi)/27 - 
   (284*C01*xi^2)/9 + (496*C02*xi^2)/81 - (112*log2*xi^2)/27 + 
   (32*G1eps[1])/3 + (16*G1eps[2])/9 - (32*G1eps[3])/3 - (16*G1eps[4])/27 + 
   (16*xi*G1eps[4])/9 + (224*G2[1])/27 - (32*xi*G2[1])/9 - (968*G2[2])/9 + 
   (248*xi*G2[2])/9 - (16*xi^2*G2[2])/3 + (904*G2[3])/27 - 
   (824*xi*G2[3])/27 + (112*xi^2*G2[3])/27 - (808*G2[5])/27 + 
   (728*xi*G2[5])/27 - (112*xi^2*G2[5])/27 + (15728*G2[6])/243 - 
   (944*xi*G2[6])/27 + (352*xi^2*G2[6])/81 - (32*G2[7])/9 + (32*xi*G2[7])/9 - 
   (448*G2[8])/27 + (64*xi*G2[8])/9 + (1192*G2[9])/9 - (344*xi*G2[9])/9 + 
   (16*xi^2*G2[9])/3 + (32*G2[10])/9 - (32*xi*G2[10])/9 - (40*G2[11])/27 + 
   (76*xi*G2[11])/27 + (8*xi^2*G2[11])/9 + (476*G2[12])/27 - 
   (332*xi*G2[12])/27 + (8*xi^2*G2[12])/3 - (32*G2[13])/27 + 
   (320*xi*G2[13])/27 - (476*G2[15])/27 + (332*xi*G2[15])/27 - 
   (8*xi^2*G2[15])/3 + (176*G2[16])/27 - (176*xi*G2[16])/27 + 
   (6556*G2[17])/81 - (1412*xi*G2[17])/27 + (40*xi^2*G2[17])/3 + 
   (152*G2[18])/9 - (104*xi*G2[18])/9 + (8*xi^2*G2[18])/3 - (992*G2[19])/81 - 
   (88*xi*G2[19])/27 - (32*xi^2*G2[19])/27 + (796*G2[20])/27 - 
   (140*xi*G2[20])/9 + (200*xi^2*G2[20])/27 - (952*G2[21])/27 + 
   (664*xi*G2[21])/27 - (16*xi^2*G2[21])/3 + (160*G2[22])/9 + 
   (32*xi*G2[22])/9 - (32*G2[23])/3 - (32*xi*G2[23])/9 + (3712*G2[24])/27 - 
   (832*xi*G2[24])/9 + (448*xi^2*G2[24])/27 - 16*G2[25] + (16*xi*G2[25])/9 - 
   (1760*G2[26])/27 + (448*xi*G2[26])/9 - (224*xi^2*G2[26])/27 - 
   (3656*G2[27])/27 + (664*xi*G2[27])/9 - (224*xi^2*G2[27])/27 - 
   (2576*G2[28])/27 + (176*xi*G2[28])/3 - (224*xi^2*G2[28])/27 + 
   (2576*G2[30])/27 - (176*xi*G2[30])/3 + (224*xi^2*G2[30])/27 - 
   (32*G2[31])/9 + (32*xi*G2[31])/9 + (32*G2[32])/9 - (32*xi*G2[32])/9 + 
   (64*G2[33])/3 - (32*xi*G2[33])/9 + (128*G2[34])/3 - (128*xi*G2[34])/9 + 
   (2992*G2[36])/243 - (160*xi*G2[36])/27 - (208*xi^2*G2[36])/81 - 
   (32*G2[37])/9 + (32*xi*G2[37])/9 - (32*G2[38])/3 + (32*xi*G2[38])/9 + 
   (7016*G2[39])/243 - (1256*xi*G2[39])/27 + (880*xi^2*G2[39])/81 + 
   (64*G2[40])/9 - (64*xi*G2[40])/9 + (64*G2[41])/9 - (32*xi*G2[41])/9 - 
   (16*G2[42])/9 + (16*xi*G2[42])/9 - (8*G2[43])/3 + (8*xi*G2[43])/3), 
 gs^4*(-2528/27 - (30181*C01)/81 + (1172*C02)/9 - (1840*log2)/27 + 
   (784*xi)/9 + (1102*C01*xi)/3 - (1252*C02*xi)/9 + (1928*log2*xi)/27 - 
   (32*xi^2)/9 - (6608*C01*xi^2)/81 + (5704*C02*xi^2)/243 - 
   (1384*log2*xi^2)/81 + (56*G2[1])/9 - (136*xi*G2[1])/27 + (3004*G2[2])/9 - 
   (3628*xi*G2[2])/9 + (1192*xi^2*G2[2])/9 + (1352*G2[3])/27 - 
   (160*xi*G2[3])/3 + (256*xi^2*G2[3])/27 - (1384*G2[5])/27 + 
   (160*xi*G2[5])/3 - (256*xi^2*G2[5])/27 + (1864*G2[6])/27 - 
   (2120*xi*G2[6])/27 + (3568*xi^2*G2[6])/243 - (16*G2[7])/3 + 
   (32*xi*G2[7])/9 - (128*G2[8])/27 + (128*xi*G2[8])/27 - (2972*G2[9])/9 + 
   (3596*xi*G2[9])/9 - (1192*xi^2*G2[9])/9 + (64*G2[10])/9 - 
   (8*xi*G2[10])/3 + (34*G2[11])/27 - (16*xi*G2[11])/27 + (8*xi^2*G2[11])/9 + 
   (244*G2[12])/27 - (496*xi*G2[12])/27 + (52*xi^2*G2[12])/9 - 
   (776*G2[13])/27 + (616*xi*G2[13])/27 - (244*G2[15])/27 + 
   (496*xi*G2[15])/27 - (52*xi^2*G2[15])/9 + (568*G2[16])/27 - 
   (184*xi*G2[16])/27 + (980*G2[17])/9 - (10216*xi*G2[17])/81 + 
   (2564*xi^2*G2[17])/81 + (32*G2[18])/9 - (52*xi*G2[18])/3 + 
   (52*xi^2*G2[18])/9 + (1028*G2[19])/27 - (800*xi*G2[19])/81 - 
   (64*xi^2*G2[19])/81 + (368*G2[20])/27 - (2912*xi*G2[20])/81 + 
   (140*xi^2*G2[20])/9 - (740*G2[21])/27 + (1100*xi*G2[21])/27 - 
   (104*xi^2*G2[21])/9 - (176*G2[22])/9 - (16*xi*G2[22])/9 + (112*G2[23])/9 + 
   (1424*G2[24])/9 - (4928*xi*G2[24])/27 + (1024*xi^2*G2[24])/27 - 
   (256*G2[25])/27 + (80*xi*G2[25])/9 - (2984*G2[26])/27 + 
   (2740*xi*G2[26])/27 - (512*xi^2*G2[26])/27 - (1196*G2[27])/9 + 
   (3376*xi*G2[27])/27 - (512*xi^2*G2[27])/27 - (3040*G2[28])/27 + 
   (2944*xi*G2[28])/27 - (512*xi^2*G2[28])/27 + (3040*G2[30])/27 - 
   (2944*xi*G2[30])/27 + (512*xi^2*G2[30])/27 + (32*G2[31])/27 - 
   (32*G2[32])/27 + (512*G2[33])/27 - (160*xi*G2[33])/9 + (448*G2[34])/9 - 
   (256*xi*G2[34])/9 + 56*G2[36] - (872*xi*G2[36])/27 + 
   (1256*xi^2*G2[36])/243 - (64*G2[37])/9 + (8*xi*G2[37])/3 - 
   (208*G2[38])/9 + (32*xi*G2[38])/3 + (724*G2[39])/9 - (1772*xi*G2[39])/27 + 
   (3352*xi^2*G2[39])/243 + (176*G2[40])/9 - (104*xi*G2[40])/9 + 
   (80*G2[41])/9 - (80*xi*G2[41])/9 - (4*G2[43])/3 + (4*xi*G2[43])/3), 
 gs^4*(1920 - (21824*C01)/27 + (3584*C02)/9 - (128*log2)/3 + (4096*xi)/9 + 
   (16064*C01*xi)/27 - (6656*C02*xi)/27 + (128*log2*xi)/3 - 
   (256*G1eps[1])/9 + (256*xi*G1eps[1])/9 + (1280*G1eps[2])/9 + 
   (256*xi*G1eps[2])/9 - (2816*G1eps[3])/9 - (256*xi*G1eps[3])/9 + 
   (256*G1eps[4])/3 - 256*G2[2] + (1792*xi*G2[2])/9 + (512*G2[3])/9 - 
   (512*xi*G2[3])/9 - (512*G2[5])/9 + (512*xi*G2[5])/9 + (1280*G2[6])/9 - 
   (2816*xi*G2[6])/27 + 256*G2[9] - (1792*xi*G2[9])/9 + 128*G2[17] - 
   (5504*xi*G2[17])/27 + (128*G2[19])/3 - (896*xi*G2[19])/27 + 
   (2048*G2[24])/9 - (2048*xi*G2[24])/9 - (1024*G2[26])/9 + 
   (1024*xi*G2[26])/9 - (1024*G2[27])/9 + (1024*xi*G2[27])/9 - 
   (1024*G2[28])/9 + (1024*xi*G2[28])/9 + (1024*G2[30])/9 - 
   (1024*xi*G2[30])/9 + (256*G2[33])/9 - (256*xi*G2[33])/9 - (256*G2[36])/3 - 
   (1024*xi*G2[36])/27 + (512*G2[39])/9 - (2816*xi*G2[39])/27 - 
   (1280*G2[41])/9 - (256*xi*G2[41])/9), 
 gs^4*(-512/9 + (7456*C01)/27 - 96*C02 + (224*log2)/3 - (512*xi)/9 - 
   (4528*C01*xi)/27 + (512*C02*xi)/9 - (352*log2*xi)/9 - (64*G1eps[1])/9 - 
   (64*xi*G1eps[1])/9 + (64*G1eps[3])/9 + (64*xi*G1eps[3])/9 + 
   (32*G1eps[4])/27 + (32*xi*G1eps[4])/27 + (320*G2[2])/3 - 
   (608*xi*G2[2])/9 - (112*G2[3])/3 + (64*xi*G2[3])/3 + (112*G2[5])/3 - 
   (64*xi*G2[5])/3 - (160*G2[6])/3 + 32*xi*G2[6] - (320*G2[9])/3 + 
   (608*xi*G2[9])/9 - (320*G2[17])/3 + (1552*xi*G2[17])/27 + 
   (176*G2[19])/27 - (16*xi*G2[19])/3 - (448*G2[24])/3 + (256*xi*G2[24])/3 + 
   (224*G2[26])/3 - (128*xi*G2[26])/3 + (224*G2[27])/3 - (128*xi*G2[27])/3 + 
   (224*G2[28])/3 - (128*xi*G2[28])/3 - (224*G2[30])/3 + (128*xi*G2[30])/3 + 
   (64*G2[33])/9 + (64*xi*G2[33])/9 - (176*G2[36])/9 + (16*xi*G2[36])/3 - 
   (496*G2[39])/9 + (112*xi*G2[39])/3 + (64*G2[41])/9 + (64*xi*G2[41])/9), 
 gs^4*(-1024/9 + (232*C01)/9 - (256*C02)/27 + (160*log2)/9 - (1024*xi)/9 - 
   (3256*C01*xi)/27 + (3136*C02*xi)/81 - (928*log2*xi)/27 - 
   (128*G1eps[1])/9 - (128*xi*G1eps[1])/9 + (128*G1eps[3])/9 + 
   (128*xi*G1eps[3])/9 + (64*G1eps[4])/27 + (64*xi*G1eps[4])/27 + 
   (64*G2[2])/3 - (448*xi*G2[2])/9 - (224*G2[3])/27 + (160*xi*G2[3])/9 + 
   (224*G2[5])/27 - (160*xi*G2[5])/9 + (1792*xi*G2[6])/81 - (64*G2[9])/3 + 
   (448*xi*G2[9])/9 - (208*G2[17])/9 + (1072*xi*G2[17])/27 + 
   (112*G2[19])/27 - (304*xi*G2[19])/27 - (896*G2[24])/27 + 
   (640*xi*G2[24])/9 + (448*G2[26])/27 - (320*xi*G2[26])/9 + 
   (448*G2[27])/27 - (320*xi*G2[27])/9 + (448*G2[28])/27 - 
   (320*xi*G2[28])/9 - (448*G2[30])/27 + (320*xi*G2[30])/9 + (128*G2[33])/9 + 
   (128*xi*G2[33])/9 + (80*G2[36])/9 - (784*xi*G2[36])/81 - (688*G2[39])/27 + 
   (3664*xi*G2[39])/81 + (128*G2[41])/9 + (128*xi*G2[41])/9), 
 gs^4*(-512/9 - (992*C01)/9 + (1360*C02)/27 + (64*log2)/9 - (512*xi)/9 - 
   (1136*C01*xi)/27 + (752*C02*xi)/81 - (512*log2*xi)/27 - (64*G1eps[1])/9 - 
   (64*xi*G1eps[1])/9 + (64*G1eps[3])/9 + (64*xi*G1eps[3])/9 + 
   (32*G1eps[4])/9 + (32*xi*G1eps[4])/9 - (224*G2[2])/9 - (320*xi*G2[2])/9 + 
   (208*G2[3])/27 + (256*xi*G2[3])/27 - (208*G2[5])/27 - (256*xi*G2[5])/27 + 
   (416*G2[6])/27 + (992*xi*G2[6])/81 + (224*G2[9])/9 + (320*xi*G2[9])/9 + 
   (80*G2[17])/3 + (320*xi*G2[17])/27 + (64*G2[19])/9 - (352*xi*G2[19])/27 + 
   (832*G2[24])/27 + (1024*xi*G2[24])/27 - (416*G2[26])/27 - 
   (512*xi*G2[26])/27 - (416*G2[27])/27 - (512*xi*G2[27])/27 - 
   (416*G2[28])/27 - (512*xi*G2[28])/27 + (416*G2[30])/27 + 
   (512*xi*G2[30])/27 + (64*G2[33])/9 + (64*xi*G2[33])/9 - (272*G2[36])/27 - 
   (272*xi*G2[36])/81 + (688*G2[39])/27 + (1808*xi*G2[39])/81 + 
   (64*G2[41])/9 + (64*xi*G2[41])/9), 
 gs^4*(-5312/9 + 224*C01 - (352*C02)/3 - (32*log2)/3 - 32*xi - 
   (832*C01*xi)/9 + (1184*C02*xi)/27 - (32*log2*xi)/9 - (128*G1eps[2])/3 - 
   (64*xi*G1eps[2])/9 + (256*G1eps[3])/3 - (256*G1eps[4])/9 + (128*G2[2])/3 - 
   (160*G2[3])/9 + (160*xi*G2[3])/27 + (160*G2[5])/9 - (160*xi*G2[5])/27 - 
   (256*G2[6])/9 + (128*xi*G2[6])/9 - (128*G2[9])/3 - (928*G2[17])/27 + 
   (800*xi*G2[17])/27 - (256*G2[19])/27 + (320*xi*G2[19])/27 - 
   (640*G2[24])/9 + (640*xi*G2[24])/27 + (320*G2[26])/9 - 
   (320*xi*G2[26])/27 + (320*G2[27])/9 - (320*xi*G2[27])/27 + 
   (320*G2[28])/9 - (320*xi*G2[28])/27 - (320*G2[30])/9 + 
   (320*xi*G2[30])/27 + (544*G2[36])/9 + (32*xi*G2[36])/3 - (160*G2[39])/3 + 
   (224*xi*G2[39])/27 + (128*G2[41])/3), 
 gs^4*(976/3 - (3808*C01)/9 + (1696*C02)/9 - 64*log2 + (256*xi)/3 + 
   (704*C01*xi)/3 - (2080*C02*xi)/27 + (128*log2*xi)/3 + (64*G1eps[1])/9 + 
   (64*xi*G1eps[1])/9 + (64*G1eps[2])/3 + (64*xi*G1eps[2])/9 - 
   (448*G1eps[3])/9 - (64*xi*G1eps[3])/9 + (320*G1eps[4])/27 - 
   (64*xi*G1eps[4])/27 - (2176*G2[2])/9 + (1216*xi*G2[2])/9 + (416*G2[3])/9 - 
   (256*xi*G2[3])/9 - (416*G2[5])/9 + (256*xi*G2[5])/9 + 64*G2[6] - 
   (1216*xi*G2[6])/27 + (2176*G2[9])/9 - (1216*xi*G2[9])/9 + 
   (3616*G2[17])/27 - (2240*xi*G2[17])/27 + (64*G2[19])/9 + (1664*G2[24])/9 - 
   (1024*xi*G2[24])/9 - (832*G2[26])/9 + (512*xi*G2[26])/9 - (832*G2[27])/9 + 
   (512*xi*G2[27])/9 - (832*G2[28])/9 + (512*xi*G2[28])/9 + (832*G2[30])/9 - 
   (512*xi*G2[30])/9 - (64*G2[33])/9 - (64*xi*G2[33])/9 - (256*G2[36])/9 - 
   (320*xi*G2[36])/27 + (896*G2[39])/9 - (1408*xi*G2[39])/27 - 
   (256*G2[41])/9 - (64*xi*G2[41])/9), 
 gs^4*(1904/9 - (2944*C01)/9 + (1408*C02)/9 + (64*log2)/9 - (256*xi)/9 + 
   32*C01*xi - (704*C02*xi)/27 - (128*log2*xi)/9 - (64*G1eps[1])/9 - 
   (64*xi*G1eps[1])/9 + (64*G1eps[2])/3 + (64*xi*G1eps[2])/9 - 
   (320*G1eps[3])/9 + (64*xi*G1eps[3])/9 + (64*G1eps[4])/3 + 
   (64*xi*G1eps[4])/9 + (64*G2[2])/9 - (640*xi*G2[2])/9 + (608*G2[3])/27 + 
   (64*xi*G2[3])/9 - (608*G2[5])/27 - (64*xi*G2[5])/9 + (1472*G2[6])/27 + 
   (64*xi*G2[6])/27 - (64*G2[9])/9 + (640*xi*G2[9])/9 + (1856*G2[17])/27 - 
   (416*xi*G2[17])/27 + (608*G2[19])/27 - (800*xi*G2[19])/27 + 
   (2432*G2[24])/27 + (256*xi*G2[24])/9 - (1216*G2[26])/27 - 
   (128*xi*G2[26])/9 - (1216*G2[27])/27 - (128*xi*G2[27])/9 - 
   (1216*G2[28])/27 - (128*xi*G2[28])/9 + (1216*G2[30])/27 + 
   (128*xi*G2[30])/9 + (64*G2[33])/9 + (64*xi*G2[33])/9 - (704*G2[36])/27 - 
   (640*xi*G2[36])/27 + (448*G2[39])/9 + (832*xi*G2[39])/27 - 
   (128*G2[41])/9 + (64*xi*G2[41])/9), 
 gs^4*(1904/9 + (3488*C01)/27 - (32*C02)/9 + (256*log2)/3 - (256*xi)/9 - 
   (2720*C01*xi)/27 + (992*C02*xi)/27 - (320*log2*xi)/9 - (64*G1eps[1])/9 - 
   (64*xi*G1eps[1])/9 + (64*G1eps[2])/3 + (64*xi*G1eps[2])/9 - 
   (320*G1eps[3])/9 + (64*xi*G1eps[3])/9 + (128*G1eps[4])/9 - (256*G2[2])/9 - 
   (256*G2[3])/9 + (128*xi*G2[3])/9 + (256*G2[5])/9 - (128*xi*G2[5])/9 - 
   (128*G2[6])/3 + (512*xi*G2[6])/27 + (256*G2[9])/9 - (2144*G2[17])/27 + 
   32*xi*G2[17] + (544*G2[19])/27 - (32*xi*G2[19])/3 - (1024*G2[24])/9 + 
   (512*xi*G2[24])/9 + (512*G2[26])/9 - (256*xi*G2[26])/9 + (512*G2[27])/9 - 
   (256*xi*G2[27])/9 + (512*G2[28])/9 - (256*xi*G2[28])/9 - (512*G2[30])/9 + 
   (256*xi*G2[30])/9 + (64*G2[33])/9 + (64*xi*G2[33])/9 - (608*G2[36])/9 - 
   (32*xi*G2[36])/27 - (32*G2[39])/3 + (608*xi*G2[39])/27 - (128*G2[41])/9 + 
   (64*xi*G2[41])/9), gs^4*(-352 + (27104*C01)/81 - (1600*C02)/9 + 
   (352*log2)/27 - (5504*xi)/27 - (17440*C01*xi)/81 + (2240*C02*xi)/27 - 
   (608*log2*xi)/27 + (128*G1eps[1])/9 - (128*xi*G1eps[1])/9 - 
   (256*G1eps[2])/9 - (128*xi*G1eps[2])/9 + (640*G1eps[3])/9 + 
   (128*xi*G1eps[3])/9 - (512*G1eps[4])/27 + (704*G2[2])/9 - 64*xi*G2[2] - 
   (64*G2[3])/3 + (608*xi*G2[3])/27 + (64*G2[5])/3 - (608*xi*G2[5])/27 - 
   (128*G2[6])/3 + (1024*xi*G2[6])/27 - (704*G2[9])/9 + 64*xi*G2[9] - 
   (2048*G2[17])/27 + (2080*xi*G2[17])/27 - (832*G2[19])/27 + 
   (256*xi*G2[19])/27 - (256*G2[24])/3 + (2432*xi*G2[24])/27 + 
   (128*G2[26])/3 - (1216*xi*G2[26])/27 + (128*G2[27])/3 - 
   (1216*xi*G2[27])/27 + (128*G2[28])/3 - (1216*xi*G2[28])/27 - 
   (128*G2[30])/3 + (1216*xi*G2[30])/27 - (128*G2[33])/9 + 
   (128*xi*G2[33])/9 + (128*G2[36])/3 + (320*xi*G2[36])/27 - (512*G2[39])/9 + 
   (1280*xi*G2[39])/27 + (256*G2[41])/9 + (128*xi*G2[41])/9), 
 gs^4*((752*C01)/27 - (320*C02)/9 - (352*log2)/9 + (2048*xi)/9 + 
   (3376*C01*xi)/27 - (1024*C02*xi)/27 + (416*log2*xi)/9 + 
   (256*xi*G1eps[1])/9 - (128*G1eps[2])/9 - (256*xi*G1eps[3])/9 - 
   (128*G1eps[4])/27 - (128*xi*G1eps[4])/27 + (256*G2[2])/3 + 
   (128*xi*G2[2])/9 + (224*G2[3])/27 - (64*xi*G2[3])/3 - (224*G2[5])/27 + 
   (64*xi*G2[5])/3 - (256*G2[6])/27 - (640*xi*G2[6])/27 - (256*G2[9])/3 - 
   (128*xi*G2[9])/9 + (128*G2[17])/9 - (992*xi*G2[17])/27 - (416*G2[19])/27 + 
   (608*xi*G2[19])/27 + (896*G2[24])/27 - (256*xi*G2[24])/3 - 
   (448*G2[26])/27 + (128*xi*G2[26])/3 - (448*G2[27])/27 + 
   (128*xi*G2[27])/3 - (448*G2[28])/27 + (128*xi*G2[28])/3 + 
   (448*G2[30])/27 - (128*xi*G2[30])/3 - (256*xi*G2[33])/9 - (32*G2[36])/27 + 
   (544*xi*G2[36])/27 + 32*G2[39] - (1696*xi*G2[39])/27 - (256*xi*G2[41])/9), 
 gs^4*(976/3 - (320*C01)/3 + (1504*C02)/27 - (64*log2)/9 + (256*xi)/3 + 
   (3136*C01*xi)/27 - (3616*C02*xi)/81 + (640*log2*xi)/27 + (64*G1eps[1])/9 + 
   (64*xi*G1eps[1])/9 + (64*G1eps[2])/3 + (64*xi*G1eps[2])/9 - 
   (448*G1eps[3])/9 - (64*xi*G1eps[3])/9 + (128*G1eps[4])/9 + (512*G2[2])/9 + 
   (64*G2[3])/9 - (320*xi*G2[3])/27 - (64*G2[5])/9 + (320*xi*G2[5])/27 + 
   (640*G2[6])/27 - (1792*xi*G2[6])/81 - (512*G2[9])/9 + (416*G2[17])/27 - 
   (352*xi*G2[17])/9 + (224*G2[19])/27 - (32*xi*G2[19])/9 + (256*G2[24])/9 - 
   (1280*xi*G2[24])/27 - (128*G2[26])/9 + (640*xi*G2[26])/27 - 
   (128*G2[27])/9 + (640*xi*G2[27])/27 - (128*G2[28])/9 + 
   (640*xi*G2[28])/27 + (128*G2[30])/9 - (640*xi*G2[30])/27 - (64*G2[33])/9 - 
   (64*xi*G2[33])/9 - (160*G2[36])/27 - (1376*xi*G2[36])/81 - 
   (32*G2[39])/27 - (1120*xi*G2[39])/81 - (256*G2[41])/9 - (64*xi*G2[41])/9), 
 gs^4*(-2048/9 + (2144*C01)/27 - (1472*C02)/27 - (32*log2)/9 - 
   (3136*C01*xi)/27 + (3200*C02*xi)/81 - (608*log2*xi)/27 - 
   (256*G1eps[1])/9 - (128*G1eps[2])/9 + (256*G1eps[3])/9 + 128*G2[2] - 
   (256*xi*G2[2])/3 - (224*G2[3])/27 + (128*xi*G2[3])/9 + (224*G2[5])/27 - 
   (128*xi*G2[5])/9 - (256*G2[6])/27 + (1664*xi*G2[6])/81 - 128*G2[9] + 
   (256*xi*G2[9])/3 - 32*G2[17] + (128*xi*G2[17])/3 - (64*G2[19])/9 - 
   (896*G2[24])/27 + (512*xi*G2[24])/9 + (448*G2[26])/27 - 
   (256*xi*G2[26])/9 + (448*G2[27])/27 - (256*xi*G2[27])/9 + 
   (448*G2[28])/27 - (256*xi*G2[28])/9 - (448*G2[30])/27 + 
   (256*xi*G2[30])/9 + (256*G2[33])/9 + (448*G2[36])/27 + (64*xi*G2[36])/81 - 
   (512*G2[39])/27 + (2240*xi*G2[39])/81 + (256*G2[41])/9), 
 gs^4*(-3808/9 + (2224*C01)/9 - (8384*C02)/81 + (800*log2)/27 - (512*xi)/3 - 
   (3856*C01*xi)/27 + (3904*C02*xi)/81 - (544*log2*xi)/27 + 
   (128*G1eps[1])/9 - (128*xi*G1eps[1])/9 - (256*G1eps[2])/9 - 
   (128*xi*G1eps[2])/9 + (640*G1eps[3])/9 + (128*xi*G1eps[3])/9 - 
   (256*G1eps[4])/9 + (64*G2[2])/3 - (64*xi*G2[2])/3 - (512*G2[3])/27 + 
   (352*xi*G2[3])/27 + (512*G2[5])/27 - (352*xi*G2[5])/27 - (4352*G2[6])/81 + 
   (2176*xi*G2[6])/81 - (64*G2[9])/3 + (64*xi*G2[9])/3 - (992*G2[17])/27 + 
   (448*xi*G2[17])/9 - (224*G2[19])/27 + (32*xi*G2[19])/3 - 
   (2048*G2[24])/27 + (1408*xi*G2[24])/27 + (1024*G2[26])/27 - 
   (704*xi*G2[26])/27 + (1024*G2[27])/27 - (704*xi*G2[27])/27 + 
   (1024*G2[28])/27 - (704*xi*G2[28])/27 - (1024*G2[30])/27 + 
   (704*xi*G2[30])/27 - (128*G2[33])/9 + (128*xi*G2[33])/9 + 
   (608*G2[36])/81 + (2144*xi*G2[36])/81 - (1376*G2[39])/81 + 
   (1120*xi*G2[39])/81 + (256*G2[41])/9 + (128*xi*G2[41])/9), 
 gs^4*(-3328/9 + (4864*C01)/27 - (736*C02)/9 + 32*log2 - (1760*xi)/9 - 
   (5536*C01*xi)/27 + (2144*C02*xi)/27 - (160*log2*xi)/9 + (128*G1eps[1])/9 - 
   (128*xi*G1eps[1])/9 - (256*G1eps[2])/9 - (64*xi*G1eps[2])/9 + 
   (640*G1eps[3])/9 + (128*xi*G1eps[3])/9 - (128*G1eps[4])/9 + 
   (256*G2[2])/3 - (896*xi*G2[2])/9 - (32*G2[3])/3 + (608*xi*G2[3])/27 + 
   (32*G2[5])/3 - (608*xi*G2[5])/27 - (128*G2[6])/3 + (1024*xi*G2[6])/27 - 
   (256*G2[9])/3 + (896*xi*G2[9])/9 - (800*G2[17])/27 + (1952*xi*G2[17])/27 - 
   (320*G2[19])/27 + (128*xi*G2[19])/27 - (128*G2[24])/3 + 
   (2432*xi*G2[24])/27 + (64*G2[26])/3 - (1216*xi*G2[26])/27 + 
   (64*G2[27])/3 - (1216*xi*G2[27])/27 + (64*G2[28])/3 - 
   (1216*xi*G2[28])/27 - (64*G2[30])/3 + (1216*xi*G2[30])/27 - 
   (128*G2[33])/9 + (128*xi*G2[33])/9 - (160*G2[36])/9 + (224*xi*G2[36])/27 + 
   (224*G2[39])/9 + (1184*xi*G2[39])/27 + (256*G2[41])/9 + 
   (128*xi*G2[41])/9), gs^4*(464/3 + (5968*C01)/27 - (800*C02)/9 + 
   (160*log2)/3 + (256*xi)/9 - (2320*C01*xi)/27 + (416*C02*xi)/27 - 
   32*log2*xi - (128*G1eps[1])/9 + (128*G1eps[2])/9 - (256*G1eps[3])/9 + 
   (256*G1eps[4])/27 + (64*xi*G1eps[4])/27 + (1600*G2[2])/9 - 
   (256*xi*G2[2])/3 - 32*G2[3] + (128*xi*G2[3])/9 + 32*G2[5] - 
   (128*xi*G2[5])/9 - (256*G2[6])/9 + (512*xi*G2[6])/27 - (1600*G2[9])/9 + 
   (256*xi*G2[9])/3 - (2752*G2[17])/27 + 32*xi*G2[17] + (32*G2[19])/9 - 
   (224*xi*G2[19])/27 - 128*G2[24] + (512*xi*G2[24])/9 + 64*G2[26] - 
   (256*xi*G2[26])/9 + 64*G2[27] - (256*xi*G2[27])/9 + 64*G2[28] - 
   (256*xi*G2[28])/9 - 64*G2[30] + (256*xi*G2[30])/9 + (128*G2[33])/9 + 
   (64*G2[36])/9 + (64*xi*G2[36])/27 - (256*G2[39])/3 + (704*xi*G2[39])/27 - 
   (64*G2[41])/9), gs^4*(2416/9 + (3376*C01)/27 - (512*C02)/9 - 
   (160*log2)/9 + (1280*xi)/9 + (3152*C01*xi)/27 - (320*C02*xi)/9 + 
   (224*log2*xi)/9 + (128*xi*G1eps[1])/9 + (128*G1eps[2])/9 - 
   (128*G1eps[3])/3 - (128*xi*G1eps[3])/9 - (64*xi*G1eps[4])/9 - 
   (640*G2[2])/9 + (1088*xi*G2[2])/9 - (224*G2[3])/27 - (64*xi*G2[3])/3 + 
   (224*G2[5])/27 + (64*xi*G2[5])/3 - (512*G2[6])/27 - (256*xi*G2[6])/9 + 
   (640*G2[9])/9 - (1088*xi*G2[9])/9 - (992*G2[17])/27 - (320*xi*G2[17])/9 - 
   (320*G2[19])/27 + (64*xi*G2[19])/3 - (896*G2[24])/27 - (256*xi*G2[24])/3 + 
   (448*G2[26])/27 + (128*xi*G2[26])/3 + (448*G2[27])/27 + 
   (128*xi*G2[27])/3 + (448*G2[28])/27 + (128*xi*G2[28])/3 - 
   (448*G2[30])/27 - (128*xi*G2[30])/3 - (128*xi*G2[33])/9 + 
   (128*G2[36])/27 + (128*xi*G2[36])/9 - (320*G2[39])/9 - (512*xi*G2[39])/9 - 
   (64*G2[41])/3 - (128*xi*G2[41])/9), 
 gs^4*(2416/9 - (8944*C01)/27 + (928*C02)/9 - 96*log2 + (1280*xi)/9 + 
   (6736*C01*xi)/27 - (2656*C02*xi)/27 + (416*log2*xi)/9 + 
   (128*xi*G1eps[1])/9 + (128*G1eps[2])/9 - (128*G1eps[3])/3 - 
   (128*xi*G1eps[3])/9 + (64*G1eps[4])/9 - (320*G2[2])/9 + (448*xi*G2[2])/9 + 
   (128*G2[3])/3 - (256*xi*G2[3])/9 - (128*G2[5])/3 + (256*xi*G2[5])/9 + 
   (704*G2[6])/9 - (1216*xi*G2[6])/27 + (320*G2[9])/9 - (448*xi*G2[9])/9 + 
   (3008*G2[17])/27 - (2240*xi*G2[17])/27 - (256*G2[19])/27 + 
   (64*xi*G2[19])/27 + (512*G2[24])/3 - (1024*xi*G2[24])/9 - (256*G2[26])/3 + 
   (512*xi*G2[26])/9 - (256*G2[27])/3 + (512*xi*G2[27])/9 - (256*G2[28])/3 + 
   (512*xi*G2[28])/9 + (256*G2[30])/3 - (512*xi*G2[30])/9 - 
   (128*xi*G2[33])/9 + (416*G2[36])/9 - (224*xi*G2[36])/27 + (224*G2[39])/9 - 
   (1312*xi*G2[39])/27 - (64*G2[41])/3 - (128*xi*G2[41])/9), 
 gs^4*(-608 + (5632*C01)/81 - (64*C02)/3 + (224*log2)/27 - (640*xi)/27 - 
   (6656*C01*xi)/81 + (1088*C02*xi)/27 + (32*log2*xi)/27 - (128*G1eps[2])/3 + 
   (256*G1eps[3])/3 - (640*G1eps[4])/27 + (448*G2[2])/9 - (320*xi*G2[2])/9 - 
   (64*G2[3])/9 + (160*xi*G2[3])/27 + (64*G2[5])/9 - (160*xi*G2[5])/27 - 
   (256*G2[6])/9 + (128*xi*G2[6])/9 - (448*G2[9])/9 + (320*xi*G2[9])/9 + 
   (320*G2[17])/27 + (224*xi*G2[17])/9 + (256*G2[19])/27 + (64*xi*G2[19])/9 - 
   (256*G2[24])/9 + (640*xi*G2[24])/27 + (128*G2[26])/9 - 
   (320*xi*G2[26])/27 + (128*G2[27])/9 - (320*xi*G2[27])/27 + 
   (128*G2[28])/9 - (320*xi*G2[28])/27 - (128*G2[30])/9 + 
   (320*xi*G2[30])/27 + (64*xi*G2[36])/9 + (256*G2[39])/9 + 
   (128*xi*G2[39])/27 + (128*G2[41])/3), 
 gs^4*((-752*C01)/27 + (320*C02)/9 + (352*log2)/9 - (2048*xi)/9 - 
   (3376*C01*xi)/27 + (1024*C02*xi)/27 - (416*log2*xi)/9 - 
   (256*xi*G1eps[1])/9 + (128*G1eps[2])/9 + (256*xi*G1eps[3])/9 + 
   (128*G1eps[4])/27 + (128*xi*G1eps[4])/27 - (256*G2[2])/3 - 
   (128*xi*G2[2])/9 - (224*G2[3])/27 + (64*xi*G2[3])/3 + (224*G2[5])/27 - 
   (64*xi*G2[5])/3 + (256*G2[6])/27 + (640*xi*G2[6])/27 + (256*G2[9])/3 + 
   (128*xi*G2[9])/9 - (128*G2[17])/9 + (992*xi*G2[17])/27 + (416*G2[19])/27 - 
   (608*xi*G2[19])/27 - (896*G2[24])/27 + (256*xi*G2[24])/3 + 
   (448*G2[26])/27 - (128*xi*G2[26])/3 + (448*G2[27])/27 - 
   (128*xi*G2[27])/3 + (448*G2[28])/27 - (128*xi*G2[28])/3 - 
   (448*G2[30])/27 + (128*xi*G2[30])/3 + (256*xi*G2[33])/9 + (32*G2[36])/27 - 
   (544*xi*G2[36])/27 - 32*G2[39] + (1696*xi*G2[39])/27 + (256*xi*G2[41])/9), 
 gs^4*(464/3 - (2576*C01)/27 + (1184*C02)/27 - (32*log2)/9 + (256*xi)/9 + 
   (880*C01*xi)/27 - (1376*C02*xi)/81 - (352*log2*xi)/27 - (128*G1eps[1])/9 + 
   (128*G1eps[2])/9 - (256*G1eps[3])/9 + (64*G1eps[4])/9 - (1088*G2[2])/9 + 
   (448*xi*G2[2])/9 + (64*G2[3])/9 - (64*xi*G2[3])/27 - (64*G2[5])/9 + 
   (64*xi*G2[5])/27 + (320*G2[6])/27 - (320*xi*G2[6])/81 + (1088*G2[9])/9 - 
   (448*xi*G2[9])/9 + (448*G2[17])/27 - (320*xi*G2[17])/27 + (64*G2[19])/27 - 
   (128*xi*G2[19])/27 + (256*G2[24])/9 - (256*xi*G2[24])/27 - 
   (128*G2[26])/9 + (128*xi*G2[26])/27 - (128*G2[27])/9 + 
   (128*xi*G2[27])/27 - (128*G2[28])/9 + (128*xi*G2[28])/27 + 
   (128*G2[30])/9 - (128*xi*G2[30])/27 + (128*G2[33])/9 - (416*G2[36])/27 + 
   (608*xi*G2[36])/81 + (416*G2[39])/27 - (992*xi*G2[39])/81 - 
   (64*G2[41])/9), gs^4*(2048/9 - (2144*C01)/27 + (1472*C02)/27 + 
   (32*log2)/9 + (3136*C01*xi)/27 - (3200*C02*xi)/81 + (608*log2*xi)/27 + 
   (256*G1eps[1])/9 + (128*G1eps[2])/9 - (256*G1eps[3])/9 - 128*G2[2] + 
   (256*xi*G2[2])/3 + (224*G2[3])/27 - (128*xi*G2[3])/9 - (224*G2[5])/27 + 
   (128*xi*G2[5])/9 + (256*G2[6])/27 - (1664*xi*G2[6])/81 + 128*G2[9] - 
   (256*xi*G2[9])/3 + 32*G2[17] - (128*xi*G2[17])/3 + (64*G2[19])/9 + 
   (896*G2[24])/27 - (512*xi*G2[24])/9 - (448*G2[26])/27 + 
   (256*xi*G2[26])/9 - (448*G2[27])/27 + (256*xi*G2[27])/9 - 
   (448*G2[28])/27 + (256*xi*G2[28])/9 + (448*G2[30])/27 - 
   (256*xi*G2[30])/9 - (256*G2[33])/9 - (448*G2[36])/27 - (64*xi*G2[36])/81 + 
   (512*G2[39])/27 - (2240*xi*G2[39])/81 - (256*G2[41])/9), 
 gs^4*(-4832/9 + (4240*C01)/27 - (7744*C02)/81 - (224*log2)/27 - (512*xi)/9 - 
   (464*C01*xi)/3 + (6080*C02*xi)/81 - (32*log2*xi)/27 - (128*G1eps[2])/3 + 
   (256*G1eps[3])/3 - (128*G1eps[4])/9 + (320*G2[2])/3 - (704*xi*G2[2])/9 - 
   (256*G2[3])/27 + (416*xi*G2[3])/27 + (256*G2[5])/27 - (416*xi*G2[5])/27 - 
   (1408*G2[6])/81 + (2048*xi*G2[6])/81 - (320*G2[9])/3 + (704*xi*G2[9])/9 - 
   (736*G2[17])/27 + (1408*xi*G2[17])/27 - (352*G2[19])/27 + 
   (160*xi*G2[19])/27 - (1024*G2[24])/27 + (1664*xi*G2[24])/27 + 
   (512*G2[26])/27 - (832*xi*G2[26])/27 + (512*G2[27])/27 - 
   (832*xi*G2[27])/27 + (512*G2[28])/27 - (832*xi*G2[28])/27 - 
   (512*G2[30])/27 + (832*xi*G2[30])/27 + (2848*G2[36])/81 - 
   (608*xi*G2[36])/81 - (928*G2[39])/81 + (3104*xi*G2[39])/81 + 
   (128*G2[41])/3), gs^4*(-256/9 - (304*C01)/27 + (8*C02)/3 - (112*log2)/9 - 
   (256*xi)/9 - (128*C01*xi)/9 + (152*C02*xi)/27 - (16*log2*xi)/9 - 
   (32*G1eps[1])/9 - (32*xi*G1eps[1])/9 + (32*G1eps[3])/9 + 
   (32*xi*G1eps[3])/9 + (40*G2[3])/27 + (8*xi*G2[3])/9 - (40*G2[5])/27 - 
   (8*xi*G2[5])/9 + (160*G2[6])/27 + (32*xi*G2[6])/27 + (64*G2[17])/27 + 
   (32*xi*G2[17])/9 - (56*G2[19])/27 + (8*xi*G2[19])/9 + (160*G2[24])/27 + 
   (32*xi*G2[24])/9 - (80*G2[26])/27 - (16*xi*G2[26])/9 - (80*G2[27])/27 - 
   (16*xi*G2[27])/9 - (80*G2[28])/27 - (16*xi*G2[28])/9 + (80*G2[30])/27 + 
   (16*xi*G2[30])/9 + (32*G2[33])/9 + (32*xi*G2[33])/9 + (272*G2[36])/27 - 
   (80*xi*G2[36])/27 - (64*G2[39])/9 + (128*xi*G2[39])/27 + (32*G2[41])/9 + 
   (32*xi*G2[41])/9), gs^4*(2440/27 - (29024*C01)/81 + (464*C02)/3 - 
   (1024*log2)/27 + (416*xi)/9 + (3856*C01*xi)/27 - (560*C02*xi)/9 + 
   (64*log2*xi)/3 - (32*G1eps[1])/9 + (32*xi*G1eps[1])/9 + (64*G1eps[2])/9 + 
   (32*xi*G1eps[2])/9 - (160*G1eps[3])/9 - (32*xi*G1eps[3])/9 + 
   (64*G1eps[4])/9 - (320*G2[2])/9 + (304*G2[3])/9 - (352*xi*G2[3])/27 - 
   (304*G2[5])/9 + (352*xi*G2[5])/27 + (512*G2[6])/9 - (640*xi*G2[6])/27 + 
   (320*G2[9])/9 + (2944*G2[17])/27 - (1232*xi*G2[17])/27 + (400*G2[19])/27 - 
   (176*xi*G2[19])/27 + (1216*G2[24])/9 - (1408*xi*G2[24])/27 - 
   (608*G2[26])/9 + (704*xi*G2[26])/27 - (608*G2[27])/9 + 
   (704*xi*G2[27])/27 - (608*G2[28])/9 + (704*xi*G2[28])/27 + 
   (608*G2[30])/9 - (704*xi*G2[30])/27 + (32*G2[33])/9 - (32*xi*G2[33])/9 - 
   (16*G2[36])/9 - (272*xi*G2[36])/27 + (560*G2[39])/9 - (176*xi*G2[39])/9 - 
   (64*G2[41])/9 - (32*xi*G2[41])/9), 
 gs^4*(-16/27 - (24472*C01)/81 + (3616*C02)/27 - (608*log2)/27 + (256*xi)/3 + 
   (3832*C01*xi)/27 - (4768*C02*xi)/81 + (544*log2*xi)/27 - (64*G1eps[1])/9 + 
   (64*xi*G1eps[1])/9 + (64*xi*G1eps[2])/9 - (64*G1eps[3])/9 - 
   (64*xi*G1eps[3])/9 + (64*G1eps[4])/9 + (64*xi*G1eps[4])/27 + 
   (160*G2[2])/9 - (224*xi*G2[2])/9 + (688*G2[3])/27 - (272*xi*G2[3])/27 - 
   (688*G2[5])/27 + (272*xi*G2[5])/27 + (1280*G2[6])/27 - 
   (1792*xi*G2[6])/81 - (160*G2[9])/9 + (224*xi*G2[9])/9 + (2368*G2[17])/27 - 
   (1280*xi*G2[17])/27 + (496*G2[19])/27 - (400*xi*G2[19])/27 + 
   (2752*G2[24])/27 - (1088*xi*G2[24])/27 - (1376*G2[26])/27 + 
   (544*xi*G2[26])/27 - (1376*G2[27])/27 + (544*xi*G2[27])/27 - 
   (1376*G2[28])/27 + (544*xi*G2[28])/27 + (1376*G2[30])/27 - 
   (544*xi*G2[30])/27 + (64*G2[33])/9 - (64*xi*G2[33])/9 - (80*G2[36])/27 - 
   (1520*xi*G2[36])/81 + (1456*G2[39])/27 - (688*xi*G2[39])/81 - 
   (64*xi*G2[41])/9), gs^4*(40/9 - (1760*C01)/27 + (896*C02)/27 + 
   (32*log2)/9 + (896*xi)/9 + (2336*C01*xi)/27 - (2720*C02*xi)/81 + 
   (416*log2*xi)/27 - (32*G1eps[1])/9 + (32*xi*G1eps[1])/3 - 
   (32*G1eps[2])/9 + (32*xi*G1eps[2])/9 - (32*G1eps[3])/9 - 
   (32*xi*G1eps[3])/3 + (64*G1eps[4])/27 + (256*G2[2])/9 + (128*G2[3])/27 - 
   (208*xi*G2[3])/27 - (128*G2[5])/27 + (208*xi*G2[5])/27 + (64*G2[6])/27 - 
   (1088*xi*G2[6])/81 - (256*G2[9])/9 + (512*G2[17])/27 - (80*xi*G2[17])/3 + 
   (64*G2[19])/9 - (32*xi*G2[19])/9 + (512*G2[24])/27 - (832*xi*G2[24])/27 - 
   (256*G2[26])/27 + (416*xi*G2[26])/27 - (256*G2[27])/27 + 
   (416*xi*G2[27])/27 - (256*G2[28])/27 + (416*xi*G2[28])/27 + 
   (256*G2[30])/27 - (416*xi*G2[30])/27 + (32*G2[33])/9 - (32*xi*G2[33])/3 - 
   (400*G2[36])/27 - (208*xi*G2[36])/81 + (752*G2[39])/27 - 
   (1328*xi*G2[39])/81 - (32*xi*G2[41])/3), 
 gs^4*((-668*C01)/9 + (304*C02)/9 + (116*C01*xi)/9 - (64*C02*xi)/9 - 
   (16*log2*xi)/9 + (32*G1eps[4])/27 + (32*xi*G1eps[4])/27 - (112*G2[2])/9 - 
   (112*xi*G2[2])/9 + (184*G2[3])/27 + (8*xi*G2[3])/9 - (184*G2[5])/27 - 
   (8*xi*G2[5])/9 + (256*G2[6])/27 + (112*G2[9])/9 + (112*xi*G2[9])/9 + 
   (608*G2[17])/27 - (112*xi*G2[17])/27 + (88*G2[19])/27 - 
   (152*xi*G2[19])/27 + (736*G2[24])/27 + (32*xi*G2[24])/9 - 
   (368*G2[26])/27 - (16*xi*G2[26])/9 - (368*G2[27])/27 - (16*xi*G2[27])/9 - 
   (368*G2[28])/27 - (16*xi*G2[28])/9 + (368*G2[30])/27 + (16*xi*G2[30])/9 - 
   (184*G2[36])/27 - (8*xi*G2[36])/9 + (184*G2[39])/9 + (8*xi*G2[39])/3), 
 gs^4*(-16/27 - (12448*C01)/81 + (1792*C02)/27 - (608*log2)/27 + (256*xi)/3 + 
   (3136*C01*xi)/27 - (3616*C02*xi)/81 + (640*log2*xi)/27 - (64*G1eps[1])/9 + 
   (64*xi*G1eps[1])/9 + (64*xi*G1eps[2])/9 - (64*G1eps[3])/9 - 
   (64*xi*G1eps[3])/9 + (128*G1eps[4])/27 + (128*G2[2])/3 + (320*G2[3])/27 - 
   (320*xi*G2[3])/27 - (320*G2[5])/27 + (320*xi*G2[5])/27 + (256*G2[6])/9 - 
   (1792*xi*G2[6])/81 - (128*G2[9])/3 + (128*G2[17])/3 - (352*xi*G2[17])/9 + 
   (320*G2[19])/27 - (32*xi*G2[19])/9 + (1280*G2[24])/27 - 
   (1280*xi*G2[24])/27 - (640*G2[26])/27 + (640*xi*G2[26])/27 - 
   (640*G2[27])/27 + (640*xi*G2[27])/27 - (640*G2[28])/27 + 
   (640*xi*G2[28])/27 + (640*G2[30])/27 - (640*xi*G2[30])/27 + 
   (64*G2[33])/9 - (64*xi*G2[33])/9 + (32*G2[36])/3 - (1376*xi*G2[36])/81 + 
   (352*G2[39])/27 - (1120*xi*G2[39])/81 - (64*xi*G2[41])/9), 
 gs^4*(352/27 - (4208*C01)/81 + (256*C02)/9 - (64*log2)/27 + (4480*xi)/27 + 
   (2576*C01*xi)/27 - (6272*C02*xi)/243 + (1472*log2*xi)/81 - 
   (128*G1eps[1])/9 + (128*xi*G1eps[1])/9 + (128*xi*G1eps[2])/9 - 
   (128*G1eps[3])/9 - (128*xi*G1eps[3])/9 + (256*G1eps[4])/27 + 
   (512*G2[2])/9 - (32*G2[3])/27 - (256*xi*G2[3])/27 + (32*G2[5])/27 + 
   (256*xi*G2[5])/27 + (256*G2[6])/27 - (4736*xi*G2[6])/243 - (512*G2[9])/9 - 
   (2848*xi*G2[17])/81 + (352*G2[19])/27 - (544*xi*G2[19])/81 - 
   (128*G2[24])/27 - (1024*xi*G2[24])/27 + (64*G2[26])/27 + 
   (512*xi*G2[26])/27 + (64*G2[27])/27 + (512*xi*G2[27])/27 + 
   (64*G2[28])/27 + (512*xi*G2[28])/27 - (64*G2[30])/27 - 
   (512*xi*G2[30])/27 + (128*G2[33])/9 - (128*xi*G2[33])/9 - 
   (160*G2[36])/27 - (5344*xi*G2[36])/243 + (32*G2[39])/9 - 
   (2720*xi*G2[39])/243 - (128*xi*G2[41])/9), 
 gs^4*(16 + (4544*C01)/27 - (160*C02)/3 + (416*log2)/9 + (2240*xi)/27 - 
   (640*C01*xi)/27 + (3584*C02*xi)/243 - (512*log2*xi)/81 - (64*G1eps[1])/9 + 
   (64*xi*G1eps[1])/9 + (64*xi*G1eps[2])/9 - (64*G1eps[3])/9 - 
   (64*xi*G1eps[3])/9 + (128*G1eps[4])/27 + (128*G2[2])/3 - (640*G2[3])/27 + 
   (32*xi*G2[3])/9 + (640*G2[5])/27 - (32*xi*G2[5])/9 - (1024*G2[6])/27 + 
   (896*xi*G2[6])/243 - (128*G2[9])/3 - (608*G2[17])/9 + (544*xi*G2[17])/81 + 
   (224*G2[19])/27 - (320*xi*G2[19])/81 - (2560*G2[24])/27 + 
   (128*xi*G2[24])/9 + (1280*G2[26])/27 - (64*xi*G2[26])/9 + 
   (1280*G2[27])/27 - (64*xi*G2[27])/9 + (1280*G2[28])/27 - 
   (64*xi*G2[28])/9 - (1280*G2[30])/27 + (64*xi*G2[30])/9 + (64*G2[33])/9 - 
   (64*xi*G2[33])/9 - (800*G2[36])/27 - (1184*xi*G2[36])/243 - 
   (160*G2[39])/9 + (1184*xi*G2[39])/243 - (64*xi*G2[41])/9), 
 gs^4*((3364*C01)/27 - (1232*C02)/27 + 32*log2 - 52*C01*xi + 
   (1472*C02*xi)/81 - (272*log2*xi)/27 + (80*G2[2])/3 - (112*xi*G2[2])/9 - 
   (424*G2[3])/27 + (56*xi*G2[3])/9 + (424*G2[5])/27 - (56*xi*G2[5])/9 - 
   (224*G2[6])/9 + (800*xi*G2[6])/81 - (80*G2[9])/3 + (112*xi*G2[9])/9 - 
   (400*G2[17])/9 + (496*xi*G2[17])/27 + (8*G2[19])/3 - (8*xi*G2[19])/27 - 
   (1696*G2[24])/27 + (224*xi*G2[24])/9 + (848*G2[26])/27 - 
   (112*xi*G2[26])/9 + (848*G2[27])/27 - (112*xi*G2[27])/9 + 
   (848*G2[28])/27 - (112*xi*G2[28])/9 - (848*G2[30])/27 + 
   (112*xi*G2[30])/9 - (104*G2[36])/9 + (280*xi*G2[36])/81 - 
   (536*G2[39])/27 + (728*xi*G2[39])/81), 
 gs^4*(-472/9 - (2368*C01)/27 + (1040*C02)/27 - (64*log2)/3 + (128*xi)/3 + 
   (1568*C01*xi)/27 - (1808*C02*xi)/81 + (320*log2*xi)/27 - (32*G1eps[1])/3 + 
   (32*xi*G1eps[1])/9 - (32*G1eps[2])/9 + (32*xi*G1eps[2])/9 + 
   (32*G1eps[3])/9 - (32*xi*G1eps[3])/9 + (64*G1eps[4])/27 + (256*G2[2])/9 + 
   (208*G2[3])/27 - (160*xi*G2[3])/27 - (208*G2[5])/27 + (160*xi*G2[5])/27 + 
   (128*G2[6])/9 - (896*xi*G2[6])/81 - (256*G2[9])/9 + (640*G2[17])/27 - 
   (176*xi*G2[17])/9 + (80*G2[19])/27 - (16*xi*G2[19])/9 + (832*G2[24])/27 - 
   (640*xi*G2[24])/27 - (416*G2[26])/27 + (320*xi*G2[26])/27 - 
   (416*G2[27])/27 + (320*xi*G2[27])/27 - (416*G2[28])/27 + 
   (320*xi*G2[28])/27 + (416*G2[30])/27 - (320*xi*G2[30])/27 + 
   (32*G2[33])/3 - (32*xi*G2[33])/9 + (16*G2[36])/3 - (688*xi*G2[36])/81 + 
   (368*G2[39])/27 - (560*xi*G2[39])/81 + (64*G2[41])/9 - (32*xi*G2[41])/9), 
 gs^4*(16 - (728*C01)/9 + (1024*C02)/27 - (160*log2)/9 + (2240*xi)/27 + 
   (2168*C01*xi)/27 - (5248*C02*xi)/243 + (1120*log2*xi)/81 - 
   (64*G1eps[1])/9 + (64*xi*G1eps[1])/9 + (64*xi*G1eps[2])/9 - 
   (64*G1eps[3])/9 - (64*xi*G1eps[3])/9 + (128*G1eps[4])/27 - (32*G2[2])/3 + 
   (224*xi*G2[2])/9 + (208*G2[3])/27 - (80*xi*G2[3])/9 - (208*G2[5])/27 + 
   (80*xi*G2[5])/9 + (320*G2[6])/27 - (3904*xi*G2[6])/243 + (32*G2[9])/3 - 
   (224*xi*G2[9])/9 + (64*G2[17])/3 - (2432*xi*G2[17])/81 + (80*G2[19])/27 - 
   (272*xi*G2[19])/81 + (832*G2[24])/27 - (320*xi*G2[24])/9 - 
   (416*G2[26])/27 + (160*xi*G2[26])/9 - (416*G2[27])/27 + 
   (160*xi*G2[27])/9 - (416*G2[28])/27 + (160*xi*G2[28])/9 + 
   (416*G2[30])/27 - (160*xi*G2[30])/9 + (64*G2[33])/9 - (64*xi*G2[33])/9 - 
   (176*G2[36])/27 - (2864*xi*G2[36])/243 + (592*G2[39])/27 - 
   (3184*xi*G2[39])/243 - (64*xi*G2[41])/9), 
 gs^4*(1112/9 + (944*C01)/9 - (1024*C02)/27 + (64*log2)/3 + (1120*xi)/27 - 
   (320*C01*xi)/27 + (1792*C02*xi)/243 - (256*log2*xi)/81 - (32*G1eps[1])/9 + 
   (32*xi*G1eps[1])/9 + (64*G1eps[2])/9 + (32*xi*G1eps[2])/9 - 
   (160*G1eps[3])/9 - (32*xi*G1eps[3])/9 + (64*G1eps[4])/9 + (64*G2[2])/3 - 
   (320*G2[3])/27 + (16*xi*G2[3])/9 + (320*G2[5])/27 - (16*xi*G2[5])/9 - 
   (64*G2[6])/3 + (448*xi*G2[6])/243 - (64*G2[9])/3 - (1216*G2[17])/27 + 
   (272*xi*G2[17])/81 - (64*G2[19])/27 - (160*xi*G2[19])/81 - 
   (1280*G2[24])/27 + (64*xi*G2[24])/9 + (640*G2[26])/27 - (32*xi*G2[26])/9 + 
   (640*G2[27])/27 - (32*xi*G2[27])/9 + (640*G2[28])/27 - (32*xi*G2[28])/9 - 
   (640*G2[30])/27 + (32*xi*G2[30])/9 + (32*G2[33])/9 - (32*xi*G2[33])/9 - 
   (208*G2[36])/9 - (592*xi*G2[36])/243 - (208*G2[39])/27 + 
   (592*xi*G2[39])/243 - (64*G2[41])/9 - (32*xi*G2[41])/9), 
 gs^4*(136/9 - (1400*C01)/9 + (584*C02)/9 - (104*log2)/3 + (104*xi)/3 + 
   (848*C01*xi)/9 - (248*C02*xi)/9 + (184*log2*xi)/9 + (32*G1eps[1])/9 + 
   (32*xi*G1eps[1])/9 + (16*xi*G1eps[2])/9 - (32*G1eps[3])/9 - 
   (32*xi*G1eps[3])/9 - (32*G1eps[4])/27 - (32*xi*G1eps[4])/27 - 
   (992*G2[2])/9 + (608*xi*G2[2])/9 + (56*G2[3])/3 - (344*xi*G2[3])/27 - 
   (56*G2[5])/3 + (344*xi*G2[5])/27 + (224*G2[6])/9 - (512*xi*G2[6])/27 + 
   (992*G2[9])/9 - (608*xi*G2[9])/9 + (1576*G2[17])/27 - (920*xi*G2[17])/27 + 
   (32*G2[19])/27 + (80*xi*G2[19])/27 + (224*G2[24])/3 - 
   (1376*xi*G2[24])/27 - (112*G2[26])/3 + (688*xi*G2[26])/27 - 
   (112*G2[27])/3 + (688*xi*G2[27])/27 - (112*G2[28])/3 + 
   (688*xi*G2[28])/27 + (112*G2[30])/3 - (688*xi*G2[30])/27 - (32*G2[33])/9 - 
   (32*xi*G2[33])/9 + (8*G2[36])/9 - (88*xi*G2[36])/27 + (328*G2[39])/9 - 
   24*xi*G2[39] - (32*G2[41])/9 - (32*xi*G2[41])/9), 
 gs^4*(256/9 - 24*C01 + 8*C02 - (160*log2)/9 + (256*xi)/9 + (152*C01*xi)/3 - 
   (344*C02*xi)/27 + (128*log2*xi)/9 + (32*G1eps[1])/9 + (32*xi*G1eps[1])/9 - 
   (32*G1eps[3])/9 - (32*xi*G1eps[3])/9 - (64*G1eps[4])/27 - 
   (64*xi*G1eps[4])/27 - (560*G2[2])/9 + (464*xi*G2[2])/9 + (160*G2[3])/27 - 
   (80*xi*G2[3])/9 - (160*G2[5])/27 + (80*xi*G2[5])/9 + (64*G2[6])/27 - 
   (320*xi*G2[6])/27 + (560*G2[9])/9 - (464*xi*G2[9])/9 + (440*G2[17])/27 - 
   (152*xi*G2[17])/9 - (104*G2[19])/27 + (200*xi*G2[19])/27 + 
   (640*G2[24])/27 - (320*xi*G2[24])/9 - (320*G2[26])/27 + 
   (160*xi*G2[26])/9 - (320*G2[27])/27 + (160*xi*G2[27])/9 - 
   (320*G2[28])/27 + (160*xi*G2[28])/9 + (320*G2[30])/27 - 
   (160*xi*G2[30])/9 - (32*G2[33])/9 - (32*xi*G2[33])/9 - (16*G2[36])/27 + 
   (80*xi*G2[36])/27 + (112*G2[39])/9 - (560*xi*G2[39])/27 - (32*G2[41])/9 - 
   (32*xi*G2[41])/9), gs^4*(376/9 + (968*C01)/9 - (440*C02)/9 - (8*log2)/9 + 
   (200*xi)/9 + (64*C01*xi)/9 + (56*C02*xi)/27 + 8*log2*xi + 
   (32*G1eps[1])/9 + (32*xi*G1eps[1])/9 - (16*xi*G1eps[2])/9 - 
   (32*G1eps[3])/9 - (32*xi*G1eps[3])/9 - (32*G1eps[4])/9 - 
   (32*xi*G1eps[4])/9 - (128*G2[2])/9 + (320*xi*G2[2])/9 - (184*G2[3])/27 - 
   (136*xi*G2[3])/27 + (184*G2[5])/27 + (136*xi*G2[5])/27 - (544*G2[6])/27 - 
   (128*xi*G2[6])/27 + (128*G2[9])/9 - (320*xi*G2[9])/9 - (232*G2[17])/9 + 
   (8*xi*G2[17])/27 - (80*G2[19])/9 + (320*xi*G2[19])/27 - (736*G2[24])/27 - 
   (544*xi*G2[24])/27 + (368*G2[26])/27 + (272*xi*G2[26])/27 + 
   (368*G2[27])/27 + (272*xi*G2[27])/27 + (368*G2[28])/27 + 
   (272*xi*G2[28])/27 - (368*G2[30])/27 - (272*xi*G2[30])/27 - 
   (32*G2[33])/9 - (32*xi*G2[33])/9 - (56*G2[36])/27 + (248*xi*G2[36])/27 - 
   (104*G2[39])/9 - (472*xi*G2[39])/27 - (32*G2[41])/9 - (32*xi*G2[41])/9), 
 gs^4*(-2104/27 + (184*C01)/9 - (112*C02)/9 + (80*log2)/9 - (2320*xi)/27 - 
   (4976*C01*xi)/81 + (176*C02*xi)/9 - (256*log2*xi)/27 + (32*G1eps[1])/9 - 
   (64*xi*G1eps[1])/9 - (16*G1eps[2])/3 - (32*xi*G1eps[2])/9 + 
   (160*G1eps[3])/9 + (64*xi*G1eps[3])/9 - (64*G1eps[4])/27 + (128*G2[2])/9 - 
   32*xi*G2[2] - (8*G2[3])/9 + (224*xi*G2[3])/27 + (8*G2[5])/9 - 
   (224*xi*G2[5])/27 - (32*G2[6])/9 + (320*xi*G2[6])/27 - (128*G2[9])/9 + 
   32*xi*G2[9] - (88*G2[17])/27 + (640*xi*G2[17])/27 - (80*G2[19])/27 - 
   (32*xi*G2[19])/27 - (32*G2[24])/9 + (896*xi*G2[24])/27 + (16*G2[26])/9 - 
   (448*xi*G2[26])/27 + (16*G2[27])/9 - (448*xi*G2[27])/27 + (16*G2[28])/9 - 
   (448*xi*G2[28])/27 - (16*G2[30])/9 + (448*xi*G2[30])/27 - (32*G2[33])/9 + 
   (64*xi*G2[33])/9 + (32*G2[36])/9 + (16*xi*G2[36])/27 + (176*xi*G2[39])/9 + 
   (64*G2[41])/9 + (64*xi*G2[41])/9), 
 gs^4*(-2384/27 - (2008*C01)/27 + (848*C02)/27 + (16*log2)/9 - (1760*xi)/27 - 
   (1144*C01*xi)/81 + (64*C02*xi)/81 - (64*log2*xi)/9 - (64*xi*G1eps[1])/9 - 
   (32*G1eps[2])/9 + (128*G1eps[3])/9 + (64*xi*G1eps[3])/9 + 
   (64*xi*G1eps[4])/27 + (64*G2[2])/9 - 32*xi*G2[2] + (16*G2[3])/3 + 
   (160*xi*G2[3])/27 - (16*G2[5])/3 - (160*xi*G2[5])/27 + (416*G2[6])/27 + 
   (352*xi*G2[6])/81 - (64*G2[9])/9 + 32*xi*G2[9] + (64*G2[17])/3 + 
   (128*xi*G2[17])/27 + (16*G2[19])/3 - (32*xi*G2[19])/3 + (64*G2[24])/3 + 
   (640*xi*G2[24])/27 - (32*G2[26])/3 - (320*xi*G2[26])/27 - (32*G2[27])/3 - 
   (320*xi*G2[27])/27 - (32*G2[28])/3 - (320*xi*G2[28])/27 + (32*G2[30])/3 + 
   (320*xi*G2[30])/27 + (64*xi*G2[33])/9 + (256*G2[36])/27 - 
   (928*xi*G2[36])/81 + (128*G2[39])/27 + (1888*xi*G2[39])/81 + 
   (64*G2[41])/9 + (64*xi*G2[41])/9), 
 gs^4*(-152/3 - (2128*C01)/27 + (952*C02)/27 - (512*xi)/9 + (160*C01*xi)/27 - 
   (568*C02*xi)/81 - (176*log2*xi)/27 - (64*xi*G1eps[1])/9 + 
   (64*G1eps[3])/9 + (64*xi*G1eps[3])/9 + (64*xi*G1eps[4])/27 - 
   (64*G2[2])/3 - (64*xi*G2[2])/9 + (16*G2[3])/3 + (88*xi*G2[3])/27 - 
   (16*G2[5])/3 - (88*xi*G2[5])/27 + (448*G2[6])/27 + (32*xi*G2[6])/81 + 
   (64*G2[9])/3 + (64*xi*G2[9])/9 + (200*G2[17])/9 - (80*xi*G2[17])/27 + 
   (56*G2[19])/9 - (280*xi*G2[19])/27 + (64*G2[24])/3 + (352*xi*G2[24])/27 - 
   (32*G2[26])/3 - (176*xi*G2[26])/27 - (32*G2[27])/3 - (176*xi*G2[27])/27 - 
   (32*G2[28])/3 - (176*xi*G2[28])/27 + (32*G2[30])/3 + (176*xi*G2[30])/27 + 
   (64*xi*G2[33])/9 + (272*G2[36])/27 - (896*xi*G2[36])/81 + (16*G2[39])/27 + 
   (1424*xi*G2[39])/81 + (32*G2[41])/9 + (64*xi*G2[41])/9), 
 gs^4*(-56/9 + (512*C01)/9 - (880*C02)/27 + (64*log2)/9 - (1568*C01*xi)/27 + 
   (1600*C02*xi)/81 - (304*log2*xi)/27 - (64*G1eps[1])/9 + (64*G1eps[4])/27 + 
   64*G2[2] - (128*xi*G2[2])/3 - (56*G2[3])/9 + (64*xi*G2[3])/9 + 
   (56*G2[5])/9 - (64*xi*G2[5])/9 - (160*G2[6])/27 + (832*xi*G2[6])/81 - 
   64*G2[9] + (128*xi*G2[9])/3 - 24*G2[17] + (64*xi*G2[17])/3 - 
   (80*G2[19])/27 - (224*G2[24])/9 + (256*xi*G2[24])/9 + (112*G2[26])/9 - 
   (128*xi*G2[26])/9 + (112*G2[27])/9 - (128*xi*G2[27])/9 + (112*G2[28])/9 - 
   (128*xi*G2[28])/9 - (112*G2[30])/9 + (128*xi*G2[30])/9 + (64*G2[33])/9 + 
   (112*G2[36])/27 + (32*xi*G2[36])/81 - (448*G2[39])/27 + 
   (1120*xi*G2[39])/81 + (32*G2[41])/9), 
 gs^4*(368/9 - (40*C01)/27 - (544*C02)/81 + (16*log2)/27 + (32*xi)/27 - 
   (904*C01*xi)/27 + (2096*C02*xi)/243 - (608*log2*xi)/81 - (64*G1eps[1])/9 + 
   (32*G1eps[2])/9 - (64*G1eps[3])/9 + (128*G1eps[4])/27 + 32*G2[2] - 
   (256*xi*G2[2])/9 - (32*G2[3])/27 + (128*xi*G2[3])/27 + (32*G2[5])/27 - 
   (128*xi*G2[5])/27 + (416*G2[6])/81 + (1568*xi*G2[6])/243 - 32*G2[9] + 
   (256*xi*G2[9])/9 - (256*G2[17])/27 + (1072*xi*G2[17])/81 - 
   (32*G2[19])/27 - (80*xi*G2[19])/81 - (128*G2[24])/27 + 
   (512*xi*G2[24])/27 + (64*G2[26])/27 - (256*xi*G2[26])/27 + 
   (64*G2[27])/27 - (256*xi*G2[27])/27 + (64*G2[28])/27 - 
   (256*xi*G2[28])/27 - (64*G2[30])/27 + (256*xi*G2[30])/27 + (64*G2[33])/9 + 
   (448*G2[36])/81 - (128*xi*G2[36])/243 - (928*G2[39])/81 + 
   (2432*xi*G2[39])/243), gs^4*(616/9 - (448*C01)/3 + (4600*C02)/81 - 
   (640*log2)/27 + (1168*xi)/27 + (1304*C01*xi)/27 - (4040*C02*xi)/243 + 
   (464*log2*xi)/81 - (64*G1eps[1])/9 + (32*xi*G1eps[1])/9 + 
   (16*G1eps[2])/3 + (32*xi*G1eps[2])/9 - (128*G1eps[3])/9 - 
   (32*xi*G1eps[3])/9 + (64*G1eps[4])/9 - (320*G2[2])/9 + (32*xi*G2[2])/3 + 
   (368*G2[3])/27 - (40*xi*G2[3])/9 - (368*G2[5])/27 + (40*xi*G2[5])/9 + 
   (2560*G2[6])/81 - (2144*xi*G2[6])/243 + (320*G2[9])/9 - (32*xi*G2[9])/3 + 
   (1000*G2[17])/27 - (1360*xi*G2[17])/81 + (88*G2[19])/27 - 
   (280*xi*G2[19])/81 + (1472*G2[24])/27 - (160*xi*G2[24])/9 - 
   (736*G2[26])/27 + (80*xi*G2[26])/9 - (736*G2[27])/27 + (80*xi*G2[27])/9 - 
   (736*G2[28])/27 + (80*xi*G2[28])/9 + (736*G2[30])/27 - (80*xi*G2[30])/9 + 
   (64*G2[33])/9 - (32*xi*G2[33])/9 + (752*G2[36])/81 - 
   (1888*xi*G2[36])/243 + (1024*G2[39])/81 - (1136*xi*G2[39])/243 - 
   (32*G2[41])/9 - (32*xi*G2[41])/9), 
 gs^4*(256/9 + (1240*C01)/27 - (32*C02)/3 + (32*log2)/3 + (256*xi)/9 + 
   (40*C01*xi)/27 + (32*log2*xi)/9 + (32*G1eps[1])/9 + (32*xi*G1eps[1])/9 - 
   (32*G1eps[3])/9 - (32*xi*G1eps[3])/9 + (176*G2[2])/9 - (16*xi*G2[2])/9 - 
   (136*G2[3])/27 - (40*xi*G2[3])/27 + (136*G2[5])/27 + (40*xi*G2[5])/27 - 
   (352*G2[6])/27 + (32*xi*G2[6])/27 - (176*G2[9])/9 + (16*xi*G2[9])/9 - 
   (392*G2[17])/27 - (40*xi*G2[17])/27 + (16*G2[19])/27 + (80*xi*G2[19])/27 - 
   (544*G2[24])/27 - (160*xi*G2[24])/27 + (272*G2[26])/27 + 
   (80*xi*G2[26])/27 + (272*G2[27])/27 + (80*xi*G2[27])/27 + 
   (272*G2[28])/27 + (80*xi*G2[28])/27 - (272*G2[30])/27 - 
   (80*xi*G2[30])/27 - (32*G2[33])/9 - (32*xi*G2[33])/9 - (368*G2[36])/27 + 
   (208*xi*G2[36])/27 + (32*G2[39])/9 - (32*xi*G2[39])/3 - (32*G2[41])/9 - 
   (32*xi*G2[41])/9), gs^4*(3688/27 - (2248*C01)/9 + (304*C02)/3 - 
   (368*log2)/9 + (256*xi)/27 + (10136*C01*xi)/81 - 48*C02*xi + 
   (400*log2*xi)/27 + (32*G1eps[2])/3 - (64*G1eps[3])/3 + (128*G1eps[4])/27 - 
   (32*xi*G1eps[4])/27 - (1312*G2[2])/9 + (704*xi*G2[2])/9 + (224*G2[3])/9 - 
   (352*xi*G2[3])/27 - (224*G2[5])/9 + (352*xi*G2[5])/27 + (448*G2[6])/9 - 
   (640*xi*G2[6])/27 + (1312*G2[9])/9 - (704*xi*G2[9])/9 + (2000*G2[17])/27 - 
   (368*xi*G2[17])/9 + (112*G2[19])/27 - (80*xi*G2[19])/27 + (896*G2[24])/9 - 
   (1408*xi*G2[24])/27 - (448*G2[26])/9 + (704*xi*G2[26])/27 - 
   (448*G2[27])/9 + (704*xi*G2[27])/27 - (448*G2[28])/9 + 
   (704*xi*G2[28])/27 + (448*G2[30])/9 - (704*xi*G2[30])/27 + (64*G2[36])/3 - 
   (224*xi*G2[36])/27 + (160*G2[39])/9 - (160*xi*G2[39])/9 - (32*G2[41])/3), 
 gs^4*(2480/27 - (640*C01)/27 + (160*C02)/27 - (128*log2)/9 + (320*xi)/27 + 
   (7168*C01*xi)/81 - (2752*C02*xi)/81 + (32*log2*xi)/3 + (64*G1eps[2])/9 - 
   (128*G1eps[3])/9 - (64*xi*G1eps[4])/27 - (512*G2[2])/9 + 
   (512*xi*G2[2])/9 + (64*G2[3])/27 - (256*xi*G2[3])/27 - (64*G2[5])/27 + 
   (256*xi*G2[5])/27 + (320*G2[6])/27 - (1600*xi*G2[6])/81 + (512*G2[9])/9 - 
   (512*xi*G2[9])/9 + (160*G2[17])/27 - (704*xi*G2[17])/27 - (32*G2[19])/27 + 
   (256*G2[24])/27 - (1024*xi*G2[24])/27 - (128*G2[26])/27 + 
   (512*xi*G2[26])/27 - (128*G2[27])/27 + (512*xi*G2[27])/27 - 
   (128*G2[28])/27 + (512*xi*G2[28])/27 + (128*G2[30])/27 - 
   (512*xi*G2[30])/27 + (640*G2[36])/27 - (704*xi*G2[36])/81 - 
   (704*G2[39])/27 - (832*xi*G2[39])/81 - (64*G2[41])/9), 
 gs^4*(296/9 - (856*C01)/9 + (1136*C02)/27 - (80*log2)/9 - (128*xi)/3 + 
   (632*C01*xi)/9 - (2576*C02*xi)/81 - (16*log2*xi)/27 - (64*xi*G1eps[1])/9 + 
   (64*G1eps[2])/9 - (64*G1eps[3])/9 + (64*xi*G1eps[3])/9 + 
   (32*xi*G1eps[4])/27 - (704*G2[2])/9 + (416*xi*G2[2])/9 + (176*G2[3])/27 - 
   (112*xi*G2[3])/27 - (176*G2[5])/27 + (112*xi*G2[5])/27 + (640*G2[6])/27 - 
   (1088*xi*G2[6])/81 + (704*G2[9])/9 - (416*xi*G2[9])/9 + (704*G2[17])/27 - 
   (640*xi*G2[17])/27 + (176*G2[19])/27 - (272*xi*G2[19])/27 + 
   (704*G2[24])/27 - (448*xi*G2[24])/27 - (352*G2[26])/27 + 
   (224*xi*G2[26])/27 - (352*G2[27])/27 + (224*xi*G2[27])/27 - 
   (352*G2[28])/27 + (224*xi*G2[28])/27 + (352*G2[30])/27 - 
   (224*xi*G2[30])/27 + (64*xi*G2[33])/9 + (608*G2[36])/27 - 
   (1216*xi*G2[36])/81 - (448*G2[39])/27 + (544*xi*G2[39])/81 - 
   (32*G2[41])/9 + (64*xi*G2[41])/9), 
 gs^4*(4552/27 + (14008*C01)/81 - (592*C02)/9 + (1088*log2)/27 - (256*xi)/9 - 
   (2264*C01*xi)/27 + (256*C02*xi)/9 - (176*log2*xi)/9 - (32*xi*G1eps[1])/9 + 
   (112*G1eps[2])/9 - (64*G1eps[3])/3 + (32*xi*G1eps[3])/9 + 
   (208*G1eps[4])/27 + (16*xi*G1eps[4])/27 + (512*G2[2])/9 - 
   (304*xi*G2[2])/9 - (176*G2[3])/9 + (32*xi*G2[3])/3 + (176*G2[5])/9 - 
   (32*xi*G2[5])/3 - (272*G2[6])/9 + 16*xi*G2[6] - (512*G2[9])/9 + 
   (304*xi*G2[9])/9 - (1912*G2[17])/27 + (776*xi*G2[17])/27 - (40*G2[19])/9 - 
   (8*xi*G2[19])/3 - (704*G2[24])/9 + (128*xi*G2[24])/3 + (352*G2[26])/9 - 
   (64*xi*G2[26])/3 + (352*G2[27])/9 - (64*xi*G2[27])/3 + (352*G2[28])/9 - 
   (64*xi*G2[28])/3 - (352*G2[30])/9 + (64*xi*G2[30])/3 + (32*xi*G2[33])/9 - 
   (200*G2[36])/9 + (8*xi*G2[36])/3 - (88*G2[39])/3 + (56*xi*G2[39])/3 - 
   (32*G2[41])/3 + (32*xi*G2[41])/9), 
 gs^4*(2864/27 - (1012*C01)/81 + (304*C02)/27 + (400*log2)/27 - (512*xi)/9 - 
   (1484*C01*xi)/27 + (1328*C02*xi)/81 - (464*log2*xi)/27 - 
   (64*xi*G1eps[1])/9 + (32*G1eps[2])/3 - (128*G1eps[3])/9 + 
   (64*xi*G1eps[3])/9 + (64*G1eps[4])/9 + (64*xi*G1eps[4])/27 - 
   (16*G2[2])/3 - (208*xi*G2[2])/9 - (40*G2[3])/27 + (232*xi*G2[3])/27 + 
   (40*G2[5])/27 - (232*xi*G2[5])/27 + (32*G2[6])/9 + (992*xi*G2[6])/81 + 
   (16*G2[9])/3 + (208*xi*G2[9])/9 - (256*G2[17])/27 + 16*xi*G2[17] + 
   (56*G2[19])/27 - (200*xi*G2[19])/27 - (160*G2[24])/27 + 
   (928*xi*G2[24])/27 + (80*G2[26])/27 - (464*xi*G2[26])/27 + 
   (80*G2[27])/27 - (464*xi*G2[27])/27 + (80*G2[28])/27 - 
   (464*xi*G2[28])/27 - (80*G2[30])/27 + (464*xi*G2[30])/27 + 
   (64*xi*G2[33])/9 - (104*G2[36])/9 - (200*xi*G2[36])/81 - (56*G2[39])/27 + 
   (1592*xi*G2[39])/81 - (64*G2[41])/9 + (64*xi*G2[41])/9), 
 gs^4*(152/3 - (1328*C01)/27 + (608*C02)/27 - (512*xi)/9 - (952*C01*xi)/27 + 
   (832*C02*xi)/81 - (304*log2*xi)/27 - (64*xi*G1eps[1])/9 + 
   (64*G1eps[2])/9 - (64*G1eps[3])/9 + (64*xi*G1eps[3])/9 + 
   (112*G1eps[4])/27 + (16*xi*G1eps[4])/9 - (112*G2[2])/9 - 
   (160*xi*G2[2])/9 + (88*G2[3])/27 + (152*xi*G2[3])/27 - (88*G2[5])/27 - 
   (152*xi*G2[5])/27 + (112*G2[6])/9 + (592*xi*G2[6])/81 + (112*G2[9])/9 + 
   (160*xi*G2[9])/9 + (208*G2[17])/27 + (256*xi*G2[17])/27 + (56*G2[19])/27 - 
   (152*xi*G2[19])/27 + (352*G2[24])/27 + (608*xi*G2[24])/27 - 
   (176*G2[26])/27 - (304*xi*G2[26])/27 - (176*G2[27])/27 - 
   (304*xi*G2[27])/27 - (176*G2[28])/27 - (304*xi*G2[28])/27 + 
   (176*G2[30])/27 + (304*xi*G2[30])/27 + (64*xi*G2[33])/9 + (8*G2[36])/9 - 
   (376*xi*G2[36])/81 - (40*G2[39])/27 + (1288*xi*G2[39])/81 - 
   (32*G2[41])/9 + (64*xi*G2[41])/9), 
 gs^4*(-160/9 - (12008*C01)/81 + (416*C02)/9 - (1240*log2)/27 + 
   (1760*xi)/27 + (8440*C01*xi)/81 - (352*C02*xi)/9 + (632*log2*xi)/27 + 
   (64*xi*G1eps[1])/9 - (32*G1eps[2])/9 - (64*xi*G1eps[3])/9 - 
   (64*G1eps[4])/27 - (16*G2[2])/3 + 16*xi*G2[2] + (176*G2[3])/9 - 
   (344*xi*G2[3])/27 - (176*G2[5])/9 + (344*xi*G2[5])/27 + 32*G2[6] - 
   (512*xi*G2[6])/27 + (16*G2[9])/3 - 16*xi*G2[9] + (176*G2[17])/3 - 
   (952*xi*G2[17])/27 - (64*G2[19])/27 + (80*xi*G2[19])/27 + (704*G2[24])/9 - 
   (1376*xi*G2[24])/27 - (352*G2[26])/9 + (688*xi*G2[26])/27 - 
   (352*G2[27])/9 + (688*xi*G2[27])/27 - (352*G2[28])/9 + 
   (688*xi*G2[28])/27 + (352*G2[30])/9 - (688*xi*G2[30])/27 - 
   (64*xi*G2[33])/9 + (208*G2[36])/9 - (64*xi*G2[36])/27 + (176*G2[39])/9 - 
   (208*xi*G2[39])/9 - (64*xi*G2[41])/9), 
 gs^4*((376*C01)/27 - (160*C02)/9 - (176*log2)/9 + (1024*xi)/9 + 
   (1688*C01*xi)/27 - (512*C02*xi)/27 + (208*log2*xi)/9 + 
   (128*xi*G1eps[1])/9 - (64*G1eps[2])/9 - (128*xi*G1eps[3])/9 - 
   (64*G1eps[4])/27 - (64*xi*G1eps[4])/27 + (128*G2[2])/3 + (64*xi*G2[2])/9 + 
   (112*G2[3])/27 - (32*xi*G2[3])/3 - (112*G2[5])/27 + (32*xi*G2[5])/3 - 
   (128*G2[6])/27 - (320*xi*G2[6])/27 - (128*G2[9])/3 - (64*xi*G2[9])/9 + 
   (64*G2[17])/9 - (496*xi*G2[17])/27 - (208*G2[19])/27 + 
   (304*xi*G2[19])/27 + (448*G2[24])/27 - (128*xi*G2[24])/3 - 
   (224*G2[26])/27 + (64*xi*G2[26])/3 - (224*G2[27])/27 + (64*xi*G2[27])/3 - 
   (224*G2[28])/27 + (64*xi*G2[28])/3 + (224*G2[30])/27 - (64*xi*G2[30])/3 - 
   (128*xi*G2[33])/9 - (16*G2[36])/27 + (272*xi*G2[36])/27 + 16*G2[39] - 
   (848*xi*G2[39])/27 - (128*xi*G2[41])/9), 
 gs^4*((188*C01)/27 - (80*C02)/9 - (88*log2)/9 + (512*xi)/9 + 
   (844*C01*xi)/27 - (256*C02*xi)/27 + (104*log2*xi)/9 + (64*xi*G1eps[1])/9 - 
   (32*G1eps[2])/9 - (64*xi*G1eps[3])/9 - (32*G1eps[4])/27 - 
   (32*xi*G1eps[4])/27 + (64*G2[2])/3 + (32*xi*G2[2])/9 + (56*G2[3])/27 - 
   (16*xi*G2[3])/3 - (56*G2[5])/27 + (16*xi*G2[5])/3 - (64*G2[6])/27 - 
   (160*xi*G2[6])/27 - (64*G2[9])/3 - (32*xi*G2[9])/9 + (32*G2[17])/9 - 
   (248*xi*G2[17])/27 - (104*G2[19])/27 + (152*xi*G2[19])/27 + 
   (224*G2[24])/27 - (64*xi*G2[24])/3 - (112*G2[26])/27 + (32*xi*G2[26])/3 - 
   (112*G2[27])/27 + (32*xi*G2[27])/3 - (112*G2[28])/27 + (32*xi*G2[28])/3 + 
   (112*G2[30])/27 - (32*xi*G2[30])/3 - (64*xi*G2[33])/9 - (8*G2[36])/27 + 
   (136*xi*G2[36])/27 + 8*G2[39] - (424*xi*G2[39])/27 - (64*xi*G2[41])/9), 
 gs^4*(-2864/27 - (3512*C01)/81 + (512*C02)/27 - (184*log2)/27 + 
   (784*C01*xi)/27 - (800*C02*xi)/81 + (152*log2*xi)/27 - (64*G1eps[2])/9 + 
   (128*G1eps[3])/9 - (128*G1eps[4])/27 - (352*G2[2])/9 + (64*xi*G2[2])/3 + 
   (40*G2[3])/9 - (32*xi*G2[3])/9 - (40*G2[5])/9 + (32*xi*G2[5])/9 + 
   (128*G2[6])/27 - (416*xi*G2[6])/81 + (352*G2[9])/9 - (64*xi*G2[9])/3 + 
   (584*G2[17])/27 - (32*xi*G2[17])/3 + (32*G2[19])/9 + (160*G2[24])/9 - 
   (128*xi*G2[24])/9 - (80*G2[26])/9 + (64*xi*G2[26])/9 - (80*G2[27])/9 + 
   (64*xi*G2[27])/9 - (80*G2[28])/9 + (64*xi*G2[28])/9 + (80*G2[30])/9 - 
   (64*xi*G2[30])/9 + (112*G2[36])/27 - (16*xi*G2[36])/81 + (320*G2[39])/27 - 
   (560*xi*G2[39])/81 + (64*G2[41])/9), 
 gs^4*(-5536/27 + (7904*C01)/81 - (3040*C02)/81 + (368*log2)/27 - 
   (64*xi)/27 - (640*C01*xi)/27 + (2720*C02*xi)/243 - (80*log2*xi)/81 - 
   (128*G1eps[2])/9 + (256*G1eps[3])/9 - (256*G1eps[4])/27 + (352*G2[2])/9 - 
   (32*xi*G2[2])/3 - (272*G2[3])/27 + (16*xi*G2[3])/9 + (272*G2[5])/27 - 
   (16*xi*G2[5])/9 - (1792*G2[6])/81 + (896*xi*G2[6])/243 - (352*G2[9])/9 + 
   (32*xi*G2[9])/3 - (496*G2[17])/27 + (592*xi*G2[17])/81 + (64*G2[19])/27 + 
   (160*xi*G2[19])/81 - (1088*G2[24])/27 + (64*xi*G2[24])/9 + 
   (544*G2[26])/27 - (32*xi*G2[26])/9 + (544*G2[27])/27 - (32*xi*G2[27])/9 + 
   (544*G2[28])/27 - (32*xi*G2[28])/9 - (544*G2[30])/27 + (32*xi*G2[30])/9 + 
   (64*G2[36])/81 + (544*xi*G2[36])/243 - (544*G2[39])/81 + 
   (320*xi*G2[39])/243 + (128*G2[41])/9), 
 gs^4*(-880/9 + (3940*C01)/27 - (4256*C02)/81 + (824*log2)/27 - (32*xi)/27 - 
   (428*C01*xi)/9 + (4720*C02*xi)/243 - (664*log2*xi)/81 - (64*G1eps[2])/9 + 
   (128*G1eps[3])/9 - (128*G1eps[4])/27 + (80*G2[2])/3 - (16*xi*G2[2])/3 - 
   (448*G2[3])/27 + (136*xi*G2[3])/27 + (448*G2[5])/27 - (136*xi*G2[5])/27 - 
   (2624*G2[6])/81 + (2080*xi*G2[6])/243 - (80*G2[9])/3 + (16*xi*G2[9])/3 - 
   (1160*G2[17])/27 + (1280*xi*G2[17])/81 + (56*G2[19])/27 + 
   (56*xi*G2[19])/81 - (1792*G2[24])/27 + (544*xi*G2[24])/27 + 
   (896*G2[26])/27 - (272*xi*G2[26])/27 + (896*G2[27])/27 - 
   (272*xi*G2[27])/27 + (896*G2[28])/27 - (272*xi*G2[28])/27 - 
   (896*G2[30])/27 + (272*xi*G2[30])/27 - (1048*G2[36])/81 + 
   (1016*xi*G2[36])/243 - (1064*G2[39])/81 + (1432*xi*G2[39])/243 + 
   (64*G2[41])/9), gs^4*((440*C01)/9 - (64*C02)/3 + (16*log2)/9 - 
   (16*C01*xi)/3 + (80*C02*xi)/27 - (32*G1eps[4])/27 - (32*xi*G1eps[4])/27 + 
   (208*G2[2])/9 - (16*xi*G2[2])/9 - (136*G2[3])/27 + (8*xi*G2[3])/27 + 
   (136*G2[5])/27 - (8*xi*G2[5])/27 - (160*G2[6])/27 - (32*xi*G2[6])/27 - 
   (208*G2[9])/9 + (16*xi*G2[9])/9 - (424*G2[17])/27 + (104*xi*G2[17])/27 - 
   (16*G2[19])/9 + (16*xi*G2[19])/9 - (544*G2[24])/27 + (32*xi*G2[24])/27 + 
   (272*G2[26])/27 - (16*xi*G2[26])/27 + (272*G2[27])/27 - 
   (16*xi*G2[27])/27 + (272*G2[28])/27 - (16*xi*G2[28])/27 - 
   (272*G2[30])/27 + (16*xi*G2[30])/27 + (208*G2[36])/27 - 
   (64*xi*G2[36])/27 - (160*G2[39])/9 + (80*xi*G2[39])/27), 
 gs^4*(2480/27 - (3280*C01)/27 + (1312*C02)/27 - (160*log2)/9 + (320*xi)/27 + 
   (8032*C01*xi)/81 - (3232*C02*xi)/81 + (32*log2*xi)/3 + (64*G1eps[2])/9 - 
   (128*G1eps[3])/9 + (64*G1eps[4])/27 - (928*G2[2])/9 + (544*xi*G2[2])/9 + 
   (112*G2[3])/9 - (272*xi*G2[3])/27 - (112*G2[5])/9 + (272*xi*G2[5])/27 + 
   (640*G2[6])/27 - (1408*xi*G2[6])/81 + (928*G2[9])/9 - (544*xi*G2[9])/9 + 
   (112*G2[17])/3 - (304*xi*G2[17])/9 + (64*G2[19])/27 - (32*xi*G2[19])/9 + 
   (448*G2[24])/9 - (1088*xi*G2[24])/27 - (224*G2[26])/9 + 
   (544*xi*G2[26])/27 - (224*G2[27])/9 + (544*xi*G2[27])/27 - 
   (224*G2[28])/9 + (544*xi*G2[28])/27 + (224*G2[30])/9 - 
   (544*xi*G2[30])/27 + (224*G2[36])/27 - (320*xi*G2[36])/81 + 
   (256*G2[39])/27 - (1312*xi*G2[39])/81 - (64*G2[41])/9), 
 gs^4*(5344/27 + (3392*C01)/27 - (4352*C02)/81 + (512*log2)/27 + 
   (512*xi)/27 + (2816*C01*xi)/81 - (4352*C02*xi)/243 - (256*log2*xi)/81 + 
   (128*G1eps[2])/9 - (256*G1eps[3])/9 + (128*G1eps[4])/27 + (256*G2[2])/9 + 
   (128*xi*G2[2])/9 - (352*G2[3])/27 - (64*xi*G2[3])/27 + (352*G2[5])/27 + 
   (64*xi*G2[5])/27 - (1280*G2[6])/81 - (1664*xi*G2[6])/243 - (256*G2[9])/9 - 
   (128*xi*G2[9])/9 - (1312*G2[17])/27 - (832*xi*G2[17])/81 - 
   (128*G2[19])/27 - (256*xi*G2[19])/81 - (1408*G2[24])/27 - 
   (256*xi*G2[24])/27 + (704*G2[26])/27 + (128*xi*G2[26])/27 + 
   (704*G2[27])/27 + (128*xi*G2[27])/27 + (704*G2[28])/27 + 
   (128*xi*G2[28])/27 - (704*G2[30])/27 - (128*xi*G2[30])/27 + 
   (128*G2[36])/81 - (640*xi*G2[36])/243 - (3392*G2[39])/81 - 
   (512*xi*G2[39])/243 - (128*G2[41])/9), 
 gs^4*(656/9 - (160*C01)/3 + (1280*C02)/81 - (416*log2)/27 + (704*xi)/27 + 
   (2480*C01*xi)/27 - (9856*C02*xi)/243 + (544*log2*xi)/81 + 
   (64*G1eps[2])/9 - (128*G1eps[3])/9 + (64*xi*G1eps[4])/27 - (224*G2[2])/9 + 
   32*xi*G2[2] + (16*G2[3])/3 - (208*xi*G2[3])/27 - (16*G2[5])/3 + 
   (208*xi*G2[5])/27 + (1472*G2[6])/81 - (3904*xi*G2[6])/243 + 
   (224*G2[9])/9 - 32*xi*G2[9] + (496*G2[17])/27 - (2672*xi*G2[17])/81 + 
   (64*G2[19])/27 - (608*xi*G2[19])/81 + (64*G2[24])/3 - (832*xi*G2[24])/27 - 
   (32*G2[26])/3 + (416*xi*G2[26])/27 - (32*G2[27])/3 + (416*xi*G2[27])/27 - 
   (32*G2[28])/3 + (416*xi*G2[28])/27 + (32*G2[30])/3 - (416*xi*G2[30])/27 + 
   (1696*G2[36])/81 - (2432*xi*G2[36])/243 - (1408*G2[39])/81 - 
   (1312*xi*G2[39])/243 - (64*G2[41])/9), 
 gs^4*(-968/9 + (1672*C01)/27 - (752*C02)/27 + (16*log2)/3 - 
   (800*C01*xi)/27 + (656*C02*xi)/81 - (128*log2*xi)/27 - (64*G1eps[1])/9 - 
   (64*G1eps[2])/9 + (128*G1eps[3])/9 - (16*G1eps[4])/9 + 
   (16*xi*G1eps[4])/27 + (224*G2[2])/3 - (304*xi*G2[2])/9 - (208*G2[3])/27 + 
   (112*xi*G2[3])/27 + (208*G2[5])/27 - (112*xi*G2[5])/27 - (80*G2[6])/9 + 
   (464*xi*G2[6])/81 - (224*G2[9])/3 + (304*xi*G2[9])/9 - (584*G2[17])/27 + 
   (296*xi*G2[17])/27 - (8*G2[19])/27 - (8*xi*G2[19])/9 - (832*G2[24])/27 + 
   (448*xi*G2[24])/27 + (416*G2[26])/27 - (224*xi*G2[26])/27 + 
   (416*G2[27])/27 - (224*xi*G2[27])/27 + (416*G2[28])/27 - 
   (224*xi*G2[28])/27 - (416*G2[30])/27 + (224*xi*G2[30])/27 + 
   (64*G2[33])/9 + (88*G2[36])/9 - (104*xi*G2[36])/81 - (488*G2[39])/27 + 
   (776*xi*G2[39])/81 + (32*G2[41])/3), 
 gs^4*(-464/3 + (1540*C01)/9 - (2032*C02)/27 + (208*log2)/9 - (32*xi)/27 - 
   (2084*C01*xi)/27 + (6736*C02*xi)/243 - (1168*log2*xi)/81 - 
   (64*G1eps[1])/9 - (32*G1eps[2])/3 + (64*G1eps[3])/3 - (32*G1eps[4])/9 + 
   (32*xi*G1eps[4])/27 + (1040*G2[2])/9 - (496*xi*G2[2])/9 - (520*G2[3])/27 + 
   (88*xi*G2[3])/9 + (520*G2[5])/27 - (88*xi*G2[5])/9 - (704*G2[6])/27 + 
   (3520*xi*G2[6])/243 - (1040*G2[9])/9 + (496*xi*G2[9])/9 - 
   (1520*G2[17])/27 + (2144*xi*G2[17])/81 - (56*G2[19])/27 - 
   (136*xi*G2[19])/81 - (2080*G2[24])/27 + (352*xi*G2[24])/9 + 
   (1040*G2[26])/27 - (176*xi*G2[26])/9 + (1040*G2[27])/27 - 
   (176*xi*G2[27])/9 + (1040*G2[28])/27 - (176*xi*G2[28])/9 - 
   (1040*G2[30])/27 + (176*xi*G2[30])/9 + (64*G2[33])/9 + (296*G2[36])/27 + 
   (8*xi*G2[36])/243 - (1048*G2[39])/27 + (4744*xi*G2[39])/243 + 
   (128*G2[41])/9), gs^4*(-1624/9 + (248*C01)/3 - (1040*C02)/27 + 
   (64*log2)/9 - (64*xi)/27 - (1192*C01*xi)/27 + (4640*C02*xi)/243 - 
   (560*log2*xi)/81 - (32*G1eps[1])/9 - (112*G1eps[2])/9 + (224*G1eps[3])/9 - 
   (16*G1eps[4])/3 + (16*xi*G1eps[4])/9 + (304*G2[2])/9 - (160*xi*G2[2])/9 - 
   (248*G2[3])/27 + (152*xi*G2[3])/27 + (248*G2[5])/27 - (152*xi*G2[5])/27 - 
   (304*G2[6])/27 + (2096*xi*G2[6])/243 - (304*G2[9])/9 + (160*xi*G2[9])/9 - 
   (608*G2[17])/27 + (1024*xi*G2[17])/81 - (8*G2[19])/27 - 
   (200*xi*G2[19])/81 - (992*G2[24])/27 + (608*xi*G2[24])/27 + 
   (496*G2[26])/27 - (304*xi*G2[26])/27 + (496*G2[27])/27 - 
   (304*xi*G2[27])/27 + (496*G2[28])/27 - (304*xi*G2[28])/27 - 
   (496*G2[30])/27 + (304*xi*G2[30])/27 + (32*G2[33])/9 + (328*G2[36])/27 - 
   (440*xi*G2[36])/243 - (488*G2[39])/27 + (3176*xi*G2[39])/243 + 
   (128*G2[41])/9), gs^4*(2384/27 - (184*C01)/27 + (304*C02)/27 + 8*log2 + 
   (224*xi)/27 - (344*C01*xi)/81 + (128*C02*xi)/81 - (56*log2*xi)/9 + 
   (64*G1eps[2])/9 - (128*G1eps[3])/9 + (64*G1eps[4])/27 - (368*G2[2])/9 + 
   16*xi*G2[2] - (16*G2[3])/27 + (8*xi*G2[3])/27 + (16*G2[5])/27 - 
   (8*xi*G2[5])/27 - (32*G2[6])/9 + (128*xi*G2[6])/81 + (368*G2[9])/9 - 
   16*xi*G2[9] - (64*G2[17])/27 + (8*xi*G2[17])/27 + (16*G2[19])/9 - 
   (16*xi*G2[19])/27 - (64*G2[24])/27 + (32*xi*G2[24])/27 + (32*G2[26])/27 - 
   (16*xi*G2[26])/27 + (32*G2[27])/27 - (16*xi*G2[27])/27 + (32*G2[28])/27 - 
   (16*xi*G2[28])/27 - (32*G2[30])/27 + (16*xi*G2[30])/27 - 16*G2[36] + 
   (448*xi*G2[36])/81 + (208*G2[39])/27 - (400*xi*G2[39])/81 - 
   (64*G2[41])/9), gs^4*(4576/27 - (424*C01)/3 + (224*C02)/3 - (16*log2)/3 + 
   (512*xi)/27 + (4856*C01*xi)/81 - (6944*C02*xi)/243 + (176*log2*xi)/81 + 
   (128*G1eps[2])/9 - (256*G1eps[3])/9 + (128*G1eps[4])/27 - (608*G2[2])/9 + 
   32*xi*G2[2] + (304*G2[3])/27 - (176*xi*G2[3])/27 - (304*G2[5])/27 + 
   (176*xi*G2[5])/27 + (448*G2[6])/27 - (2240*xi*G2[6])/243 + (608*G2[9])/9 - 
   32*xi*G2[9] + (1024*G2[17])/27 - (1696*xi*G2[17])/81 + (80*G2[19])/9 - 
   (112*xi*G2[19])/81 + (1216*G2[24])/27 - (704*xi*G2[24])/27 - 
   (608*G2[26])/27 + (352*xi*G2[26])/27 - (608*G2[27])/27 + 
   (352*xi*G2[27])/27 - (608*G2[28])/27 + (352*xi*G2[28])/27 + 
   (608*G2[30])/27 - (352*xi*G2[30])/27 - (496*G2[36])/27 + 
   (1232*xi*G2[36])/243 + (80*G2[39])/3 - (4400*xi*G2[39])/243 - 
   (128*G2[41])/9), gs^4*(880/9 - (340*C01)/27 + 16*C02 + (88*log2)/9 + 
   (32*xi)/27 - (196*C01*xi)/27 + (368*C02*xi)/243 - (248*log2*xi)/81 + 
   (64*G1eps[2])/9 - (128*G1eps[3])/9 + (32*G1eps[4])/9 - 
   (32*xi*G1eps[4])/27 - (128*G2[2])/9 + (32*xi*G2[2])/9 - (8*G2[3])/27 + 
   (8*G2[5])/27 - (128*G2[6])/27 + (416*xi*G2[6])/243 + (128*G2[9])/9 - 
   (32*xi*G2[9])/9 - (64*G2[17])/27 + (280*xi*G2[17])/81 + (56*G2[19])/27 + 
   (184*xi*G2[19])/81 - (32*G2[24])/27 + (16*G2[26])/27 + (16*G2[27])/27 + 
   (16*G2[28])/27 - (16*G2[30])/27 - (520*G2[36])/27 + (1672*xi*G2[36])/243 + 
   (104*G2[39])/9 - (1672*xi*G2[39])/243 - (64*G2[41])/9), 
 gs^4*(512/9 - (536*C01)/27 + (368*C02)/27 + (8*log2)/9 + (784*C01*xi)/27 - 
   (800*C02*xi)/81 + (152*log2*xi)/27 + (64*G1eps[1])/9 + (32*G1eps[2])/9 - 
   (64*G1eps[3])/9 - 32*G2[2] + (64*xi*G2[2])/3 + (56*G2[3])/27 - 
   (32*xi*G2[3])/9 - (56*G2[5])/27 + (32*xi*G2[5])/9 + (64*G2[6])/27 - 
   (416*xi*G2[6])/81 + 32*G2[9] - (64*xi*G2[9])/3 + 8*G2[17] - 
   (32*xi*G2[17])/3 + (16*G2[19])/9 + (224*G2[24])/27 - (128*xi*G2[24])/9 - 
   (112*G2[26])/27 + (64*xi*G2[26])/9 - (112*G2[27])/27 + (64*xi*G2[27])/9 - 
   (112*G2[28])/27 + (64*xi*G2[28])/9 + (112*G2[30])/27 - (64*xi*G2[30])/9 - 
   (64*G2[33])/9 - (112*G2[36])/27 - (16*xi*G2[36])/81 + (128*G2[39])/27 - 
   (560*xi*G2[39])/81 - (64*G2[41])/9), 
 gs^4*(1024/9 - (1072*C01)/27 + (736*C02)/27 + (16*log2)/9 + 
   (1568*C01*xi)/27 - (1600*C02*xi)/81 + (304*log2*xi)/27 + 
   (128*G1eps[1])/9 + (64*G1eps[2])/9 - (128*G1eps[3])/9 - 64*G2[2] + 
   (128*xi*G2[2])/3 + (112*G2[3])/27 - (64*xi*G2[3])/9 - (112*G2[5])/27 + 
   (64*xi*G2[5])/9 + (128*G2[6])/27 - (832*xi*G2[6])/81 + 64*G2[9] - 
   (128*xi*G2[9])/3 + 16*G2[17] - (64*xi*G2[17])/3 + (32*G2[19])/9 + 
   (448*G2[24])/27 - (256*xi*G2[24])/9 - (224*G2[26])/27 + 
   (128*xi*G2[26])/9 - (224*G2[27])/27 + (128*xi*G2[27])/9 - 
   (224*G2[28])/27 + (128*xi*G2[28])/9 + (224*G2[30])/27 - 
   (128*xi*G2[30])/9 - (128*G2[33])/9 - (224*G2[36])/27 - (32*xi*G2[36])/81 + 
   (256*G2[39])/27 - (1120*xi*G2[39])/81 - (128*G2[41])/9), 
 gs^4*(512/9 + (76*C01)/9 + (160*C02)/81 + (104*log2)/27 + (604*C01*xi)/27 - 
   (832*C02*xi)/81 + (184*log2*xi)/27 + (64*G1eps[1])/9 + (32*G1eps[2])/9 - 
   (64*G1eps[3])/9 + (304*G2[2])/9 - (16*xi*G2[2])/3 - (32*G2[3])/27 - 
   (8*xi*G2[3])/3 + (32*G2[5])/27 + (8*xi*G2[5])/3 - (128*G2[6])/81 - 
   (352*xi*G2[6])/81 - (304*G2[9])/9 + (16*xi*G2[9])/3 - (40*G2[17])/27 - 
   (64*xi*G2[17])/9 + (56*G2[19])/27 + (8*xi*G2[19])/9 - (128*G2[24])/27 - 
   (32*xi*G2[24])/3 + (64*G2[26])/27 + (16*xi*G2[26])/3 + (64*G2[27])/27 + 
   (16*xi*G2[27])/3 + (64*G2[28])/27 + (16*xi*G2[28])/3 - (64*G2[30])/27 - 
   (16*xi*G2[30])/3 - (64*G2[33])/9 - (88*G2[36])/81 - (152*xi*G2[36])/81 - 
   (392*G2[39])/81 - (280*xi*G2[39])/81 - (64*G2[41])/9), 
 gs^4*((-416*C01)/3 + (1232*C02)/27 - (304*log2)/9 + (1496*C01*xi)/27 - 
   (1568*C02*xi)/81 + (320*log2*xi)/27 - (208*G2[2])/3 + (272*xi*G2[2])/9 + 
   (472*G2[3])/27 - (56*xi*G2[3])/9 - (472*G2[5])/27 + (56*xi*G2[5])/9 + 
   (256*G2[6])/9 - (896*xi*G2[6])/81 + (208*G2[9])/3 - (272*xi*G2[9])/9 + 
   (152*G2[17])/3 - (520*xi*G2[17])/27 - (16*G2[19])/9 - (16*xi*G2[19])/27 + 
   (1888*G2[24])/27 - (224*xi*G2[24])/9 - (944*G2[26])/27 + 
   (112*xi*G2[26])/9 - (944*G2[27])/27 + (112*xi*G2[27])/9 - 
   (944*G2[28])/27 + (112*xi*G2[28])/9 + (944*G2[30])/27 - 
   (112*xi*G2[30])/9 + (112*G2[36])/9 - (544*xi*G2[36])/81 + 
   (608*G2[39])/27 - (464*xi*G2[39])/81), 
 gs^4*(808/9 - (88*C01)/27 + (560*C02)/27 + (112*log2)/9 + (128*xi)/9 + 
   (1976*C01*xi)/27 - (2576*C02*xi)/81 + (176*log2*xi)/27 + (64*G1eps[1])/9 + 
   (64*G1eps[2])/9 - (128*G1eps[3])/9 + (32*xi*G1eps[4])/27 - (352*G2[2])/9 + 
   (128*xi*G2[2])/3 - (32*G2[3])/9 - (64*xi*G2[3])/9 + (32*G2[5])/9 + 
   (64*xi*G2[5])/9 - (64*G2[6])/27 - (896*xi*G2[6])/81 + (352*G2[9])/9 - 
   (128*xi*G2[9])/3 - (80*G2[17])/27 - (80*xi*G2[17])/3 + (208*G2[19])/27 - 
   (112*xi*G2[19])/27 - (128*G2[24])/9 - (256*xi*G2[24])/9 + (64*G2[26])/9 + 
   (128*xi*G2[26])/9 + (64*G2[27])/9 + (128*xi*G2[27])/9 + (64*G2[28])/9 + 
   (128*xi*G2[28])/9 - (64*G2[30])/9 - (128*xi*G2[30])/9 - (64*G2[33])/9 - 
   (128*G2[36])/27 + (32*xi*G2[36])/81 - (256*G2[39])/27 - 
   (1184*xi*G2[39])/81 - (32*G2[41])/3), 
 gs^4*(656/9 + 224*C01 - (6112*C02)/81 + (1408*log2)/27 + (704*xi)/27 - 
   (512*C01*xi)/27 - (448*C02*xi)/243 - (1376*log2*xi)/81 + (64*G1eps[2])/9 - 
   (128*G1eps[3])/9 + (64*xi*G1eps[4])/27 + (1024*G2[2])/9 - 
   (256*xi*G2[2])/9 - (800*G2[3])/27 + (128*xi*G2[3])/27 + (800*G2[5])/27 - 
   (128*xi*G2[5])/27 - (3136*G2[6])/81 + (1472*xi*G2[6])/243 - 
   (1024*G2[9])/9 + (256*xi*G2[9])/9 - (2240*G2[17])/27 + 
   (448*xi*G2[17])/81 + (160*G2[19])/27 - (512*xi*G2[19])/81 - 
   (3200*G2[24])/27 + (512*xi*G2[24])/27 + (1600*G2[26])/27 - 
   (256*xi*G2[26])/27 + (1600*G2[27])/27 - (256*xi*G2[27])/27 + 
   (1600*G2[28])/27 - (256*xi*G2[28])/27 - (1600*G2[30])/27 + 
   (256*xi*G2[30])/27 - (320*G2[36])/81 + (832*xi*G2[36])/243 - 
   (5056*G2[39])/81 + (1472*xi*G2[39])/243 - (64*G2[41])/9), 
 gs^4*(296/3 + 56*C01 - (272*C02)/81 + (656*log2)/27 + (1024*xi)/27 + 
   (1352*C01*xi)/27 - (6896*C02*xi)/243 - (496*log2*xi)/81 + 
   (32*G1eps[2])/3 - (64*G1eps[3])/3 + (32*xi*G1eps[4])/9 + (64*G2[2])/3 + 
   (160*xi*G2[2])/9 - (112*G2[3])/9 - (80*xi*G2[3])/27 + (112*G2[5])/9 + 
   (80*xi*G2[5])/27 - (896*G2[6])/81 - (1472*xi*G2[6])/243 - (64*G2[9])/3 - 
   (160*xi*G2[9])/9 - (704*G2[17])/27 - (1696*xi*G2[17])/81 + 
   (304*G2[19])/27 - (688*xi*G2[19])/81 - (448*G2[24])/9 - 
   (320*xi*G2[24])/27 + (224*G2[26])/9 + (160*xi*G2[26])/27 + 
   (224*G2[27])/9 + (160*xi*G2[27])/27 + (224*G2[28])/9 + 
   (160*xi*G2[28])/27 - (224*G2[30])/9 - (160*xi*G2[30])/27 - 
   (256*G2[36])/81 + (32*xi*G2[36])/243 - (2624*G2[39])/81 - 
   (1472*xi*G2[39])/243 - (32*G2[41])/3), 
 gs^4*(24 + (1220*C01)/27 - 20*C02 + (8*log2)/3 - (56*xi)/9 - 
   (368*C01*xi)/27 + (148*C02*xi)/27 - (8*log2*xi)/9 + (16*G1eps[1])/9 + 
   (8*G1eps[2])/9 - (16*xi*G1eps[2])/9 - (16*G1eps[3])/9 - (32*G1eps[4])/27 - 
   (32*xi*G1eps[4])/27 - (32*G2[2])/3 + (112*xi*G2[2])/9 - (28*G2[3])/9 - 
   (4*xi*G2[3])/27 + (28*G2[5])/9 + (4*xi*G2[5])/27 - (80*G2[6])/9 + 
   (16*xi*G2[6])/9 + (32*G2[9])/3 - (112*xi*G2[9])/9 - (320*G2[17])/27 + 
   (152*xi*G2[17])/27 - (100*G2[19])/27 + (44*xi*G2[19])/9 - (112*G2[24])/9 - 
   (16*xi*G2[24])/27 + (56*G2[26])/9 + (8*xi*G2[26])/27 + (56*G2[27])/9 + 
   (8*xi*G2[27])/27 + (56*G2[28])/9 + (8*xi*G2[28])/27 - (56*G2[30])/9 - 
   (8*xi*G2[30])/27 - (16*G2[33])/9 - (8*G2[36])/3 + (56*xi*G2[36])/9 - 
   (40*G2[39])/9 - (128*xi*G2[39])/27 - (16*G2[41])/9), 
 gs^4*(-8/3 + (800*C01)/27 - (296*C02)/27 + (64*log2)/9 - (368*xi)/9 - 
   (664*C01*xi)/27 + (440*C02*xi)/81 - (128*log2*xi)/27 + (32*G1eps[1])/9 - 
   (32*xi*G1eps[1])/9 - (32*xi*G1eps[2])/9 + (32*G1eps[3])/9 + 
   (32*xi*G1eps[3])/9 - (64*G1eps[4])/27 - (64*G2[2])/9 - (64*G2[3])/27 + 
   (8*xi*G2[3])/3 + (64*G2[5])/27 - (8*xi*G2[5])/3 - (64*G2[6])/9 + 
   (416*xi*G2[6])/81 + (64*G2[9])/9 - (56*G2[17])/9 + (256*xi*G2[17])/27 - 
   (40*G2[19])/27 + (40*xi*G2[19])/27 - (256*G2[24])/27 + (32*xi*G2[24])/3 + 
   (128*G2[26])/27 - (16*xi*G2[26])/3 + (128*G2[27])/27 - (16*xi*G2[27])/3 + 
   (128*G2[28])/27 - (16*xi*G2[28])/3 - (128*G2[30])/27 + (16*xi*G2[30])/3 - 
   (32*G2[33])/9 + (32*xi*G2[33])/9 - (16*G2[36])/9 + (448*xi*G2[36])/81 - 
   (80*G2[39])/27 + (272*xi*G2[39])/81 + (32*xi*G2[41])/9), 
 gs^4*(88/9 + (1208*C01)/27 - (508*C02)/27 + (80*log2)/9 - (184*xi)/9 - 
   (772*C01*xi)/27 + (572*C02*xi)/81 - (128*log2*xi)/27 - 
   (16*xi*G1eps[1])/9 + (8*G1eps[2])/9 - (16*xi*G1eps[2])/9 + 
   (16*xi*G1eps[3])/9 + (160*G2[2])/9 - (112*xi*G2[2])/9 - (44*G2[3])/9 + 
   (92*xi*G2[3])/27 + (44*G2[5])/9 - (92*xi*G2[5])/27 - (208*G2[6])/27 + 
   (464*xi*G2[6])/81 - (160*G2[9])/9 + (112*xi*G2[9])/9 - 16*G2[17] + 
   (296*xi*G2[17])/27 - (4*G2[19])/3 + (20*xi*G2[19])/27 - (176*G2[24])/9 + 
   (368*xi*G2[24])/27 + (88*G2[26])/9 - (184*xi*G2[26])/27 + (88*G2[27])/9 - 
   (184*xi*G2[27])/27 + (88*G2[28])/9 - (184*xi*G2[28])/27 - (88*G2[30])/9 + 
   (184*xi*G2[30])/27 + (16*xi*G2[33])/9 - (32*G2[36])/27 + 
   (256*xi*G2[36])/81 - (256*G2[39])/27 + (440*xi*G2[39])/81 + 
   (16*xi*G2[41])/9), gs^4*(-32/9 - (2008*C01)/27 + (296*C02)/9 - 
   (16*log2)/3 - (128*xi)/9 + (124*C01*xi)/27 - (80*C02*xi)/27 - 
   (16*log2*xi)/9 - (16*xi*G1eps[1])/9 + (8*G1eps[2])/9 + 
   (16*xi*G1eps[3])/9 + (32*G1eps[4])/27 + (32*xi*G1eps[4])/27 - 
   (248*G2[2])/9 + (8*xi*G2[2])/3 + (20*G2[3])/3 + (4*xi*G2[3])/9 - 
   (20*G2[5])/3 - (4*xi*G2[5])/9 + (112*G2[6])/9 + (16*xi*G2[6])/27 + 
   (248*G2[9])/9 - (8*xi*G2[9])/3 + (596*G2[17])/27 - (28*xi*G2[17])/9 + 
   (88*G2[19])/27 - (88*xi*G2[19])/27 + (80*G2[24])/3 + (16*xi*G2[24])/9 - 
   (40*G2[26])/3 - (8*xi*G2[26])/9 - (40*G2[27])/3 - (8*xi*G2[27])/9 - 
   (40*G2[28])/3 - (8*xi*G2[28])/9 + (40*G2[30])/3 + (8*xi*G2[30])/9 + 
   (16*xi*G2[33])/9 - (8*G2[36])/9 - (40*xi*G2[36])/27 + (40*G2[39])/3 + 
   (64*xi*G2[39])/27 + (16*xi*G2[41])/9), 
 gs^4*(176/27 + (1124*C01)/27 - (176*C02)/9 + (8*log2)/9 + (656*xi)/27 - 
   (1052*C01*xi)/81 + (200*C02*xi)/27 + (80*log2*xi)/27 + 
   (32*xi*G1eps[1])/9 - (16*G1eps[2])/9 - (32*xi*G1eps[3])/9 - 
   (32*xi*G1eps[4])/27 + (224*G2[2])/9 - (80*xi*G2[2])/9 - (8*G2[3])/3 - 
   (8*xi*G2[3])/27 + (8*G2[5])/3 + (8*xi*G2[5])/27 - (80*G2[6])/9 + 
   (16*xi*G2[6])/9 - (224*G2[9])/9 + (80*xi*G2[9])/9 - (104*G2[17])/9 + 
   (16*xi*G2[17])/3 - (32*G2[19])/9 + (136*xi*G2[19])/27 - (32*G2[24])/3 - 
   (32*xi*G2[24])/27 + (16*G2[26])/3 + (16*xi*G2[26])/27 + (16*G2[27])/3 + 
   (16*xi*G2[27])/27 + (16*G2[28])/3 + (16*xi*G2[28])/27 - (16*G2[30])/3 - 
   (16*xi*G2[30])/27 - (32*xi*G2[33])/9 - (16*G2[36])/3 + (16*xi*G2[36])/3 + 
   (16*G2[39])/9 - (160*xi*G2[39])/27 - (32*xi*G2[41])/9), 
 gs^4*(-136/3 + (3212*C01)/27 - (1328*C02)/27 + (152*log2)/9 - (16*xi)/9 - 
   (364*C01*xi)/9 + (1256*C02*xi)/81 - (128*log2*xi)/27 - (32*G1eps[2])/9 + 
   (64*G1eps[3])/9 - (64*G1eps[4])/27 + (176*G2[2])/3 - (224*xi*G2[2])/9 - 
   (320*G2[3])/27 + (112*xi*G2[3])/27 + (320*G2[5])/27 - (112*xi*G2[5])/27 - 
   (592*G2[6])/27 + (560*xi*G2[6])/81 - (176*G2[9])/3 + (224*xi*G2[9])/9 - 
   (320*G2[17])/9 + (376*xi*G2[17])/27 - (64*G2[19])/27 + (40*xi*G2[19])/27 - 
   (1280*G2[24])/27 + (448*xi*G2[24])/27 + (640*G2[26])/27 - 
   (224*xi*G2[26])/27 + (640*G2[27])/27 - (224*xi*G2[27])/27 + 
   (640*G2[28])/27 - (224*xi*G2[28])/27 - (640*G2[30])/27 + 
   (224*xi*G2[30])/27 - (128*G2[36])/27 + (160*xi*G2[36])/81 - 
   (416*G2[39])/27 + (512*xi*G2[39])/81 + (32*G2[41])/9), 
 gs^4*(-64/27 - (3478*C01)/81 + (152*C02)/9 - (200*log2)/27 - (256*xi)/9 - 
   (70*C01*xi)/9 + (56*C02*xi)/27 - (8*log2*xi)/3 - (32*xi*G1eps[1])/9 + 
   (16*G1eps[2])/9 + (32*xi*G1eps[3])/9 + (16*G1eps[4])/27 + 
   (16*xi*G1eps[4])/27 - (88*G2[2])/9 - (56*xi*G2[2])/9 + 4*G2[3] + 
   (4*xi*G2[3])/3 - 4*G2[5] - (4*xi*G2[5])/3 + (32*G2[6])/3 + 
   (32*xi*G2[6])/27 + (88*G2[9])/9 + (56*xi*G2[9])/9 + (112*G2[17])/9 + 
   (40*xi*G2[17])/27 + (28*G2[19])/27 - (52*xi*G2[19])/27 + 16*G2[24] + 
   (16*xi*G2[24])/3 - 8*G2[26] - (8*xi*G2[26])/3 - 8*G2[27] - 
   (8*xi*G2[27])/3 - 8*G2[28] - (8*xi*G2[28])/3 + 8*G2[30] + 
   (8*xi*G2[30])/3 + (32*xi*G2[33])/9 + (20*G2[36])/3 - (92*xi*G2[36])/27 - 
   (4*G2[39])/9 + (164*xi*G2[39])/27 + (32*xi*G2[41])/9), 
 gs^4*(-128/27 - (7868*C01)/81 + (304*C02)/9 - (640*log2)/27 + 
   (964*C01*xi)/27 - (1120*C02*xi)/81 + (208*log2*xi)/27 - (64*G2[2])/9 + 
   (104*G2[3])/9 - (112*xi*G2[3])/27 - (104*G2[5])/9 + (112*xi*G2[5])/27 + 
   (64*G2[6])/3 - (544*xi*G2[6])/81 + (64*G2[9])/9 + (304*G2[17])/9 - 
   (328*xi*G2[17])/27 - (8*G2[19])/9 + (8*xi*G2[19])/27 + (416*G2[24])/9 - 
   (448*xi*G2[24])/27 - (208*G2[26])/9 + (224*xi*G2[26])/27 - 
   (208*G2[27])/9 + (224*xi*G2[27])/27 - (208*G2[28])/9 + 
   (224*xi*G2[28])/27 + (208*G2[30])/9 - (224*xi*G2[30])/27 + (40*G2[36])/3 - 
   (248*xi*G2[36])/81 + (88*G2[39])/9 - (424*xi*G2[39])/81), 
 gs^4*(-520/9 - (218*C01)/3 + (256*C02)/9 - (136*log2)/9 + 26*C01*xi - 
   (736*C02*xi)/81 + (136*log2*xi)/27 - (32*G1eps[2])/9 + (64*G1eps[3])/9 - 
   (64*G1eps[4])/27 - (40*G2[2])/3 + (56*xi*G2[2])/9 + (212*G2[3])/27 - 
   (28*xi*G2[3])/9 - (212*G2[5])/27 + (28*xi*G2[5])/9 + (368*G2[6])/27 - 
   (400*xi*G2[6])/81 + (40*G2[9])/3 - (56*xi*G2[9])/9 + (752*G2[17])/27 - 
   (248*xi*G2[17])/27 + (52*G2[19])/27 + (4*xi*G2[19])/27 + (848*G2[24])/27 - 
   (112*xi*G2[24])/9 - (424*G2[26])/27 + (56*xi*G2[26])/9 - (424*G2[27])/27 + 
   (56*xi*G2[27])/9 - (424*G2[28])/27 + (56*xi*G2[28])/9 + (424*G2[30])/27 - 
   (56*xi*G2[30])/9 + (268*G2[36])/27 - (140*xi*G2[36])/81 + (28*G2[39])/3 - 
   (364*xi*G2[39])/81 + (32*G2[41])/9), 
 gs^4*(-520/9 - (2876*C01)/27 + (1160*C02)/27 - (160*log2)/9 + 
   (820*C01*xi)/27 - (904*C02*xi)/81 + (160*log2*xi)/27 - (32*G1eps[2])/9 + 
   (64*G1eps[3])/9 - (16*G1eps[4])/9 + (16*xi*G1eps[4])/27 - (416*G2[2])/9 + 
   16*xi*G2[2] + (296*G2[3])/27 - (88*xi*G2[3])/27 - (296*G2[5])/27 + 
   (88*xi*G2[5])/27 + (496*G2[6])/27 - (400*xi*G2[6])/81 + (416*G2[9])/9 - 
   16*xi*G2[9] + (344*G2[17])/9 - (104*xi*G2[17])/9 + (32*G2[19])/9 - 
   (32*xi*G2[19])/27 + (1184*G2[24])/27 - (352*xi*G2[24])/27 - 
   (592*G2[26])/27 + (176*xi*G2[26])/27 - (592*G2[27])/27 + 
   (176*xi*G2[27])/27 - (592*G2[28])/27 + (176*xi*G2[28])/27 + 
   (592*G2[30])/27 - (176*xi*G2[30])/27 + (176*G2[36])/27 - 
   (176*xi*G2[36])/81 + (512*G2[39])/27 - (352*xi*G2[39])/81 + 
   (32*G2[41])/9), gs^4*(352/27 + (1568*C01)/27 - (64*C02)/3 + (112*log2)/9 - 
   (224*xi)/27 - (3016*C01*xi)/81 + (1280*C02*xi)/81 - (112*log2*xi)/27 + 
   (32*G1eps[4])/27 - (32*xi*G1eps[4])/27 + (176*G2[2])/9 - 
   (112*xi*G2[2])/9 - (160*G2[3])/27 + (88*xi*G2[3])/27 + (160*G2[5])/27 - 
   (88*xi*G2[5])/27 - (352*G2[6])/27 + (512*xi*G2[6])/81 - (176*G2[9])/9 + 
   (112*xi*G2[9])/9 - (64*G2[17])/3 + (376*xi*G2[17])/27 - (64*G2[19])/27 + 
   (80*xi*G2[19])/27 - (640*G2[24])/27 + (352*xi*G2[24])/27 + 
   (320*G2[26])/27 - (176*xi*G2[26])/27 + (320*G2[27])/27 - 
   (176*xi*G2[27])/27 + (320*G2[28])/27 - (176*xi*G2[28])/27 - 
   (320*G2[30])/27 + (176*xi*G2[30])/27 - (272*G2[36])/27 + 
   (352*xi*G2[36])/81 - (16*G2[39])/9 + (176*xi*G2[39])/81), 
 gs^4*(32/9 + (2488*C01)/27 - (3056*C02)/81 + (368*log2)/27 - (32*xi)/27 - 
   (368*C01*xi)/9 + (3760*C02*xi)/243 - (496*log2*xi)/81 + (176*G2[2])/3 - 
   (80*xi*G2[2])/3 - (256*G2[3])/27 + (40*xi*G2[3])/9 + (256*G2[5])/27 - 
   (40*xi*G2[5])/9 - (1280*G2[6])/81 + (1696*xi*G2[6])/243 - (176*G2[9])/3 + 
   (80*xi*G2[9])/3 - (832*G2[17])/27 + (1160*xi*G2[17])/81 - (64*G2[19])/27 + 
   (80*xi*G2[19])/81 - (1024*G2[24])/27 + (160*xi*G2[24])/9 + 
   (512*G2[26])/27 - (80*xi*G2[26])/9 + (512*G2[27])/27 - (80*xi*G2[27])/9 + 
   (512*G2[28])/27 - (80*xi*G2[28])/9 - (512*G2[30])/27 + (80*xi*G2[30])/9 - 
   (304*G2[36])/81 + (320*xi*G2[36])/243 - (1232*G2[39])/81 + 
   (1840*xi*G2[39])/243), gs^4*(-136/3 + (2798*C01)/27 - (1184*C02)/27 + 
   (40*log2)/3 - (16*xi)/9 - (970*C01*xi)/27 + (1328*C02*xi)/81 - 
   (152*log2*xi)/27 - (32*G1eps[2])/9 + (64*G1eps[3])/9 - (16*G1eps[4])/9 + 
   (16*xi*G1eps[4])/27 + (200*G2[2])/9 - (56*xi*G2[2])/9 - (284*G2[3])/27 + 
   4*xi*G2[3] + (284*G2[5])/27 - 4*xi*G2[5] - (448*G2[6])/27 + 
   (512*xi*G2[6])/81 - (200*G2[9])/9 + (56*xi*G2[9])/9 - (880*G2[17])/27 + 
   (296*xi*G2[17])/27 - (76*G2[19])/27 - (4*xi*G2[19])/9 - (1136*G2[24])/27 + 
   16*xi*G2[24] + (568*G2[26])/27 - 8*xi*G2[26] + (568*G2[27])/27 - 
   8*xi*G2[27] + (568*G2[28])/27 - 8*xi*G2[28] - (568*G2[30])/27 + 
   8*xi*G2[30] + (4*G2[36])/27 + (28*xi*G2[36])/81 - (476*G2[39])/27 + 
   (620*xi*G2[39])/81 + (32*G2[41])/9), 
 gs^4*(32/9 + (1724*C01)/27 - (704*C02)/27 + (32*log2)/3 - (32*xi)/27 - 
   (308*C01*xi)/9 + (3856*C02*xi)/243 - (592*log2*xi)/81 - (64*G2[2])/9 - 
   (56*G2[3])/9 + (32*xi*G2[3])/9 + (56*G2[5])/9 - (32*xi*G2[5])/9 - 
   (320*G2[6])/27 + (1504*xi*G2[6])/243 + (64*G2[9])/9 - (64*G2[17])/3 + 
   (872*xi*G2[17])/81 - (8*G2[19])/3 + (8*xi*G2[19])/81 - (224*G2[24])/9 + 
   (128*xi*G2[24])/9 + (112*G2[26])/9 - (64*xi*G2[26])/9 + (112*G2[27])/9 - 
   (64*xi*G2[27])/9 + (112*G2[28])/9 - (64*xi*G2[28])/9 - (112*G2[30])/9 + 
   (64*xi*G2[30])/9 - (184*G2[36])/27 + (728*xi*G2[36])/243 - 
   (152*G2[39])/27 + (1000*xi*G2[39])/243), 
 gs^4*(272/9 + (638*C01)/27 - (88*C02)/9 + (56*log2)/9 - (16*xi)/27 - 
   (242*C01*xi)/27 + (1400*C02*xi)/243 - (200*log2*xi)/81 + (32*G1eps[1])/9 + 
   (16*G1eps[2])/9 - (32*G1eps[3])/9 - (152*G2[2])/9 + (56*xi*G2[2])/9 - 
   (52*G2[3])/27 + (20*xi*G2[3])/27 + (52*G2[5])/27 - (20*xi*G2[5])/27 - 
   (112*G2[6])/27 + (368*xi*G2[6])/243 + (152*G2[9])/9 - (56*xi*G2[9])/9 - 
   (176*G2[17])/27 + (184*xi*G2[17])/81 - (20*G2[19])/27 + (4*xi*G2[19])/81 - 
   (208*G2[24])/27 + (80*xi*G2[24])/27 + (104*G2[26])/27 - 
   (40*xi*G2[26])/27 + (104*G2[27])/27 - (40*xi*G2[27])/27 + 
   (104*G2[28])/27 - (40*xi*G2[28])/27 - (104*G2[30])/27 + 
   (40*xi*G2[30])/27 - (32*G2[33])/9 - (116*G2[36])/27 + 
   (316*xi*G2[36])/243 - (4*G2[39])/3 + (44*xi*G2[39])/243 - (32*G2[41])/9), 
 gs^4*(32/3 - (2668*C01)/27 + (1136*C02)/27 - (152*log2)/9 + 
   (1088*C01*xi)/27 - (1144*C02*xi)/81 + (232*log2*xi)/27 + (16*G1eps[1])/9 + 
   (8*G1eps[2])/9 - (16*G1eps[3])/9 - (184*G2[2])/3 + (88*xi*G2[2])/3 + 
   (292*G2[3])/27 - (44*xi*G2[3])/9 - (292*G2[5])/27 + (44*xi*G2[5])/9 + 
   16*G2[6] - (592*xi*G2[6])/81 + (184*G2[9])/3 - (88*xi*G2[9])/3 + 
   (308*G2[17])/9 - (44*xi*G2[17])/3 + (16*G2[19])/9 + (1168*G2[24])/27 - 
   (176*xi*G2[24])/9 - (584*G2[26])/27 + (88*xi*G2[26])/9 - (584*G2[27])/27 + 
   (88*xi*G2[27])/9 - (584*G2[28])/27 + (88*xi*G2[28])/9 + (584*G2[30])/27 - 
   (88*xi*G2[30])/9 - (16*G2[33])/9 - (128*xi*G2[36])/81 + (560*G2[39])/27 - 
   (664*xi*G2[39])/81 - (16*G2[41])/9), 
 gs^4*(-280/9 + 28*C01 - (464*C02)/27 + (8*log2)/9 - (112*xi)/9 - 
   (268*C01*xi)/9 + (1112*C02*xi)/81 - (32*log2*xi)/27 - (32*G1eps[2])/9 + 
   (64*G1eps[3])/9 - (32*xi*G1eps[4])/27 + (160*G2[2])/9 - 16*xi*G2[2] - 
   (32*G2[3])/27 + (8*xi*G2[3])/3 + (32*G2[5])/27 - (8*xi*G2[5])/3 - 
   (112*G2[6])/27 + (368*xi*G2[6])/81 - (160*G2[9])/9 + 16*xi*G2[9] - 
   (208*G2[17])/27 + (320*xi*G2[17])/27 - (112*G2[19])/27 + (8*xi*G2[19])/3 - 
   (128*G2[24])/27 + (32*xi*G2[24])/3 + (64*G2[26])/27 - (16*xi*G2[26])/3 + 
   (64*G2[27])/27 - (16*xi*G2[27])/3 + (64*G2[28])/27 - (16*xi*G2[28])/3 - 
   (64*G2[30])/27 + (16*xi*G2[30])/3 + (16*G2[36])/27 + (64*xi*G2[36])/81 + 
   (16*G2[39])/27 + (368*xi*G2[39])/81 + (32*G2[41])/9), 
 gs^4*(-80/3 + (1556*C01)/27 - (2368*C02)/81 + (184*log2)/27 - (16*xi)/27 - 
   (124*C01*xi)/3 + (3752*C02*xi)/243 - (608*log2*xi)/81 - (32*G1eps[1])/9 - 
   (16*G1eps[2])/9 + (32*G1eps[3])/9 + 48*G2[2] - (256*xi*G2[2])/9 - 
   (152*G2[3])/27 + (128*xi*G2[3])/27 + (152*G2[5])/27 - (128*xi*G2[5])/27 - 
   (688*G2[6])/81 + (1712*xi*G2[6])/243 - 48*G2[9] + (256*xi*G2[9])/9 - 
   (520*G2[17])/27 + (1192*xi*G2[17])/81 - (64*G2[19])/27 + 
   (40*xi*G2[19])/81 - (608*G2[24])/27 + (512*xi*G2[24])/27 + 
   (304*G2[26])/27 - (256*xi*G2[26])/27 + (304*G2[27])/27 - 
   (256*xi*G2[27])/27 + (304*G2[28])/27 - (256*xi*G2[28])/27 - 
   (304*G2[30])/27 + (256*xi*G2[30])/27 + (32*G2[33])/9 + (112*G2[36])/81 + 
   (160*xi*G2[36])/243 - (880*G2[39])/81 + (2144*xi*G2[39])/243 + 
   (32*G2[41])/9), gs^4*(1920 - (21824*C01)/27 + (3584*C02)/9 - 
   (128*log2)/3 + (4096*xi)/9 + (16064*C01*xi)/27 - (6656*C02*xi)/27 + 
   (128*log2*xi)/3 - (256*G1eps[1])/9 + (256*xi*G1eps[1])/9 + 
   (1280*G1eps[2])/9 + (256*xi*G1eps[2])/9 - (2816*G1eps[3])/9 - 
   (256*xi*G1eps[3])/9 + (256*G1eps[4])/3 - (256*G2[2])/3 + 
   (1280*xi*G2[2])/9 + (512*G2[3])/9 - (512*xi*G2[3])/9 - (512*G2[5])/9 + 
   (512*xi*G2[5])/9 + (1280*G2[6])/9 - (2816*xi*G2[6])/27 + (256*G2[9])/3 - 
   (1280*xi*G2[9])/9 + 128*G2[17] - (5504*xi*G2[17])/27 + (128*G2[19])/3 - 
   (896*xi*G2[19])/27 + (2048*G2[24])/9 - (2048*xi*G2[24])/9 - 
   (1024*G2[26])/9 + (1024*xi*G2[26])/9 - (1024*G2[27])/9 + 
   (1024*xi*G2[27])/9 - (1024*G2[28])/9 + (1024*xi*G2[28])/9 + 
   (1024*G2[30])/9 - (1024*xi*G2[30])/9 + (256*G2[33])/9 - 
   (256*xi*G2[33])/9 - (256*G2[36])/3 - (1024*xi*G2[36])/27 + 
   (512*G2[39])/9 - (2816*xi*G2[39])/27 - (1280*G2[41])/9 - 
   (256*xi*G2[41])/9), gs^4*(-5312/9 + 224*C01 - (352*C02)/3 - (32*log2)/3 - 
   32*xi - (832*C01*xi)/9 + (1184*C02*xi)/27 - (32*log2*xi)/9 - 
   (128*G1eps[2])/3 - (64*xi*G1eps[2])/9 + (256*G1eps[3])/3 - 
   (256*G1eps[4])/9 + 64*G2[2] - (320*xi*G2[2])/9 - (160*G2[3])/9 + 
   (160*xi*G2[3])/27 + (160*G2[5])/9 - (160*xi*G2[5])/27 - (256*G2[6])/9 + 
   (128*xi*G2[6])/9 - 64*G2[9] + (320*xi*G2[9])/9 - (928*G2[17])/27 + 
   (800*xi*G2[17])/27 - (256*G2[19])/27 + (320*xi*G2[19])/27 - 
   (640*G2[24])/9 + (640*xi*G2[24])/27 + (320*G2[26])/9 - 
   (320*xi*G2[26])/27 + (320*G2[27])/9 - (320*xi*G2[27])/27 + 
   (320*G2[28])/9 - (320*xi*G2[28])/27 - (320*G2[30])/9 + 
   (320*xi*G2[30])/27 + (544*G2[36])/9 + (32*xi*G2[36])/3 - (160*G2[39])/3 + 
   (224*xi*G2[39])/27 + (128*G2[41])/3), 
 gs^4*(976/3 - (320*C01)/3 + (1504*C02)/27 - (64*log2)/9 + (256*xi)/3 + 
   (3136*C01*xi)/27 - (3616*C02*xi)/81 + (640*log2*xi)/27 + (64*G1eps[1])/9 + 
   (64*xi*G1eps[1])/9 + (64*G1eps[2])/3 + (64*xi*G1eps[2])/9 - 
   (448*G1eps[3])/9 - (64*xi*G1eps[3])/9 + (128*G1eps[4])/9 - (896*G2[2])/9 + 
   (640*xi*G2[2])/9 + (64*G2[3])/9 - (320*xi*G2[3])/27 - (64*G2[5])/9 + 
   (320*xi*G2[5])/27 + (640*G2[6])/27 - (1792*xi*G2[6])/81 + (896*G2[9])/9 - 
   (640*xi*G2[9])/9 + (416*G2[17])/27 - (352*xi*G2[17])/9 + (224*G2[19])/27 - 
   (32*xi*G2[19])/9 + (256*G2[24])/9 - (1280*xi*G2[24])/27 - (128*G2[26])/9 + 
   (640*xi*G2[26])/27 - (128*G2[27])/9 + (640*xi*G2[27])/27 - 
   (128*G2[28])/9 + (640*xi*G2[28])/27 + (128*G2[30])/9 - 
   (640*xi*G2[30])/27 - (64*G2[33])/9 - (64*xi*G2[33])/9 - (160*G2[36])/27 - 
   (1376*xi*G2[36])/81 - (32*G2[39])/27 - (1120*xi*G2[39])/81 - 
   (256*G2[41])/9 - (64*xi*G2[41])/9), 
 gs^4*(1904/9 + (3488*C01)/27 - (32*C02)/9 + (256*log2)/3 - (256*xi)/9 - 
   (2720*C01*xi)/27 + (992*C02*xi)/27 - (320*log2*xi)/9 - (64*G1eps[1])/9 - 
   (64*xi*G1eps[1])/9 + (64*G1eps[2])/3 + (64*xi*G1eps[2])/9 - 
   (320*G1eps[3])/9 + (64*xi*G1eps[3])/9 + (128*G1eps[4])/9 + 
   (1792*G2[2])/9 - (256*xi*G2[2])/3 - (256*G2[3])/9 + (128*xi*G2[3])/9 + 
   (256*G2[5])/9 - (128*xi*G2[5])/9 - (128*G2[6])/3 + (512*xi*G2[6])/27 - 
   (1792*G2[9])/9 + (256*xi*G2[9])/3 - (2144*G2[17])/27 + 32*xi*G2[17] + 
   (544*G2[19])/27 - (32*xi*G2[19])/3 - (1024*G2[24])/9 + (512*xi*G2[24])/9 + 
   (512*G2[26])/9 - (256*xi*G2[26])/9 + (512*G2[27])/9 - (256*xi*G2[27])/9 + 
   (512*G2[28])/9 - (256*xi*G2[28])/9 - (512*G2[30])/9 + (256*xi*G2[30])/9 + 
   (64*G2[33])/9 + (64*xi*G2[33])/9 - (608*G2[36])/9 - (32*xi*G2[36])/27 - 
   (32*G2[39])/3 + (608*xi*G2[39])/27 - (128*G2[41])/9 + (64*xi*G2[41])/9), 
 gs^4*(1904/9 - (2944*C01)/9 + (1408*C02)/9 + (64*log2)/9 - (256*xi)/9 + 
   32*C01*xi - (704*C02*xi)/27 - (128*log2*xi)/9 - (64*G1eps[1])/9 - 
   (64*xi*G1eps[1])/9 + (64*G1eps[2])/3 + (64*xi*G1eps[2])/9 - 
   (320*G1eps[3])/9 + (64*xi*G1eps[3])/9 + (64*G1eps[4])/3 + 
   (64*xi*G1eps[4])/9 - (1280*G2[2])/9 + (256*xi*G2[2])/9 + (608*G2[3])/27 + 
   (64*xi*G2[3])/9 - (608*G2[5])/27 - (64*xi*G2[5])/9 + (1472*G2[6])/27 + 
   (64*xi*G2[6])/27 + (1280*G2[9])/9 - (256*xi*G2[9])/9 + (1856*G2[17])/27 - 
   (416*xi*G2[17])/27 + (608*G2[19])/27 - (800*xi*G2[19])/27 + 
   (2432*G2[24])/27 + (256*xi*G2[24])/9 - (1216*G2[26])/27 - 
   (128*xi*G2[26])/9 - (1216*G2[27])/27 - (128*xi*G2[27])/9 - 
   (1216*G2[28])/27 - (128*xi*G2[28])/9 + (1216*G2[30])/27 + 
   (128*xi*G2[30])/9 + (64*G2[33])/9 + (64*xi*G2[33])/9 - (704*G2[36])/27 - 
   (640*xi*G2[36])/27 + (448*G2[39])/9 + (832*xi*G2[39])/27 - 
   (128*G2[41])/9 + (64*xi*G2[41])/9), 
 gs^4*(-3808/9 + (2224*C01)/9 - (8384*C02)/81 + (800*log2)/27 - (512*xi)/3 - 
   (3856*C01*xi)/27 + (3904*C02*xi)/81 - (544*log2*xi)/27 + 
   (128*G1eps[1])/9 - (128*xi*G1eps[1])/9 - (256*G1eps[2])/9 - 
   (128*xi*G1eps[2])/9 + (640*G1eps[3])/9 + (128*xi*G1eps[3])/9 - 
   (256*G1eps[4])/9 + (832*G2[2])/9 - (512*xi*G2[2])/9 - (512*G2[3])/27 + 
   (352*xi*G2[3])/27 + (512*G2[5])/27 - (352*xi*G2[5])/27 - (4352*G2[6])/81 + 
   (2176*xi*G2[6])/81 - (832*G2[9])/9 + (512*xi*G2[9])/9 - (992*G2[17])/27 + 
   (448*xi*G2[17])/9 - (224*G2[19])/27 + (32*xi*G2[19])/3 - 
   (2048*G2[24])/27 + (1408*xi*G2[24])/27 + (1024*G2[26])/27 - 
   (704*xi*G2[26])/27 + (1024*G2[27])/27 - (704*xi*G2[27])/27 + 
   (1024*G2[28])/27 - (704*xi*G2[28])/27 - (1024*G2[30])/27 + 
   (704*xi*G2[30])/27 - (128*G2[33])/9 + (128*xi*G2[33])/9 + 
   (608*G2[36])/81 + (2144*xi*G2[36])/81 - (1376*G2[39])/81 + 
   (1120*xi*G2[39])/81 + (256*G2[41])/9 + (128*xi*G2[41])/9), 
 gs^4*((752*C01)/27 - (320*C02)/9 - (352*log2)/9 + (2048*xi)/9 + 
   (3376*C01*xi)/27 - (1024*C02*xi)/27 + (416*log2*xi)/9 + 
   (256*xi*G1eps[1])/9 - (128*G1eps[2])/9 - (256*xi*G1eps[3])/9 - 
   (128*G1eps[4])/27 - (128*xi*G1eps[4])/27 - (1216*G2[2])/9 + 
   (1024*xi*G2[2])/9 + (224*G2[3])/27 - (64*xi*G2[3])/3 - (224*G2[5])/27 + 
   (64*xi*G2[5])/3 - (256*G2[6])/27 - (640*xi*G2[6])/27 + (1216*G2[9])/9 - 
   (1024*xi*G2[9])/9 + (128*G2[17])/9 - (992*xi*G2[17])/27 - 
   (416*G2[19])/27 + (608*xi*G2[19])/27 + (896*G2[24])/27 - 
   (256*xi*G2[24])/3 - (448*G2[26])/27 + (128*xi*G2[26])/3 - 
   (448*G2[27])/27 + (128*xi*G2[27])/3 - (448*G2[28])/27 + 
   (128*xi*G2[28])/3 + (448*G2[30])/27 - (128*xi*G2[30])/3 - 
   (256*xi*G2[33])/9 - (32*G2[36])/27 + (544*xi*G2[36])/27 + 32*G2[39] - 
   (1696*xi*G2[39])/27 - (256*xi*G2[41])/9), 
 gs^4*(976/3 - (3808*C01)/9 + (1696*C02)/9 - 64*log2 + (256*xi)/3 + 
   (704*C01*xi)/3 - (2080*C02*xi)/27 + (128*log2*xi)/3 + (64*G1eps[1])/9 + 
   (64*xi*G1eps[1])/9 + (64*G1eps[2])/3 + (64*xi*G1eps[2])/9 - 
   (448*G1eps[3])/9 - (64*xi*G1eps[3])/9 + (320*G1eps[4])/27 - 
   (64*xi*G1eps[4])/27 - (320*G2[2])/9 + (320*xi*G2[2])/9 + (416*G2[3])/9 - 
   (256*xi*G2[3])/9 - (416*G2[5])/9 + (256*xi*G2[5])/9 + 64*G2[6] - 
   (1216*xi*G2[6])/27 + (320*G2[9])/9 - (320*xi*G2[9])/9 + (3616*G2[17])/27 - 
   (2240*xi*G2[17])/27 + (64*G2[19])/9 + (1664*G2[24])/9 - 
   (1024*xi*G2[24])/9 - (832*G2[26])/9 + (512*xi*G2[26])/9 - (832*G2[27])/9 + 
   (512*xi*G2[27])/9 - (832*G2[28])/9 + (512*xi*G2[28])/9 + (832*G2[30])/9 - 
   (512*xi*G2[30])/9 - (64*G2[33])/9 - (64*xi*G2[33])/9 - (256*G2[36])/9 - 
   (320*xi*G2[36])/27 + (896*G2[39])/9 - (1408*xi*G2[39])/27 - 
   (256*G2[41])/9 - (64*xi*G2[41])/9), 
 gs^4*(-2048/9 + (2144*C01)/27 - (1472*C02)/27 - (32*log2)/9 - 
   (3136*C01*xi)/27 + (3200*C02*xi)/81 - (608*log2*xi)/27 - 
   (256*G1eps[1])/9 - (128*G1eps[2])/9 + (256*G1eps[3])/9 - (704*G2[2])/9 - 
   (224*G2[3])/27 + (128*xi*G2[3])/9 + (224*G2[5])/27 - (128*xi*G2[5])/9 - 
   (256*G2[6])/27 + (1664*xi*G2[6])/81 + (704*G2[9])/9 - 32*G2[17] + 
   (128*xi*G2[17])/3 - (64*G2[19])/9 - (896*G2[24])/27 + (512*xi*G2[24])/9 + 
   (448*G2[26])/27 - (256*xi*G2[26])/9 + (448*G2[27])/27 - 
   (256*xi*G2[27])/9 + (448*G2[28])/27 - (256*xi*G2[28])/9 - 
   (448*G2[30])/27 + (256*xi*G2[30])/9 + (256*G2[33])/9 + (448*G2[36])/27 + 
   (64*xi*G2[36])/81 - (512*G2[39])/27 + (2240*xi*G2[39])/81 + 
   (256*G2[41])/9), gs^4*(-352 + (27104*C01)/81 - (1600*C02)/9 + 
   (352*log2)/27 - (5504*xi)/27 - (17440*C01*xi)/81 + (2240*C02*xi)/27 - 
   (608*log2*xi)/27 + (128*G1eps[1])/9 - (128*xi*G1eps[1])/9 - 
   (256*G1eps[2])/9 - (128*xi*G1eps[2])/9 + (640*G1eps[3])/9 + 
   (128*xi*G1eps[3])/9 - (512*G1eps[4])/27 + (448*G2[2])/9 - 
   (640*xi*G2[2])/9 - (64*G2[3])/3 + (608*xi*G2[3])/27 + (64*G2[5])/3 - 
   (608*xi*G2[5])/27 - (128*G2[6])/3 + (1024*xi*G2[6])/27 - (448*G2[9])/9 + 
   (640*xi*G2[9])/9 - (2048*G2[17])/27 + (2080*xi*G2[17])/27 - 
   (832*G2[19])/27 + (256*xi*G2[19])/27 - (256*G2[24])/3 + 
   (2432*xi*G2[24])/27 + (128*G2[26])/3 - (1216*xi*G2[26])/27 + 
   (128*G2[27])/3 - (1216*xi*G2[27])/27 + (128*G2[28])/3 - 
   (1216*xi*G2[28])/27 - (128*G2[30])/3 + (1216*xi*G2[30])/27 - 
   (128*G2[33])/9 + (128*xi*G2[33])/9 + (128*G2[36])/3 + (320*xi*G2[36])/27 - 
   (512*G2[39])/9 + (1280*xi*G2[39])/27 + (256*G2[41])/9 + 
   (128*xi*G2[41])/9), gs^4*(-512/9 - (992*C01)/9 + (1360*C02)/27 + 
   (64*log2)/9 - (512*xi)/9 - (1136*C01*xi)/27 + (752*C02*xi)/81 - 
   (512*log2*xi)/27 - (64*G1eps[1])/9 - (64*xi*G1eps[1])/9 + 
   (64*G1eps[3])/9 + (64*xi*G1eps[3])/9 + (32*G1eps[4])/9 + 
   (32*xi*G1eps[4])/9 - (64*G2[2])/3 - (64*xi*G2[2])/3 + (208*G2[3])/27 + 
   (256*xi*G2[3])/27 - (208*G2[5])/27 - (256*xi*G2[5])/27 + (416*G2[6])/27 + 
   (992*xi*G2[6])/81 + (64*G2[9])/3 + (64*xi*G2[9])/3 + (80*G2[17])/3 + 
   (320*xi*G2[17])/27 + (64*G2[19])/9 - (352*xi*G2[19])/27 + 
   (832*G2[24])/27 + (1024*xi*G2[24])/27 - (416*G2[26])/27 - 
   (512*xi*G2[26])/27 - (416*G2[27])/27 - (512*xi*G2[27])/27 - 
   (416*G2[28])/27 - (512*xi*G2[28])/27 + (416*G2[30])/27 + 
   (512*xi*G2[30])/27 + (64*G2[33])/9 + (64*xi*G2[33])/9 - (272*G2[36])/27 - 
   (272*xi*G2[36])/81 + (688*G2[39])/27 + (1808*xi*G2[39])/81 + 
   (64*G2[41])/9 + (64*xi*G2[41])/9), 
 gs^4*(-1024/9 + (232*C01)/9 - (256*C02)/27 + (160*log2)/9 - (1024*xi)/9 - 
   (3256*C01*xi)/27 + (3136*C02*xi)/81 - (928*log2*xi)/27 - 
   (128*G1eps[1])/9 - (128*xi*G1eps[1])/9 + (128*G1eps[3])/9 + 
   (128*xi*G1eps[3])/9 + (64*G1eps[4])/27 + (64*xi*G1eps[4])/27 + 
   (256*G2[2])/9 - (512*xi*G2[2])/9 - (224*G2[3])/27 + (160*xi*G2[3])/9 + 
   (224*G2[5])/27 - (160*xi*G2[5])/9 + (1792*xi*G2[6])/81 - (256*G2[9])/9 + 
   (512*xi*G2[9])/9 - (208*G2[17])/9 + (1072*xi*G2[17])/27 + 
   (112*G2[19])/27 - (304*xi*G2[19])/27 - (896*G2[24])/27 + 
   (640*xi*G2[24])/9 + (448*G2[26])/27 - (320*xi*G2[26])/9 + 
   (448*G2[27])/27 - (320*xi*G2[27])/9 + (448*G2[28])/27 - 
   (320*xi*G2[28])/9 - (448*G2[30])/27 + (320*xi*G2[30])/9 + (128*G2[33])/9 + 
   (128*xi*G2[33])/9 + (80*G2[36])/9 - (784*xi*G2[36])/81 - (688*G2[39])/27 + 
   (3664*xi*G2[39])/81 + (128*G2[41])/9 + (128*xi*G2[41])/9), 
 gs^4*(-512/9 + (7456*C01)/27 - 96*C02 + (224*log2)/3 - (512*xi)/9 - 
   (4528*C01*xi)/27 + (512*C02*xi)/9 - (352*log2*xi)/9 - (64*G1eps[1])/9 - 
   (64*xi*G1eps[1])/9 + (64*G1eps[3])/9 + (64*xi*G1eps[3])/9 + 
   (32*G1eps[4])/27 + (32*xi*G1eps[4])/27 + (352*G2[2])/3 - 
   (544*xi*G2[2])/9 - (112*G2[3])/3 + (64*xi*G2[3])/3 + (112*G2[5])/3 - 
   (64*xi*G2[5])/3 - (160*G2[6])/3 + 32*xi*G2[6] - (352*G2[9])/3 + 
   (544*xi*G2[9])/9 - (320*G2[17])/3 + (1552*xi*G2[17])/27 + 
   (176*G2[19])/27 - (16*xi*G2[19])/3 - (448*G2[24])/3 + (256*xi*G2[24])/3 + 
   (224*G2[26])/3 - (128*xi*G2[26])/3 + (224*G2[27])/3 - (128*xi*G2[27])/3 + 
   (224*G2[28])/3 - (128*xi*G2[28])/3 - (224*G2[30])/3 + (128*xi*G2[30])/3 + 
   (64*G2[33])/9 + (64*xi*G2[33])/9 - (176*G2[36])/9 + (16*xi*G2[36])/3 - 
   (496*G2[39])/9 + (112*xi*G2[39])/3 + (64*G2[41])/9 + (64*xi*G2[41])/9), 
 gs^4*(-3328/9 + (4864*C01)/27 - (736*C02)/9 + 32*log2 - (1760*xi)/9 - 
   (5536*C01*xi)/27 + (2144*C02*xi)/27 - (160*log2*xi)/9 + (128*G1eps[1])/9 - 
   (128*xi*G1eps[1])/9 - (256*G1eps[2])/9 - (64*xi*G1eps[2])/9 + 
   (640*G1eps[3])/9 + (128*xi*G1eps[3])/9 - (128*G1eps[4])/9 - (64*G2[2])/3 - 
   (320*xi*G2[2])/9 - (32*G2[3])/3 + (608*xi*G2[3])/27 + (32*G2[5])/3 - 
   (608*xi*G2[5])/27 - (128*G2[6])/3 + (1024*xi*G2[6])/27 + (64*G2[9])/3 + 
   (320*xi*G2[9])/9 - (800*G2[17])/27 + (1952*xi*G2[17])/27 - 
   (320*G2[19])/27 + (128*xi*G2[19])/27 - (128*G2[24])/3 + 
   (2432*xi*G2[24])/27 + (64*G2[26])/3 - (1216*xi*G2[26])/27 + 
   (64*G2[27])/3 - (1216*xi*G2[27])/27 + (64*G2[28])/3 - 
   (1216*xi*G2[28])/27 - (64*G2[30])/3 + (1216*xi*G2[30])/27 - 
   (128*G2[33])/9 + (128*xi*G2[33])/9 - (160*G2[36])/9 + (224*xi*G2[36])/27 + 
   (224*G2[39])/9 + (1184*xi*G2[39])/27 + (256*G2[41])/9 + 
   (128*xi*G2[41])/9), gs^4*(2416/9 + (3376*C01)/27 - (512*C02)/9 - 
   (160*log2)/9 + (1280*xi)/9 + (3152*C01*xi)/27 - (320*C02*xi)/9 + 
   (224*log2*xi)/9 + (128*xi*G1eps[1])/9 + (128*G1eps[2])/9 - 
   (128*G1eps[3])/3 - (128*xi*G1eps[3])/9 - (64*xi*G1eps[4])/9 + 
   (1088*G2[2])/9 + (64*xi*G2[2])/9 - (224*G2[3])/27 - (64*xi*G2[3])/3 + 
   (224*G2[5])/27 + (64*xi*G2[5])/3 - (512*G2[6])/27 - (256*xi*G2[6])/9 - 
   (1088*G2[9])/9 - (64*xi*G2[9])/9 - (992*G2[17])/27 - (320*xi*G2[17])/9 - 
   (320*G2[19])/27 + (64*xi*G2[19])/3 - (896*G2[24])/27 - (256*xi*G2[24])/3 + 
   (448*G2[26])/27 + (128*xi*G2[26])/3 + (448*G2[27])/27 + 
   (128*xi*G2[27])/3 + (448*G2[28])/27 + (128*xi*G2[28])/3 - 
   (448*G2[30])/27 - (128*xi*G2[30])/3 - (128*xi*G2[33])/9 + 
   (128*G2[36])/27 + (128*xi*G2[36])/9 - (320*G2[39])/9 - (512*xi*G2[39])/9 - 
   (64*G2[41])/3 - (128*xi*G2[41])/9), 
 gs^4*(464/3 + (5968*C01)/27 - (800*C02)/9 + (160*log2)/3 + (256*xi)/9 - 
   (2320*C01*xi)/27 + (416*C02*xi)/27 - 32*log2*xi - (128*G1eps[1])/9 + 
   (128*G1eps[2])/9 - (256*G1eps[3])/9 + (256*G1eps[4])/27 + 
   (64*xi*G1eps[4])/27 + (128*G2[2])/9 - 32*G2[3] + (128*xi*G2[3])/9 + 
   32*G2[5] - (128*xi*G2[5])/9 - (256*G2[6])/9 + (512*xi*G2[6])/27 - 
   (128*G2[9])/9 - (2752*G2[17])/27 + 32*xi*G2[17] + (32*G2[19])/9 - 
   (224*xi*G2[19])/27 - 128*G2[24] + (512*xi*G2[24])/9 + 64*G2[26] - 
   (256*xi*G2[26])/9 + 64*G2[27] - (256*xi*G2[27])/9 + 64*G2[28] - 
   (256*xi*G2[28])/9 - 64*G2[30] + (256*xi*G2[30])/9 + (128*G2[33])/9 + 
   (64*G2[36])/9 + (64*xi*G2[36])/27 - (256*G2[39])/3 + (704*xi*G2[39])/27 - 
   (64*G2[41])/9), gs^4*(464/3 - (2576*C01)/27 + (1184*C02)/27 - 
   (32*log2)/9 + (256*xi)/9 + (880*C01*xi)/27 - (1376*C02*xi)/81 - 
   (352*log2*xi)/27 - (128*G1eps[1])/9 + (128*G1eps[2])/9 - 
   (256*G1eps[3])/9 + (64*G1eps[4])/9 + (704*G2[2])/9 - (320*xi*G2[2])/9 + 
   (64*G2[3])/9 - (64*xi*G2[3])/27 - (64*G2[5])/9 + (64*xi*G2[5])/27 + 
   (320*G2[6])/27 - (320*xi*G2[6])/81 - (704*G2[9])/9 + (320*xi*G2[9])/9 + 
   (448*G2[17])/27 - (320*xi*G2[17])/27 + (64*G2[19])/27 - 
   (128*xi*G2[19])/27 + (256*G2[24])/9 - (256*xi*G2[24])/27 - 
   (128*G2[26])/9 + (128*xi*G2[26])/27 - (128*G2[27])/9 + 
   (128*xi*G2[27])/27 - (128*G2[28])/9 + (128*xi*G2[28])/27 + 
   (128*G2[30])/9 - (128*xi*G2[30])/27 + (128*G2[33])/9 - (416*G2[36])/27 + 
   (608*xi*G2[36])/81 + (416*G2[39])/27 - (992*xi*G2[39])/81 - 
   (64*G2[41])/9), gs^4*(-4832/9 + (4240*C01)/27 - (7744*C02)/81 - 
   (224*log2)/27 - (512*xi)/9 - (464*C01*xi)/3 + (6080*C02*xi)/81 - 
   (32*log2*xi)/27 - (128*G1eps[2])/3 + (256*G1eps[3])/3 - (128*G1eps[4])/9 - 
   (448*G2[2])/9 - (128*xi*G2[2])/9 - (256*G2[3])/27 + (416*xi*G2[3])/27 + 
   (256*G2[5])/27 - (416*xi*G2[5])/27 - (1408*G2[6])/81 + 
   (2048*xi*G2[6])/81 + (448*G2[9])/9 + (128*xi*G2[9])/9 - (736*G2[17])/27 + 
   (1408*xi*G2[17])/27 - (352*G2[19])/27 + (160*xi*G2[19])/27 - 
   (1024*G2[24])/27 + (1664*xi*G2[24])/27 + (512*G2[26])/27 - 
   (832*xi*G2[26])/27 + (512*G2[27])/27 - (832*xi*G2[27])/27 + 
   (512*G2[28])/27 - (832*xi*G2[28])/27 - (512*G2[30])/27 + 
   (832*xi*G2[30])/27 + (2848*G2[36])/81 - (608*xi*G2[36])/81 - 
   (928*G2[39])/81 + (3104*xi*G2[39])/81 + (128*G2[41])/3), 
 gs^4*(2048/9 - (2144*C01)/27 + (1472*C02)/27 + (32*log2)/9 + 
   (3136*C01*xi)/27 - (3200*C02*xi)/81 + (608*log2*xi)/27 + 
   (256*G1eps[1])/9 + (128*G1eps[2])/9 - (256*G1eps[3])/9 + (704*G2[2])/9 + 
   (224*G2[3])/27 - (128*xi*G2[3])/9 - (224*G2[5])/27 + (128*xi*G2[5])/9 + 
   (256*G2[6])/27 - (1664*xi*G2[6])/81 - (704*G2[9])/9 + 32*G2[17] - 
   (128*xi*G2[17])/3 + (64*G2[19])/9 + (896*G2[24])/27 - (512*xi*G2[24])/9 - 
   (448*G2[26])/27 + (256*xi*G2[26])/9 - (448*G2[27])/27 + 
   (256*xi*G2[27])/9 - (448*G2[28])/27 + (256*xi*G2[28])/9 + 
   (448*G2[30])/27 - (256*xi*G2[30])/9 - (256*G2[33])/9 - (448*G2[36])/27 - 
   (64*xi*G2[36])/81 + (512*G2[39])/27 - (2240*xi*G2[39])/81 - 
   (256*G2[41])/9), gs^4*(2416/9 - (8944*C01)/27 + (928*C02)/9 - 96*log2 + 
   (1280*xi)/9 + (6736*C01*xi)/27 - (2656*C02*xi)/27 + (416*log2*xi)/9 + 
   (128*xi*G1eps[1])/9 + (128*G1eps[2])/9 - (128*G1eps[3])/3 - 
   (128*xi*G1eps[3])/9 + (64*G1eps[4])/9 - (1984*G2[2])/9 + 
   (1088*xi*G2[2])/9 + (128*G2[3])/3 - (256*xi*G2[3])/9 - (128*G2[5])/3 + 
   (256*xi*G2[5])/9 + (704*G2[6])/9 - (1216*xi*G2[6])/27 + (1984*G2[9])/9 - 
   (1088*xi*G2[9])/9 + (3008*G2[17])/27 - (2240*xi*G2[17])/27 - 
   (256*G2[19])/27 + (64*xi*G2[19])/27 + (512*G2[24])/3 - 
   (1024*xi*G2[24])/9 - (256*G2[26])/3 + (512*xi*G2[26])/9 - (256*G2[27])/3 + 
   (512*xi*G2[27])/9 - (256*G2[28])/3 + (512*xi*G2[28])/9 + (256*G2[30])/3 - 
   (512*xi*G2[30])/9 - (128*xi*G2[33])/9 + (416*G2[36])/9 - 
   (224*xi*G2[36])/27 + (224*G2[39])/9 - (1312*xi*G2[39])/27 - 
   (64*G2[41])/3 - (128*xi*G2[41])/9), 
 gs^4*((-752*C01)/27 + (320*C02)/9 + (352*log2)/9 - (2048*xi)/9 - 
   (3376*C01*xi)/27 + (1024*C02*xi)/27 - (416*log2*xi)/9 - 
   (256*xi*G1eps[1])/9 + (128*G1eps[2])/9 + (256*xi*G1eps[3])/9 + 
   (128*G1eps[4])/27 + (128*xi*G1eps[4])/27 + (1216*G2[2])/9 - 
   (1024*xi*G2[2])/9 - (224*G2[3])/27 + (64*xi*G2[3])/3 + (224*G2[5])/27 - 
   (64*xi*G2[5])/3 + (256*G2[6])/27 + (640*xi*G2[6])/27 - (1216*G2[9])/9 + 
   (1024*xi*G2[9])/9 - (128*G2[17])/9 + (992*xi*G2[17])/27 + 
   (416*G2[19])/27 - (608*xi*G2[19])/27 - (896*G2[24])/27 + 
   (256*xi*G2[24])/3 + (448*G2[26])/27 - (128*xi*G2[26])/3 + 
   (448*G2[27])/27 - (128*xi*G2[27])/3 + (448*G2[28])/27 - 
   (128*xi*G2[28])/3 - (448*G2[30])/27 + (128*xi*G2[30])/3 + 
   (256*xi*G2[33])/9 + (32*G2[36])/27 - (544*xi*G2[36])/27 - 32*G2[39] + 
   (1696*xi*G2[39])/27 + (256*xi*G2[41])/9), 
 gs^4*(-608 + (5632*C01)/81 - (64*C02)/3 + (224*log2)/27 - (640*xi)/27 - 
   (6656*C01*xi)/81 + (1088*C02*xi)/27 + (32*log2*xi)/27 - (128*G1eps[2])/3 + 
   (256*G1eps[3])/3 - (640*G1eps[4])/27 - (64*G2[2])/9 - (64*G2[3])/9 + 
   (160*xi*G2[3])/27 + (64*G2[5])/9 - (160*xi*G2[5])/27 - (256*G2[6])/9 + 
   (128*xi*G2[6])/9 + (64*G2[9])/9 + (320*G2[17])/27 + (224*xi*G2[17])/9 + 
   (256*G2[19])/27 + (64*xi*G2[19])/9 - (256*G2[24])/9 + (640*xi*G2[24])/27 + 
   (128*G2[26])/9 - (320*xi*G2[26])/27 + (128*G2[27])/9 - 
   (320*xi*G2[27])/27 + (128*G2[28])/9 - (320*xi*G2[28])/27 - 
   (128*G2[30])/9 + (320*xi*G2[30])/27 + (64*xi*G2[36])/9 + (256*G2[39])/9 + 
   (128*xi*G2[39])/27 + (128*G2[41])/3), 
 gs^4*(1112/9 + (944*C01)/9 - (1024*C02)/27 + (64*log2)/3 + (1120*xi)/27 - 
   (320*C01*xi)/27 + (1792*C02*xi)/243 - (256*log2*xi)/81 - (32*G1eps[1])/9 + 
   (32*xi*G1eps[1])/9 + (64*G1eps[2])/9 + (32*xi*G1eps[2])/9 - 
   (160*G1eps[3])/9 - (32*xi*G1eps[3])/9 + (64*G1eps[4])/9 + (448*G2[2])/9 - 
   (32*xi*G2[2])/3 - (320*G2[3])/27 + (16*xi*G2[3])/9 + (320*G2[5])/27 - 
   (16*xi*G2[5])/9 - (64*G2[6])/3 + (448*xi*G2[6])/243 - (448*G2[9])/9 + 
   (32*xi*G2[9])/3 - (1216*G2[17])/27 + (272*xi*G2[17])/81 - (64*G2[19])/27 - 
   (160*xi*G2[19])/81 - (1280*G2[24])/27 + (64*xi*G2[24])/9 + 
   (640*G2[26])/27 - (32*xi*G2[26])/9 + (640*G2[27])/27 - (32*xi*G2[27])/9 + 
   (640*G2[28])/27 - (32*xi*G2[28])/9 - (640*G2[30])/27 + (32*xi*G2[30])/9 + 
   (32*G2[33])/9 - (32*xi*G2[33])/9 - (208*G2[36])/9 - (592*xi*G2[36])/243 - 
   (208*G2[39])/27 + (592*xi*G2[39])/243 - (64*G2[41])/9 - (32*xi*G2[41])/9), 
 gs^4*(16 + (4544*C01)/27 - (160*C02)/3 + (416*log2)/9 + (2240*xi)/27 - 
   (640*C01*xi)/27 + (3584*C02*xi)/243 - (512*log2*xi)/81 - (64*G1eps[1])/9 + 
   (64*xi*G1eps[1])/9 + (64*xi*G1eps[2])/9 - (64*G1eps[3])/9 - 
   (64*xi*G1eps[3])/9 + (128*G1eps[4])/27 + (896*G2[2])/9 - (64*xi*G2[2])/3 - 
   (640*G2[3])/27 + (32*xi*G2[3])/9 + (640*G2[5])/27 - (32*xi*G2[5])/9 - 
   (1024*G2[6])/27 + (896*xi*G2[6])/243 - (896*G2[9])/9 + (64*xi*G2[9])/3 - 
   (608*G2[17])/9 + (544*xi*G2[17])/81 + (224*G2[19])/27 - 
   (320*xi*G2[19])/81 - (2560*G2[24])/27 + (128*xi*G2[24])/9 + 
   (1280*G2[26])/27 - (64*xi*G2[26])/9 + (1280*G2[27])/27 - 
   (64*xi*G2[27])/9 + (1280*G2[28])/27 - (64*xi*G2[28])/9 - 
   (1280*G2[30])/27 + (64*xi*G2[30])/9 + (64*G2[33])/9 - (64*xi*G2[33])/9 - 
   (800*G2[36])/27 - (1184*xi*G2[36])/243 - (160*G2[39])/9 + 
   (1184*xi*G2[39])/243 - (64*xi*G2[41])/9), 
 gs^4*(40/9 - (1760*C01)/27 + (896*C02)/27 + (32*log2)/9 + (896*xi)/9 + 
   (2336*C01*xi)/27 - (2720*C02*xi)/81 + (416*log2*xi)/27 - (32*G1eps[1])/9 + 
   (32*xi*G1eps[1])/3 - (32*G1eps[2])/9 + (32*xi*G1eps[2])/9 - 
   (32*G1eps[3])/9 - (32*xi*G1eps[3])/3 + (64*G1eps[4])/27 - (512*G2[2])/9 + 
   (416*xi*G2[2])/9 + (128*G2[3])/27 - (208*xi*G2[3])/27 - (128*G2[5])/27 + 
   (208*xi*G2[5])/27 + (64*G2[6])/27 - (1088*xi*G2[6])/81 + (512*G2[9])/9 - 
   (416*xi*G2[9])/9 + (512*G2[17])/27 - (80*xi*G2[17])/3 + (64*G2[19])/9 - 
   (32*xi*G2[19])/9 + (512*G2[24])/27 - (832*xi*G2[24])/27 - 
   (256*G2[26])/27 + (416*xi*G2[26])/27 - (256*G2[27])/27 + 
   (416*xi*G2[27])/27 - (256*G2[28])/27 + (416*xi*G2[28])/27 + 
   (256*G2[30])/27 - (416*xi*G2[30])/27 + (32*G2[33])/9 - (32*xi*G2[33])/3 - 
   (400*G2[36])/27 - (208*xi*G2[36])/81 + (752*G2[39])/27 - 
   (1328*xi*G2[39])/81 - (32*xi*G2[41])/3), 
 gs^4*(256/9 + (304*C01)/27 - (8*C02)/3 + (112*log2)/9 + (256*xi)/9 + 
   (128*C01*xi)/9 - (152*C02*xi)/27 + (16*log2*xi)/9 + (32*G1eps[1])/9 + 
   (32*xi*G1eps[1])/9 - (32*G1eps[3])/9 - (32*xi*G1eps[3])/9 + (80*G2[2])/9 + 
   (16*xi*G2[2])/3 - (40*G2[3])/27 - (8*xi*G2[3])/9 + (40*G2[5])/27 + 
   (8*xi*G2[5])/9 - (160*G2[6])/27 - (32*xi*G2[6])/27 - (80*G2[9])/9 - 
   (16*xi*G2[9])/3 - (64*G2[17])/27 - (32*xi*G2[17])/9 + (56*G2[19])/27 - 
   (8*xi*G2[19])/9 - (160*G2[24])/27 - (32*xi*G2[24])/9 + (80*G2[26])/27 + 
   (16*xi*G2[26])/9 + (80*G2[27])/27 + (16*xi*G2[27])/9 + (80*G2[28])/27 + 
   (16*xi*G2[28])/9 - (80*G2[30])/27 - (16*xi*G2[30])/9 - (32*G2[33])/9 - 
   (32*xi*G2[33])/9 - (272*G2[36])/27 + (80*xi*G2[36])/27 + (64*G2[39])/9 - 
   (128*xi*G2[39])/27 - (32*G2[41])/9 - (32*xi*G2[41])/9), 
 gs^4*((-3364*C01)/27 + (1232*C02)/27 - 32*log2 + 52*C01*xi - 
   (1472*C02*xi)/81 + (272*log2*xi)/27 - (608*G2[2])/9 + (224*xi*G2[2])/9 + 
   (424*G2[3])/27 - (56*xi*G2[3])/9 - (424*G2[5])/27 + (56*xi*G2[5])/9 + 
   (224*G2[6])/9 - (800*xi*G2[6])/81 + (608*G2[9])/9 - (224*xi*G2[9])/9 + 
   (400*G2[17])/9 - (496*xi*G2[17])/27 - (8*G2[19])/3 + (8*xi*G2[19])/27 + 
   (1696*G2[24])/27 - (224*xi*G2[24])/9 - (848*G2[26])/27 + 
   (112*xi*G2[26])/9 - (848*G2[27])/27 + (112*xi*G2[27])/9 - 
   (848*G2[28])/27 + (112*xi*G2[28])/9 + (848*G2[30])/27 - 
   (112*xi*G2[30])/9 + (104*G2[36])/9 - (280*xi*G2[36])/81 + 
   (536*G2[39])/27 - (728*xi*G2[39])/81), 
 gs^4*((668*C01)/9 - (304*C02)/9 - (116*C01*xi)/9 + (64*C02*xi)/9 + 
   (16*log2*xi)/9 - (32*G1eps[4])/27 - (32*xi*G1eps[4])/27 + (256*G2[2])/9 - 
   (64*xi*G2[2])/9 - (184*G2[3])/27 - (8*xi*G2[3])/9 + (184*G2[5])/27 + 
   (8*xi*G2[5])/9 - (256*G2[6])/27 - (256*G2[9])/9 + (64*xi*G2[9])/9 - 
   (608*G2[17])/27 + (112*xi*G2[17])/27 - (88*G2[19])/27 + 
   (152*xi*G2[19])/27 - (736*G2[24])/27 - (32*xi*G2[24])/9 + 
   (368*G2[26])/27 + (16*xi*G2[26])/9 + (368*G2[27])/27 + (16*xi*G2[27])/9 + 
   (368*G2[28])/27 + (16*xi*G2[28])/9 - (368*G2[30])/27 - (16*xi*G2[30])/9 + 
   (184*G2[36])/27 + (8*xi*G2[36])/9 - (184*G2[39])/9 - (8*xi*G2[39])/3), 
 gs^4*(16 - (728*C01)/9 + (1024*C02)/27 - (160*log2)/9 + (2240*xi)/27 + 
   (2168*C01*xi)/27 - (5248*C02*xi)/243 + (1120*log2*xi)/81 - 
   (64*G1eps[1])/9 + (64*xi*G1eps[1])/9 + (64*xi*G1eps[2])/9 - 
   (64*G1eps[3])/9 - (64*xi*G1eps[3])/9 + (128*G1eps[4])/27 - (320*G2[2])/9 + 
   (256*xi*G2[2])/9 + (208*G2[3])/27 - (80*xi*G2[3])/9 - (208*G2[5])/27 + 
   (80*xi*G2[5])/9 + (320*G2[6])/27 - (3904*xi*G2[6])/243 + (320*G2[9])/9 - 
   (256*xi*G2[9])/9 + (64*G2[17])/3 - (2432*xi*G2[17])/81 + (80*G2[19])/27 - 
   (272*xi*G2[19])/81 + (832*G2[24])/27 - (320*xi*G2[24])/9 - 
   (416*G2[26])/27 + (160*xi*G2[26])/9 - (416*G2[27])/27 + 
   (160*xi*G2[27])/9 - (416*G2[28])/27 + (160*xi*G2[28])/9 + 
   (416*G2[30])/27 - (160*xi*G2[30])/9 + (64*G2[33])/9 - (64*xi*G2[33])/9 - 
   (176*G2[36])/27 - (2864*xi*G2[36])/243 + (592*G2[39])/27 - 
   (3184*xi*G2[39])/243 - (64*xi*G2[41])/9), 
 gs^4*(352/27 - (4208*C01)/81 + (256*C02)/9 - (64*log2)/27 + (4480*xi)/27 + 
   (2576*C01*xi)/27 - (6272*C02*xi)/243 + (1472*log2*xi)/81 - 
   (128*G1eps[1])/9 + (128*xi*G1eps[1])/9 + (128*xi*G1eps[2])/9 - 
   (128*G1eps[3])/9 - (128*xi*G1eps[3])/9 + (256*G1eps[4])/27 - 
   (448*G2[2])/9 + (512*xi*G2[2])/9 - (32*G2[3])/27 - (256*xi*G2[3])/27 + 
   (32*G2[5])/27 + (256*xi*G2[5])/27 + (256*G2[6])/27 - (4736*xi*G2[6])/243 + 
   (448*G2[9])/9 - (512*xi*G2[9])/9 - (2848*xi*G2[17])/81 + (352*G2[19])/27 - 
   (544*xi*G2[19])/81 - (128*G2[24])/27 - (1024*xi*G2[24])/27 + 
   (64*G2[26])/27 + (512*xi*G2[26])/27 + (64*G2[27])/27 + 
   (512*xi*G2[27])/27 + (64*G2[28])/27 + (512*xi*G2[28])/27 - 
   (64*G2[30])/27 - (512*xi*G2[30])/27 + (128*G2[33])/9 - (128*xi*G2[33])/9 - 
   (160*G2[36])/27 - (5344*xi*G2[36])/243 + (32*G2[39])/9 - 
   (2720*xi*G2[39])/243 - (128*xi*G2[41])/9), 
 gs^4*(-16/27 - (24472*C01)/81 + (3616*C02)/27 - (608*log2)/27 + (256*xi)/3 + 
   (3832*C01*xi)/27 - (4768*C02*xi)/81 + (544*log2*xi)/27 - (64*G1eps[1])/9 + 
   (64*xi*G1eps[1])/9 + (64*xi*G1eps[2])/9 - (64*G1eps[3])/9 - 
   (64*xi*G1eps[3])/9 + (64*G1eps[4])/9 + (64*xi*G1eps[4])/27 - 
   (512*G2[2])/3 + (256*xi*G2[2])/3 + (688*G2[3])/27 - (272*xi*G2[3])/27 - 
   (688*G2[5])/27 + (272*xi*G2[5])/27 + (1280*G2[6])/27 - 
   (1792*xi*G2[6])/81 + (512*G2[9])/3 - (256*xi*G2[9])/3 + (2368*G2[17])/27 - 
   (1280*xi*G2[17])/27 + (496*G2[19])/27 - (400*xi*G2[19])/27 + 
   (2752*G2[24])/27 - (1088*xi*G2[24])/27 - (1376*G2[26])/27 + 
   (544*xi*G2[26])/27 - (1376*G2[27])/27 + (544*xi*G2[27])/27 - 
   (1376*G2[28])/27 + (544*xi*G2[28])/27 + (1376*G2[30])/27 - 
   (544*xi*G2[30])/27 + (64*G2[33])/9 - (64*xi*G2[33])/9 - (80*G2[36])/27 - 
   (1520*xi*G2[36])/81 + (1456*G2[39])/27 - (688*xi*G2[39])/81 - 
   (64*xi*G2[41])/9), gs^4*(-472/9 - (2368*C01)/27 + (1040*C02)/27 - 
   (64*log2)/3 + (128*xi)/3 + (1568*C01*xi)/27 - (1808*C02*xi)/81 + 
   (320*log2*xi)/27 - (32*G1eps[1])/3 + (32*xi*G1eps[1])/9 - 
   (32*G1eps[2])/9 + (32*xi*G1eps[2])/9 + (32*G1eps[3])/9 - 
   (32*xi*G1eps[3])/9 + (64*G1eps[4])/27 - (224*G2[2])/3 + (320*xi*G2[2])/9 + 
   (208*G2[3])/27 - (160*xi*G2[3])/27 - (208*G2[5])/27 + (160*xi*G2[5])/27 + 
   (128*G2[6])/9 - (896*xi*G2[6])/81 + (224*G2[9])/3 - (320*xi*G2[9])/9 + 
   (640*G2[17])/27 - (176*xi*G2[17])/9 + (80*G2[19])/27 - (16*xi*G2[19])/9 + 
   (832*G2[24])/27 - (640*xi*G2[24])/27 - (416*G2[26])/27 + 
   (320*xi*G2[26])/27 - (416*G2[27])/27 + (320*xi*G2[27])/27 - 
   (416*G2[28])/27 + (320*xi*G2[28])/27 + (416*G2[30])/27 - 
   (320*xi*G2[30])/27 + (32*G2[33])/3 - (32*xi*G2[33])/9 + (16*G2[36])/3 - 
   (688*xi*G2[36])/81 + (368*G2[39])/27 - (560*xi*G2[39])/81 + 
   (64*G2[41])/9 - (32*xi*G2[41])/9), 
 gs^4*(-16/27 - (12448*C01)/81 + (1792*C02)/27 - (608*log2)/27 + (256*xi)/3 + 
   (3136*C01*xi)/27 - (3616*C02*xi)/81 + (640*log2*xi)/27 - (64*G1eps[1])/9 + 
   (64*xi*G1eps[1])/9 + (64*xi*G1eps[2])/9 - (64*G1eps[3])/9 - 
   (64*xi*G1eps[3])/9 + (128*G1eps[4])/27 - (1024*G2[2])/9 + 
   (640*xi*G2[2])/9 + (320*G2[3])/27 - (320*xi*G2[3])/27 - (320*G2[5])/27 + 
   (320*xi*G2[5])/27 + (256*G2[6])/9 - (1792*xi*G2[6])/81 + (1024*G2[9])/9 - 
   (640*xi*G2[9])/9 + (128*G2[17])/3 - (352*xi*G2[17])/9 + (320*G2[19])/27 - 
   (32*xi*G2[19])/9 + (1280*G2[24])/27 - (1280*xi*G2[24])/27 - 
   (640*G2[26])/27 + (640*xi*G2[26])/27 - (640*G2[27])/27 + 
   (640*xi*G2[27])/27 - (640*G2[28])/27 + (640*xi*G2[28])/27 + 
   (640*G2[30])/27 - (640*xi*G2[30])/27 + (64*G2[33])/9 - (64*xi*G2[33])/9 + 
   (32*G2[36])/3 - (1376*xi*G2[36])/81 + (352*G2[39])/27 - 
   (1120*xi*G2[39])/81 - (64*xi*G2[41])/9), 
 gs^4*(2440/27 - (29024*C01)/81 + (464*C02)/3 - (1024*log2)/27 + (416*xi)/9 + 
   (3856*C01*xi)/27 - (560*C02*xi)/9 + (64*log2*xi)/3 - (32*G1eps[1])/9 + 
   (32*xi*G1eps[1])/9 + (64*G1eps[2])/9 + (32*xi*G1eps[2])/9 - 
   (160*G1eps[3])/9 - (32*xi*G1eps[3])/9 + (64*G1eps[4])/9 - (1504*G2[2])/9 + 
   (704*xi*G2[2])/9 + (304*G2[3])/9 - (352*xi*G2[3])/27 - (304*G2[5])/9 + 
   (352*xi*G2[5])/27 + (512*G2[6])/9 - (640*xi*G2[6])/27 + (1504*G2[9])/9 - 
   (704*xi*G2[9])/9 + (2944*G2[17])/27 - (1232*xi*G2[17])/27 + 
   (400*G2[19])/27 - (176*xi*G2[19])/27 + (1216*G2[24])/9 - 
   (1408*xi*G2[24])/27 - (608*G2[26])/9 + (704*xi*G2[26])/27 - 
   (608*G2[27])/9 + (704*xi*G2[27])/27 - (608*G2[28])/9 + 
   (704*xi*G2[28])/27 + (608*G2[30])/9 - (704*xi*G2[30])/27 + (32*G2[33])/9 - 
   (32*xi*G2[33])/9 - (16*G2[36])/9 - (272*xi*G2[36])/27 + (560*G2[39])/9 - 
   (176*xi*G2[39])/9 - (64*G2[41])/9 - (32*xi*G2[41])/9), 
 gs^4*(376/9 + (968*C01)/9 - (440*C02)/9 - (8*log2)/9 + (200*xi)/9 + 
   (64*C01*xi)/9 + (56*C02*xi)/27 + 8*log2*xi + (32*G1eps[1])/9 + 
   (32*xi*G1eps[1])/9 - (16*xi*G1eps[2])/9 - (32*G1eps[3])/9 - 
   (32*xi*G1eps[3])/9 - (32*G1eps[4])/9 - (32*xi*G1eps[4])/9 + 
   (496*G2[2])/9 - (16*xi*G2[2])/3 - (184*G2[3])/27 - (136*xi*G2[3])/27 + 
   (184*G2[5])/27 + (136*xi*G2[5])/27 - (544*G2[6])/27 - (128*xi*G2[6])/27 - 
   (496*G2[9])/9 + (16*xi*G2[9])/3 - (232*G2[17])/9 + (8*xi*G2[17])/27 - 
   (80*G2[19])/9 + (320*xi*G2[19])/27 - (736*G2[24])/27 - 
   (544*xi*G2[24])/27 + (368*G2[26])/27 + (272*xi*G2[26])/27 + 
   (368*G2[27])/27 + (272*xi*G2[27])/27 + (368*G2[28])/27 + 
   (272*xi*G2[28])/27 - (368*G2[30])/27 - (272*xi*G2[30])/27 - 
   (32*G2[33])/9 - (32*xi*G2[33])/9 - (56*G2[36])/27 + (248*xi*G2[36])/27 - 
   (104*G2[39])/9 - (472*xi*G2[39])/27 - (32*G2[41])/9 - (32*xi*G2[41])/9), 
 gs^4*(616/9 - (448*C01)/3 + (4600*C02)/81 - (640*log2)/27 + (1168*xi)/27 + 
   (1304*C01*xi)/27 - (4040*C02*xi)/243 + (464*log2*xi)/81 - 
   (64*G1eps[1])/9 + (32*xi*G1eps[1])/9 + (16*G1eps[2])/3 + 
   (32*xi*G1eps[2])/9 - (128*G1eps[3])/9 - (32*xi*G1eps[3])/9 + 
   (64*G1eps[4])/9 - (416*G2[2])/9 + 16*xi*G2[2] + (368*G2[3])/27 - 
   (40*xi*G2[3])/9 - (368*G2[5])/27 + (40*xi*G2[5])/9 + (2560*G2[6])/81 - 
   (2144*xi*G2[6])/243 + (416*G2[9])/9 - 16*xi*G2[9] + (1000*G2[17])/27 - 
   (1360*xi*G2[17])/81 + (88*G2[19])/27 - (280*xi*G2[19])/81 + 
   (1472*G2[24])/27 - (160*xi*G2[24])/9 - (736*G2[26])/27 + 
   (80*xi*G2[26])/9 - (736*G2[27])/27 + (80*xi*G2[27])/9 - (736*G2[28])/27 + 
   (80*xi*G2[28])/9 + (736*G2[30])/27 - (80*xi*G2[30])/9 + (64*G2[33])/9 - 
   (32*xi*G2[33])/9 + (752*G2[36])/81 - (1888*xi*G2[36])/243 + 
   (1024*G2[39])/81 - (1136*xi*G2[39])/243 - (32*G2[41])/9 - 
   (32*xi*G2[41])/9), gs^4*(-152/3 - (2128*C01)/27 + (952*C02)/27 - 
   (512*xi)/9 + (160*C01*xi)/27 - (568*C02*xi)/81 - (176*log2*xi)/27 - 
   (64*xi*G1eps[1])/9 + (64*G1eps[3])/9 + (64*xi*G1eps[3])/9 + 
   (64*xi*G1eps[4])/27 - (32*G2[2])/3 - (112*xi*G2[2])/9 + (16*G2[3])/3 + 
   (88*xi*G2[3])/27 - (16*G2[5])/3 - (88*xi*G2[5])/27 + (448*G2[6])/27 + 
   (32*xi*G2[6])/81 + (32*G2[9])/3 + (112*xi*G2[9])/9 + (200*G2[17])/9 - 
   (80*xi*G2[17])/27 + (56*G2[19])/9 - (280*xi*G2[19])/27 + (64*G2[24])/3 + 
   (352*xi*G2[24])/27 - (32*G2[26])/3 - (176*xi*G2[26])/27 - (32*G2[27])/3 - 
   (176*xi*G2[27])/27 - (32*G2[28])/3 - (176*xi*G2[28])/27 + (32*G2[30])/3 + 
   (176*xi*G2[30])/27 + (64*xi*G2[33])/9 + (272*G2[36])/27 - 
   (896*xi*G2[36])/81 + (16*G2[39])/27 + (1424*xi*G2[39])/81 + 
   (32*G2[41])/9 + (64*xi*G2[41])/9), 
 gs^4*(-256/9 - (1240*C01)/27 + (32*C02)/3 - (32*log2)/3 - (256*xi)/9 - 
   (40*C01*xi)/27 - (32*log2*xi)/9 - (32*G1eps[1])/9 - (32*xi*G1eps[1])/9 + 
   (32*G1eps[3])/9 + (32*xi*G1eps[3])/9 - (32*G2[2])/3 - (32*xi*G2[2])/3 + 
   (136*G2[3])/27 + (40*xi*G2[3])/27 - (136*G2[5])/27 - (40*xi*G2[5])/27 + 
   (352*G2[6])/27 - (32*xi*G2[6])/27 + (32*G2[9])/3 + (32*xi*G2[9])/3 + 
   (392*G2[17])/27 + (40*xi*G2[17])/27 - (16*G2[19])/27 - (80*xi*G2[19])/27 + 
   (544*G2[24])/27 + (160*xi*G2[24])/27 - (272*G2[26])/27 - 
   (80*xi*G2[26])/27 - (272*G2[27])/27 - (80*xi*G2[27])/27 - 
   (272*G2[28])/27 - (80*xi*G2[28])/27 + (272*G2[30])/27 + 
   (80*xi*G2[30])/27 + (32*G2[33])/9 + (32*xi*G2[33])/9 + (368*G2[36])/27 - 
   (208*xi*G2[36])/27 - (32*G2[39])/9 + (32*xi*G2[39])/3 + (32*G2[41])/9 + 
   (32*xi*G2[41])/9), gs^4*(256/9 - 24*C01 + 8*C02 - (160*log2)/9 + 
   (256*xi)/9 + (152*C01*xi)/3 - (344*C02*xi)/27 + (128*log2*xi)/9 + 
   (32*G1eps[1])/9 + (32*xi*G1eps[1])/9 - (32*G1eps[3])/9 - 
   (32*xi*G1eps[3])/9 - (64*G1eps[4])/27 - (64*xi*G1eps[4])/27 + 
   (80*G2[2])/3 + (16*xi*G2[2])/9 + (160*G2[3])/27 - (80*xi*G2[3])/9 - 
   (160*G2[5])/27 + (80*xi*G2[5])/9 + (64*G2[6])/27 - (320*xi*G2[6])/27 - 
   (80*G2[9])/3 - (16*xi*G2[9])/9 + (440*G2[17])/27 - (152*xi*G2[17])/9 - 
   (104*G2[19])/27 + (200*xi*G2[19])/27 + (640*G2[24])/27 - 
   (320*xi*G2[24])/9 - (320*G2[26])/27 + (160*xi*G2[26])/9 - 
   (320*G2[27])/27 + (160*xi*G2[27])/9 - (320*G2[28])/27 + 
   (160*xi*G2[28])/9 + (320*G2[30])/27 - (160*xi*G2[30])/9 - (32*G2[33])/9 - 
   (32*xi*G2[33])/9 - (16*G2[36])/27 + (80*xi*G2[36])/27 + (112*G2[39])/9 - 
   (560*xi*G2[39])/27 - (32*G2[41])/9 - (32*xi*G2[41])/9), 
 gs^4*(368/9 - (40*C01)/27 - (544*C02)/81 + (16*log2)/27 + (32*xi)/27 - 
   (904*C01*xi)/27 + (2096*C02*xi)/243 - (608*log2*xi)/81 - (64*G1eps[1])/9 + 
   (32*G1eps[2])/9 - (64*G1eps[3])/9 + (128*G1eps[4])/27 - (224*G2[2])/9 - 
   (32*G2[3])/27 + (128*xi*G2[3])/27 + (32*G2[5])/27 - (128*xi*G2[5])/27 + 
   (416*G2[6])/81 + (1568*xi*G2[6])/243 + (224*G2[9])/9 - (256*G2[17])/27 + 
   (1072*xi*G2[17])/81 - (32*G2[19])/27 - (80*xi*G2[19])/81 - 
   (128*G2[24])/27 + (512*xi*G2[24])/27 + (64*G2[26])/27 - 
   (256*xi*G2[26])/27 + (64*G2[27])/27 - (256*xi*G2[27])/27 + 
   (64*G2[28])/27 - (256*xi*G2[28])/27 - (64*G2[30])/27 + 
   (256*xi*G2[30])/27 + (64*G2[33])/9 + (448*G2[36])/81 - 
   (128*xi*G2[36])/243 - (928*G2[39])/81 + (2432*xi*G2[39])/243), 
 gs^4*(-2384/27 - (2008*C01)/27 + (848*C02)/27 + (16*log2)/9 - (1760*xi)/27 - 
   (1144*C01*xi)/81 + (64*C02*xi)/81 - (64*log2*xi)/9 - (64*xi*G1eps[1])/9 - 
   (32*G1eps[2])/9 + (128*G1eps[3])/9 + (64*xi*G1eps[3])/9 + 
   (64*xi*G1eps[4])/27 - (352*G2[2])/9 - (32*xi*G2[2])/9 + (16*G2[3])/3 + 
   (160*xi*G2[3])/27 - (16*G2[5])/3 - (160*xi*G2[5])/27 + (416*G2[6])/27 + 
   (352*xi*G2[6])/81 + (352*G2[9])/9 + (32*xi*G2[9])/9 + (64*G2[17])/3 + 
   (128*xi*G2[17])/27 + (16*G2[19])/3 - (32*xi*G2[19])/3 + (64*G2[24])/3 + 
   (640*xi*G2[24])/27 - (32*G2[26])/3 - (320*xi*G2[26])/27 - (32*G2[27])/3 - 
   (320*xi*G2[27])/27 - (32*G2[28])/3 - (320*xi*G2[28])/27 + (32*G2[30])/3 + 
   (320*xi*G2[30])/27 + (64*xi*G2[33])/9 + (256*G2[36])/27 - 
   (928*xi*G2[36])/81 + (128*G2[39])/27 + (1888*xi*G2[39])/81 + 
   (64*G2[41])/9 + (64*xi*G2[41])/9), 
 gs^4*(136/9 - (1400*C01)/9 + (584*C02)/9 - (104*log2)/3 + (104*xi)/3 + 
   (848*C01*xi)/9 - (248*C02*xi)/9 + (184*log2*xi)/9 + (32*G1eps[1])/9 + 
   (32*xi*G1eps[1])/9 + (16*xi*G1eps[2])/9 - (32*G1eps[3])/9 - 
   (32*xi*G1eps[3])/9 - (32*G1eps[4])/27 - (32*xi*G1eps[4])/27 - 
   (16*G2[2])/9 + (80*xi*G2[2])/9 + (56*G2[3])/3 - (344*xi*G2[3])/27 - 
   (56*G2[5])/3 + (344*xi*G2[5])/27 + (224*G2[6])/9 - (512*xi*G2[6])/27 + 
   (16*G2[9])/9 - (80*xi*G2[9])/9 + (1576*G2[17])/27 - (920*xi*G2[17])/27 + 
   (32*G2[19])/27 + (80*xi*G2[19])/27 + (224*G2[24])/3 - 
   (1376*xi*G2[24])/27 - (112*G2[26])/3 + (688*xi*G2[26])/27 - 
   (112*G2[27])/3 + (688*xi*G2[27])/27 - (112*G2[28])/3 + 
   (688*xi*G2[28])/27 + (112*G2[30])/3 - (688*xi*G2[30])/27 - (32*G2[33])/9 - 
   (32*xi*G2[33])/9 + (8*G2[36])/9 - (88*xi*G2[36])/27 + (328*G2[39])/9 - 
   24*xi*G2[39] - (32*G2[41])/9 - (32*xi*G2[41])/9), 
 gs^4*(-56/9 + (512*C01)/9 - (880*C02)/27 + (64*log2)/9 - (1568*C01*xi)/27 + 
   (1600*C02*xi)/81 - (304*log2*xi)/27 - (64*G1eps[1])/9 + (64*G1eps[4])/27 - 
   (80*G2[2])/3 - (56*G2[3])/9 + (64*xi*G2[3])/9 + (56*G2[5])/9 - 
   (64*xi*G2[5])/9 - (160*G2[6])/27 + (832*xi*G2[6])/81 + (80*G2[9])/3 - 
   24*G2[17] + (64*xi*G2[17])/3 - (80*G2[19])/27 - (224*G2[24])/9 + 
   (256*xi*G2[24])/9 + (112*G2[26])/9 - (128*xi*G2[26])/9 + (112*G2[27])/9 - 
   (128*xi*G2[27])/9 + (112*G2[28])/9 - (128*xi*G2[28])/9 - (112*G2[30])/9 + 
   (128*xi*G2[30])/9 + (64*G2[33])/9 + (112*G2[36])/27 + (32*xi*G2[36])/81 - 
   (448*G2[39])/27 + (1120*xi*G2[39])/81 + (32*G2[41])/9), 
 gs^4*(-2104/27 + (184*C01)/9 - (112*C02)/9 + (80*log2)/9 - (2320*xi)/27 - 
   (4976*C01*xi)/81 + (176*C02*xi)/9 - (256*log2*xi)/27 + (32*G1eps[1])/9 - 
   (64*xi*G1eps[1])/9 - (16*G1eps[2])/3 - (32*xi*G1eps[2])/9 + 
   (160*G1eps[3])/9 + (64*xi*G1eps[3])/9 - (64*G1eps[4])/27 - (80*G2[2])/9 - 
   (160*xi*G2[2])/9 - (8*G2[3])/9 + (224*xi*G2[3])/27 + (8*G2[5])/9 - 
   (224*xi*G2[5])/27 - (32*G2[6])/9 + (320*xi*G2[6])/27 + (80*G2[9])/9 + 
   (160*xi*G2[9])/9 - (88*G2[17])/27 + (640*xi*G2[17])/27 - (80*G2[19])/27 - 
   (32*xi*G2[19])/27 - (32*G2[24])/9 + (896*xi*G2[24])/27 + (16*G2[26])/9 - 
   (448*xi*G2[26])/27 + (16*G2[27])/9 - (448*xi*G2[27])/27 + (16*G2[28])/9 - 
   (448*xi*G2[28])/27 - (16*G2[30])/9 + (448*xi*G2[30])/27 - (32*G2[33])/9 + 
   (64*xi*G2[33])/9 + (32*G2[36])/9 + (16*xi*G2[36])/27 + (176*xi*G2[39])/9 + 
   (64*G2[41])/9 + (64*xi*G2[41])/9), 
 gs^4*(296/3 + 56*C01 - (272*C02)/81 + (656*log2)/27 + (1024*xi)/27 + 
   (1352*C01*xi)/27 - (6896*C02*xi)/243 - (496*log2*xi)/81 + 
   (32*G1eps[2])/3 - (64*G1eps[3])/3 + (32*xi*G1eps[4])/9 + (160*G2[2])/3 - 
   (112*G2[3])/9 - (80*xi*G2[3])/27 + (112*G2[5])/9 + (80*xi*G2[5])/27 - 
   (896*G2[6])/81 - (1472*xi*G2[6])/243 - (160*G2[9])/3 - (704*G2[17])/27 - 
   (1696*xi*G2[17])/81 + (304*G2[19])/27 - (688*xi*G2[19])/81 - 
   (448*G2[24])/9 - (320*xi*G2[24])/27 + (224*G2[26])/9 + 
   (160*xi*G2[26])/27 + (224*G2[27])/9 + (160*xi*G2[27])/27 + 
   (224*G2[28])/9 + (160*xi*G2[28])/27 - (224*G2[30])/9 - 
   (160*xi*G2[30])/27 - (256*G2[36])/81 + (32*xi*G2[36])/243 - 
   (2624*G2[39])/81 - (1472*xi*G2[39])/243 - (32*G2[41])/3), 
 gs^4*(656/9 + 224*C01 - (6112*C02)/81 + (1408*log2)/27 + (704*xi)/27 - 
   (512*C01*xi)/27 - (448*C02*xi)/243 - (1376*log2*xi)/81 + (64*G1eps[2])/9 - 
   (128*G1eps[3])/9 + (64*xi*G1eps[4])/27 + 64*G2[2] - (800*G2[3])/27 + 
   (128*xi*G2[3])/27 + (800*G2[5])/27 - (128*xi*G2[5])/27 - (3136*G2[6])/81 + 
   (1472*xi*G2[6])/243 - 64*G2[9] - (2240*G2[17])/27 + (448*xi*G2[17])/81 + 
   (160*G2[19])/27 - (512*xi*G2[19])/81 - (3200*G2[24])/27 + 
   (512*xi*G2[24])/27 + (1600*G2[26])/27 - (256*xi*G2[26])/27 + 
   (1600*G2[27])/27 - (256*xi*G2[27])/27 + (1600*G2[28])/27 - 
   (256*xi*G2[28])/27 - (1600*G2[30])/27 + (256*xi*G2[30])/27 - 
   (320*G2[36])/81 + (832*xi*G2[36])/243 - (5056*G2[39])/81 + 
   (1472*xi*G2[39])/243 - (64*G2[41])/9), 
 gs^4*(808/9 - (88*C01)/27 + (560*C02)/27 + (112*log2)/9 + (128*xi)/9 + 
   (1976*C01*xi)/27 - (2576*C02*xi)/81 + (176*log2*xi)/27 + (64*G1eps[1])/9 + 
   (64*G1eps[2])/9 - (128*G1eps[3])/9 + (32*xi*G1eps[4])/27 + (544*G2[2])/9 - 
   (32*G2[3])/9 - (64*xi*G2[3])/9 + (32*G2[5])/9 + (64*xi*G2[5])/9 - 
   (64*G2[6])/27 - (896*xi*G2[6])/81 - (544*G2[9])/9 - (80*G2[17])/27 - 
   (80*xi*G2[17])/3 + (208*G2[19])/27 - (112*xi*G2[19])/27 - (128*G2[24])/9 - 
   (256*xi*G2[24])/9 + (64*G2[26])/9 + (128*xi*G2[26])/9 + (64*G2[27])/9 + 
   (128*xi*G2[27])/9 + (64*G2[28])/9 + (128*xi*G2[28])/9 - (64*G2[30])/9 - 
   (128*xi*G2[30])/9 - (64*G2[33])/9 - (128*G2[36])/27 + (32*xi*G2[36])/81 - 
   (256*G2[39])/27 - (1184*xi*G2[39])/81 - (32*G2[41])/3), 
 gs^4*(-1624/9 + (248*C01)/3 - (1040*C02)/27 + (64*log2)/9 - (64*xi)/27 - 
   (1192*C01*xi)/27 + (4640*C02*xi)/243 - (560*log2*xi)/81 - 
   (32*G1eps[1])/9 - (112*G1eps[2])/9 + (224*G1eps[3])/9 - (16*G1eps[4])/3 + 
   (16*xi*G1eps[4])/9 + (64*G2[2])/3 - 16*xi*G2[2] - (248*G2[3])/27 + 
   (152*xi*G2[3])/27 + (248*G2[5])/27 - (152*xi*G2[5])/27 - (304*G2[6])/27 + 
   (2096*xi*G2[6])/243 - (64*G2[9])/3 + 16*xi*G2[9] - (608*G2[17])/27 + 
   (1024*xi*G2[17])/81 - (8*G2[19])/27 - (200*xi*G2[19])/81 - 
   (992*G2[24])/27 + (608*xi*G2[24])/27 + (496*G2[26])/27 - 
   (304*xi*G2[26])/27 + (496*G2[27])/27 - (304*xi*G2[27])/27 + 
   (496*G2[28])/27 - (304*xi*G2[28])/27 - (496*G2[30])/27 + 
   (304*xi*G2[30])/27 + (32*G2[33])/9 + (328*G2[36])/27 - 
   (440*xi*G2[36])/243 - (488*G2[39])/27 + (3176*xi*G2[39])/243 + 
   (128*G2[41])/9), gs^4*(512/9 + (76*C01)/9 + (160*C02)/81 + (104*log2)/27 + 
   (604*C01*xi)/27 - (832*C02*xi)/81 + (184*log2*xi)/27 + (64*G1eps[1])/9 + 
   (32*G1eps[2])/9 - (64*G1eps[3])/9 - (80*G2[2])/3 + (64*xi*G2[2])/3 - 
   (32*G2[3])/27 - (8*xi*G2[3])/3 + (32*G2[5])/27 + (8*xi*G2[5])/3 - 
   (128*G2[6])/81 - (352*xi*G2[6])/81 + (80*G2[9])/3 - (64*xi*G2[9])/3 - 
   (40*G2[17])/27 - (64*xi*G2[17])/9 + (56*G2[19])/27 + (8*xi*G2[19])/9 - 
   (128*G2[24])/27 - (32*xi*G2[24])/3 + (64*G2[26])/27 + (16*xi*G2[26])/3 + 
   (64*G2[27])/27 + (16*xi*G2[27])/3 + (64*G2[28])/27 + (16*xi*G2[28])/3 - 
   (64*G2[30])/27 - (16*xi*G2[30])/3 - (64*G2[33])/9 - (88*G2[36])/81 - 
   (152*xi*G2[36])/81 - (392*G2[39])/81 - (280*xi*G2[39])/81 - 
   (64*G2[41])/9), gs^4*(880/9 - (340*C01)/27 + 16*C02 + (88*log2)/9 + 
   (32*xi)/27 - (196*C01*xi)/27 + (368*C02*xi)/243 - (248*log2*xi)/81 + 
   (64*G1eps[2])/9 - (128*G1eps[3])/9 + (32*G1eps[4])/9 - 
   (32*xi*G1eps[4])/27 + 16*G2[2] - (32*xi*G2[2])/9 - (8*G2[3])/27 + 
   (8*G2[5])/27 - (128*G2[6])/27 + (416*xi*G2[6])/243 - 16*G2[9] + 
   (32*xi*G2[9])/9 - (64*G2[17])/27 + (280*xi*G2[17])/81 + (56*G2[19])/27 + 
   (184*xi*G2[19])/81 - (32*G2[24])/27 + (16*G2[26])/27 + (16*G2[27])/27 + 
   (16*G2[28])/27 - (16*G2[30])/27 - (520*G2[36])/27 + (1672*xi*G2[36])/243 + 
   (104*G2[39])/9 - (1672*xi*G2[39])/243 - (64*G2[41])/9), 
 gs^4*((416*C01)/3 - (1232*C02)/27 + (304*log2)/9 - (1496*C01*xi)/27 + 
   (1568*C02*xi)/81 - (320*log2*xi)/27 + (320*G2[2])/9 - (64*xi*G2[2])/9 - 
   (472*G2[3])/27 + (56*xi*G2[3])/9 + (472*G2[5])/27 - (56*xi*G2[5])/9 - 
   (256*G2[6])/9 + (896*xi*G2[6])/81 - (320*G2[9])/9 + (64*xi*G2[9])/9 - 
   (152*G2[17])/3 + (520*xi*G2[17])/27 + (16*G2[19])/9 + (16*xi*G2[19])/27 - 
   (1888*G2[24])/27 + (224*xi*G2[24])/9 + (944*G2[26])/27 - 
   (112*xi*G2[26])/9 + (944*G2[27])/27 - (112*xi*G2[27])/9 + 
   (944*G2[28])/27 - (112*xi*G2[28])/9 - (944*G2[30])/27 + 
   (112*xi*G2[30])/9 - (112*G2[36])/9 + (544*xi*G2[36])/81 - 
   (608*G2[39])/27 + (464*xi*G2[39])/81), 
 gs^4*(-464/3 + (1540*C01)/9 - (2032*C02)/27 + (208*log2)/9 - (32*xi)/27 - 
   (2084*C01*xi)/27 + (6736*C02*xi)/243 - (1168*log2*xi)/81 - 
   (64*G1eps[1])/9 - (32*G1eps[2])/3 + (64*G1eps[3])/3 - (32*G1eps[4])/9 + 
   (32*xi*G1eps[4])/27 - (32*xi*G2[2])/9 - (520*G2[3])/27 + (88*xi*G2[3])/9 + 
   (520*G2[5])/27 - (88*xi*G2[5])/9 - (704*G2[6])/27 + (3520*xi*G2[6])/243 + 
   (32*xi*G2[9])/9 - (1520*G2[17])/27 + (2144*xi*G2[17])/81 - 
   (56*G2[19])/27 - (136*xi*G2[19])/81 - (2080*G2[24])/27 + 
   (352*xi*G2[24])/9 + (1040*G2[26])/27 - (176*xi*G2[26])/9 + 
   (1040*G2[27])/27 - (176*xi*G2[27])/9 + (1040*G2[28])/27 - 
   (176*xi*G2[28])/9 - (1040*G2[30])/27 + (176*xi*G2[30])/9 + (64*G2[33])/9 + 
   (296*G2[36])/27 + (8*xi*G2[36])/243 - (1048*G2[39])/27 + 
   (4744*xi*G2[39])/243 + (128*G2[41])/9), 
 gs^4*(1024/9 - (1072*C01)/27 + (736*C02)/27 + (16*log2)/9 + 
   (1568*C01*xi)/27 - (1600*C02*xi)/81 + (304*log2*xi)/27 + 
   (128*G1eps[1])/9 + (64*G1eps[2])/9 - (128*G1eps[3])/9 + (352*G2[2])/9 + 
   (112*G2[3])/27 - (64*xi*G2[3])/9 - (112*G2[5])/27 + (64*xi*G2[5])/9 + 
   (128*G2[6])/27 - (832*xi*G2[6])/81 - (352*G2[9])/9 + 16*G2[17] - 
   (64*xi*G2[17])/3 + (32*G2[19])/9 + (448*G2[24])/27 - (256*xi*G2[24])/9 - 
   (224*G2[26])/27 + (128*xi*G2[26])/9 - (224*G2[27])/27 + 
   (128*xi*G2[27])/9 - (224*G2[28])/27 + (128*xi*G2[28])/9 + 
   (224*G2[30])/27 - (128*xi*G2[30])/9 - (128*G2[33])/9 - (224*G2[36])/27 - 
   (32*xi*G2[36])/81 + (256*G2[39])/27 - (1120*xi*G2[39])/81 - 
   (128*G2[41])/9), gs^4*(4576/27 - (424*C01)/3 + (224*C02)/3 - (16*log2)/3 + 
   (512*xi)/27 + (4856*C01*xi)/81 - (6944*C02*xi)/243 + (176*log2*xi)/81 + 
   (128*G1eps[2])/9 - (256*G1eps[3])/9 + (128*G1eps[4])/27 + 
   (64*xi*G2[2])/9 + (304*G2[3])/27 - (176*xi*G2[3])/27 - (304*G2[5])/27 + 
   (176*xi*G2[5])/27 + (448*G2[6])/27 - (2240*xi*G2[6])/243 - 
   (64*xi*G2[9])/9 + (1024*G2[17])/27 - (1696*xi*G2[17])/81 + (80*G2[19])/9 - 
   (112*xi*G2[19])/81 + (1216*G2[24])/27 - (704*xi*G2[24])/27 - 
   (608*G2[26])/27 + (352*xi*G2[26])/27 - (608*G2[27])/27 + 
   (352*xi*G2[27])/27 - (608*G2[28])/27 + (352*xi*G2[28])/27 + 
   (608*G2[30])/27 - (352*xi*G2[30])/27 - (496*G2[36])/27 + 
   (1232*xi*G2[36])/243 + (80*G2[39])/3 - (4400*xi*G2[39])/243 - 
   (128*G2[41])/9), gs^4*(-968/9 + (1672*C01)/27 - (752*C02)/27 + 
   (16*log2)/3 - (800*C01*xi)/27 + (656*C02*xi)/81 - (128*log2*xi)/27 - 
   (64*G1eps[1])/9 - (64*G1eps[2])/9 + (128*G1eps[3])/9 - (16*G1eps[4])/9 + 
   (16*xi*G1eps[4])/27 - (256*G2[2])/9 + (80*xi*G2[2])/9 - (208*G2[3])/27 + 
   (112*xi*G2[3])/27 + (208*G2[5])/27 - (112*xi*G2[5])/27 - (80*G2[6])/9 + 
   (464*xi*G2[6])/81 + (256*G2[9])/9 - (80*xi*G2[9])/9 - (584*G2[17])/27 + 
   (296*xi*G2[17])/27 - (8*G2[19])/27 - (8*xi*G2[19])/9 - (832*G2[24])/27 + 
   (448*xi*G2[24])/27 + (416*G2[26])/27 - (224*xi*G2[26])/27 + 
   (416*G2[27])/27 - (224*xi*G2[27])/27 + (416*G2[28])/27 - 
   (224*xi*G2[28])/27 - (416*G2[30])/27 + (224*xi*G2[30])/27 + 
   (64*G2[33])/9 + (88*G2[36])/9 - (104*xi*G2[36])/81 - (488*G2[39])/27 + 
   (776*xi*G2[39])/81 + (32*G2[41])/3), 
 gs^4*(512/9 - (536*C01)/27 + (368*C02)/27 + (8*log2)/9 + (784*C01*xi)/27 - 
   (800*C02*xi)/81 + (152*log2*xi)/27 + (64*G1eps[1])/9 + (32*G1eps[2])/9 - 
   (64*G1eps[3])/9 + (176*G2[2])/9 + (56*G2[3])/27 - (32*xi*G2[3])/9 - 
   (56*G2[5])/27 + (32*xi*G2[5])/9 + (64*G2[6])/27 - (416*xi*G2[6])/81 - 
   (176*G2[9])/9 + 8*G2[17] - (32*xi*G2[17])/3 + (16*G2[19])/9 + 
   (224*G2[24])/27 - (128*xi*G2[24])/9 - (112*G2[26])/27 + (64*xi*G2[26])/9 - 
   (112*G2[27])/27 + (64*xi*G2[27])/9 - (112*G2[28])/27 + (64*xi*G2[28])/9 + 
   (112*G2[30])/27 - (64*xi*G2[30])/9 - (64*G2[33])/9 - (112*G2[36])/27 - 
   (16*xi*G2[36])/81 + (128*G2[39])/27 - (560*xi*G2[39])/81 - (64*G2[41])/9), 
 gs^4*(2384/27 - (184*C01)/27 + (304*C02)/27 + 8*log2 + (224*xi)/27 - 
   (344*C01*xi)/81 + (128*C02*xi)/81 - (56*log2*xi)/9 + (64*G1eps[2])/9 - 
   (128*G1eps[3])/9 + (64*G1eps[4])/27 + (400*G2[2])/9 - (160*xi*G2[2])/9 - 
   (16*G2[3])/27 + (8*xi*G2[3])/27 + (16*G2[5])/27 - (8*xi*G2[5])/27 - 
   (32*G2[6])/9 + (128*xi*G2[6])/81 - (400*G2[9])/9 + (160*xi*G2[9])/9 - 
   (64*G2[17])/27 + (8*xi*G2[17])/27 + (16*G2[19])/9 - (16*xi*G2[19])/27 - 
   (64*G2[24])/27 + (32*xi*G2[24])/27 + (32*G2[26])/27 - (16*xi*G2[26])/27 + 
   (32*G2[27])/27 - (16*xi*G2[27])/27 + (32*G2[28])/27 - (16*xi*G2[28])/27 - 
   (32*G2[30])/27 + (16*xi*G2[30])/27 - 16*G2[36] + (448*xi*G2[36])/81 + 
   (208*G2[39])/27 - (400*xi*G2[39])/81 - (64*G2[41])/9), 
 gs^4*(656/9 - (160*C01)/3 + (1280*C02)/81 - (416*log2)/27 + (704*xi)/27 + 
   (2480*C01*xi)/27 - (9856*C02*xi)/243 + (544*log2*xi)/81 + 
   (64*G1eps[2])/9 - (128*G1eps[3])/9 + (64*xi*G1eps[4])/27 - (64*G2[2])/9 + 
   (128*xi*G2[2])/9 + (16*G2[3])/3 - (208*xi*G2[3])/27 - (16*G2[5])/3 + 
   (208*xi*G2[5])/27 + (1472*G2[6])/81 - (3904*xi*G2[6])/243 + (64*G2[9])/9 - 
   (128*xi*G2[9])/9 + (496*G2[17])/27 - (2672*xi*G2[17])/81 + 
   (64*G2[19])/27 - (608*xi*G2[19])/81 + (64*G2[24])/3 - (832*xi*G2[24])/27 - 
   (32*G2[26])/3 + (416*xi*G2[26])/27 - (32*G2[27])/3 + (416*xi*G2[27])/27 - 
   (32*G2[28])/3 + (416*xi*G2[28])/27 + (32*G2[30])/3 - (416*xi*G2[30])/27 + 
   (1696*G2[36])/81 - (2432*xi*G2[36])/243 - (1408*G2[39])/81 - 
   (1312*xi*G2[39])/243 - (64*G2[41])/9), 
 gs^4*(5344/27 + (3392*C01)/27 - (4352*C02)/81 + (512*log2)/27 + 
   (512*xi)/27 + (2816*C01*xi)/81 - (4352*C02*xi)/243 - (256*log2*xi)/81 + 
   (128*G1eps[2])/9 - (256*G1eps[3])/9 + (128*G1eps[4])/27 + (448*G2[2])/9 - 
   (352*G2[3])/27 - (64*xi*G2[3])/27 + (352*G2[5])/27 + (64*xi*G2[5])/27 - 
   (1280*G2[6])/81 - (1664*xi*G2[6])/243 - (448*G2[9])/9 - (1312*G2[17])/27 - 
   (832*xi*G2[17])/81 - (128*G2[19])/27 - (256*xi*G2[19])/81 - 
   (1408*G2[24])/27 - (256*xi*G2[24])/27 + (704*G2[26])/27 + 
   (128*xi*G2[26])/27 + (704*G2[27])/27 + (128*xi*G2[27])/27 + 
   (704*G2[28])/27 + (128*xi*G2[28])/27 - (704*G2[30])/27 - 
   (128*xi*G2[30])/27 + (128*G2[36])/81 - (640*xi*G2[36])/243 - 
   (3392*G2[39])/81 - (512*xi*G2[39])/243 - (128*G2[41])/9), 
 gs^4*(2480/27 - (3280*C01)/27 + (1312*C02)/27 - (160*log2)/9 + (320*xi)/27 + 
   (8032*C01*xi)/81 - (3232*C02*xi)/81 + (32*log2*xi)/3 + (64*G1eps[2])/9 - 
   (128*G1eps[3])/9 + (64*G1eps[4])/27 + (256*G2[2])/9 + (112*G2[3])/9 - 
   (272*xi*G2[3])/27 - (112*G2[5])/9 + (272*xi*G2[5])/27 + (640*G2[6])/27 - 
   (1408*xi*G2[6])/81 - (256*G2[9])/9 + (112*G2[17])/3 - (304*xi*G2[17])/9 + 
   (64*G2[19])/27 - (32*xi*G2[19])/9 + (448*G2[24])/9 - (1088*xi*G2[24])/27 - 
   (224*G2[26])/9 + (544*xi*G2[26])/27 - (224*G2[27])/9 + 
   (544*xi*G2[27])/27 - (224*G2[28])/9 + (544*xi*G2[28])/27 + 
   (224*G2[30])/9 - (544*xi*G2[30])/27 + (224*G2[36])/27 - 
   (320*xi*G2[36])/81 + (256*G2[39])/27 - (1312*xi*G2[39])/81 - 
   (64*G2[41])/9), gs^4*(152/3 - (1328*C01)/27 + (608*C02)/27 - (512*xi)/9 - 
   (952*C01*xi)/27 + (832*C02*xi)/81 - (304*log2*xi)/27 - 
   (64*xi*G1eps[1])/9 + (64*G1eps[2])/9 - (64*G1eps[3])/9 + 
   (64*xi*G1eps[3])/9 + (112*G1eps[4])/27 + (16*xi*G1eps[4])/9 - 
   (64*G2[2])/9 - 16*xi*G2[2] + (88*G2[3])/27 + (152*xi*G2[3])/27 - 
   (88*G2[5])/27 - (152*xi*G2[5])/27 + (112*G2[6])/9 + (592*xi*G2[6])/81 + 
   (64*G2[9])/9 + 16*xi*G2[9] + (208*G2[17])/27 + (256*xi*G2[17])/27 + 
   (56*G2[19])/27 - (152*xi*G2[19])/27 + (352*G2[24])/27 + 
   (608*xi*G2[24])/27 - (176*G2[26])/27 - (304*xi*G2[26])/27 - 
   (176*G2[27])/27 - (304*xi*G2[27])/27 - (176*G2[28])/27 - 
   (304*xi*G2[28])/27 + (176*G2[30])/27 + (304*xi*G2[30])/27 + 
   (64*xi*G2[33])/9 + (8*G2[36])/9 - (376*xi*G2[36])/81 - (40*G2[39])/27 + 
   (1288*xi*G2[39])/81 - (32*G2[41])/9 + (64*xi*G2[41])/9), 
 gs^4*(-880/9 + (3940*C01)/27 - (4256*C02)/81 + (824*log2)/27 - (32*xi)/27 - 
   (428*C01*xi)/9 + (4720*C02*xi)/243 - (664*log2*xi)/81 - (64*G1eps[2])/9 + 
   (128*G1eps[3])/9 - (128*G1eps[4])/27 + (656*G2[2])/9 - (224*xi*G2[2])/9 - 
   (448*G2[3])/27 + (136*xi*G2[3])/27 + (448*G2[5])/27 - (136*xi*G2[5])/27 - 
   (2624*G2[6])/81 + (2080*xi*G2[6])/243 - (656*G2[9])/9 + (224*xi*G2[9])/9 - 
   (1160*G2[17])/27 + (1280*xi*G2[17])/81 + (56*G2[19])/27 + 
   (56*xi*G2[19])/81 - (1792*G2[24])/27 + (544*xi*G2[24])/27 + 
   (896*G2[26])/27 - (272*xi*G2[26])/27 + (896*G2[27])/27 - 
   (272*xi*G2[27])/27 + (896*G2[28])/27 - (272*xi*G2[28])/27 - 
   (896*G2[30])/27 + (272*xi*G2[30])/27 - (1048*G2[36])/81 + 
   (1016*xi*G2[36])/243 - (1064*G2[39])/81 + (1432*xi*G2[39])/243 + 
   (64*G2[41])/9), gs^4*((188*C01)/27 - (80*C02)/9 - (88*log2)/9 + 
   (512*xi)/9 + (844*C01*xi)/27 - (256*C02*xi)/27 + (104*log2*xi)/9 + 
   (64*xi*G1eps[1])/9 - (32*G1eps[2])/9 - (64*xi*G1eps[3])/9 - 
   (32*G1eps[4])/27 - (32*xi*G1eps[4])/27 - (304*G2[2])/9 + 
   (256*xi*G2[2])/9 + (56*G2[3])/27 - (16*xi*G2[3])/3 - (56*G2[5])/27 + 
   (16*xi*G2[5])/3 - (64*G2[6])/27 - (160*xi*G2[6])/27 + (304*G2[9])/9 - 
   (256*xi*G2[9])/9 + (32*G2[17])/9 - (248*xi*G2[17])/27 - (104*G2[19])/27 + 
   (152*xi*G2[19])/27 + (224*G2[24])/27 - (64*xi*G2[24])/3 - 
   (112*G2[26])/27 + (32*xi*G2[26])/3 - (112*G2[27])/27 + (32*xi*G2[27])/3 - 
   (112*G2[28])/27 + (32*xi*G2[28])/3 + (112*G2[30])/27 - (32*xi*G2[30])/3 - 
   (64*xi*G2[33])/9 - (8*G2[36])/27 + (136*xi*G2[36])/27 + 8*G2[39] - 
   (424*xi*G2[39])/27 - (64*xi*G2[41])/9), 
 gs^4*((-440*C01)/9 + (64*C02)/3 - (16*log2)/9 + (16*C01*xi)/3 - 
   (80*C02*xi)/27 + (32*G1eps[4])/27 + (32*xi*G1eps[4])/27 - (64*G2[2])/9 + 
   (136*G2[3])/27 - (8*xi*G2[3])/27 - (136*G2[5])/27 + (8*xi*G2[5])/27 + 
   (160*G2[6])/27 + (32*xi*G2[6])/27 + (64*G2[9])/9 + (424*G2[17])/27 - 
   (104*xi*G2[17])/27 + (16*G2[19])/9 - (16*xi*G2[19])/9 + (544*G2[24])/27 - 
   (32*xi*G2[24])/27 - (272*G2[26])/27 + (16*xi*G2[26])/27 - 
   (272*G2[27])/27 + (16*xi*G2[27])/27 - (272*G2[28])/27 + 
   (16*xi*G2[28])/27 + (272*G2[30])/27 - (16*xi*G2[30])/27 - 
   (208*G2[36])/27 + (64*xi*G2[36])/27 + (160*G2[39])/9 - (80*xi*G2[39])/27), 
 gs^4*(2864/27 - (1012*C01)/81 + (304*C02)/27 + (400*log2)/27 - (512*xi)/9 - 
   (1484*C01*xi)/27 + (1328*C02*xi)/81 - (464*log2*xi)/27 - 
   (64*xi*G1eps[1])/9 + (32*G1eps[2])/3 - (128*G1eps[3])/9 + 
   (64*xi*G1eps[3])/9 + (64*G1eps[4])/9 + (64*xi*G1eps[4])/27 + 
   (128*G2[2])/9 - (256*xi*G2[2])/9 - (40*G2[3])/27 + (232*xi*G2[3])/27 + 
   (40*G2[5])/27 - (232*xi*G2[5])/27 + (32*G2[6])/9 + (992*xi*G2[6])/81 - 
   (128*G2[9])/9 + (256*xi*G2[9])/9 - (256*G2[17])/27 + 16*xi*G2[17] + 
   (56*G2[19])/27 - (200*xi*G2[19])/27 - (160*G2[24])/27 + 
   (928*xi*G2[24])/27 + (80*G2[26])/27 - (464*xi*G2[26])/27 + 
   (80*G2[27])/27 - (464*xi*G2[27])/27 + (80*G2[28])/27 - 
   (464*xi*G2[28])/27 - (80*G2[30])/27 + (464*xi*G2[30])/27 + 
   (64*xi*G2[33])/9 - (104*G2[36])/9 - (200*xi*G2[36])/81 - (56*G2[39])/27 + 
   (1592*xi*G2[39])/81 - (64*G2[41])/9 + (64*xi*G2[41])/9), 
 gs^4*(-5536/27 + (7904*C01)/81 - (3040*C02)/81 + (368*log2)/27 - 
   (64*xi)/27 - (640*C01*xi)/27 + (2720*C02*xi)/243 - (80*log2*xi)/81 - 
   (128*G1eps[2])/9 + (256*G1eps[3])/9 - (256*G1eps[4])/27 + (64*G2[2])/3 - 
   (272*G2[3])/27 + (16*xi*G2[3])/9 + (272*G2[5])/27 - (16*xi*G2[5])/9 - 
   (1792*G2[6])/81 + (896*xi*G2[6])/243 - (64*G2[9])/3 - (496*G2[17])/27 + 
   (592*xi*G2[17])/81 + (64*G2[19])/27 + (160*xi*G2[19])/81 - 
   (1088*G2[24])/27 + (64*xi*G2[24])/9 + (544*G2[26])/27 - (32*xi*G2[26])/9 + 
   (544*G2[27])/27 - (32*xi*G2[27])/9 + (544*G2[28])/27 - (32*xi*G2[28])/9 - 
   (544*G2[30])/27 + (32*xi*G2[30])/9 + (64*G2[36])/81 + 
   (544*xi*G2[36])/243 - (544*G2[39])/81 + (320*xi*G2[39])/243 + 
   (128*G2[41])/9), gs^4*((376*C01)/27 - (160*C02)/9 - (176*log2)/9 + 
   (1024*xi)/9 + (1688*C01*xi)/27 - (512*C02*xi)/27 + (208*log2*xi)/9 + 
   (128*xi*G1eps[1])/9 - (64*G1eps[2])/9 - (128*xi*G1eps[3])/9 - 
   (64*G1eps[4])/27 - (64*xi*G1eps[4])/27 - (608*G2[2])/9 + 
   (512*xi*G2[2])/9 + (112*G2[3])/27 - (32*xi*G2[3])/3 - (112*G2[5])/27 + 
   (32*xi*G2[5])/3 - (128*G2[6])/27 - (320*xi*G2[6])/27 + (608*G2[9])/9 - 
   (512*xi*G2[9])/9 + (64*G2[17])/9 - (496*xi*G2[17])/27 - (208*G2[19])/27 + 
   (304*xi*G2[19])/27 + (448*G2[24])/27 - (128*xi*G2[24])/3 - 
   (224*G2[26])/27 + (64*xi*G2[26])/3 - (224*G2[27])/27 + (64*xi*G2[27])/3 - 
   (224*G2[28])/27 + (64*xi*G2[28])/3 + (224*G2[30])/27 - (64*xi*G2[30])/3 - 
   (128*xi*G2[33])/9 - (16*G2[36])/27 + (272*xi*G2[36])/27 + 16*G2[39] - 
   (848*xi*G2[39])/27 - (128*xi*G2[41])/9), 
 gs^4*(4552/27 + (14008*C01)/81 - (592*C02)/9 + (1088*log2)/27 - (256*xi)/9 - 
   (2264*C01*xi)/27 + (256*C02*xi)/9 - (176*log2*xi)/9 - (32*xi*G1eps[1])/9 + 
   (112*G1eps[2])/9 - (64*G1eps[3])/3 + (32*xi*G1eps[3])/9 + 
   (208*G1eps[4])/27 + (16*xi*G1eps[4])/27 + (544*G2[2])/9 - 
   (272*xi*G2[2])/9 - (176*G2[3])/9 + (32*xi*G2[3])/3 + (176*G2[5])/9 - 
   (32*xi*G2[5])/3 - (272*G2[6])/9 + 16*xi*G2[6] - (544*G2[9])/9 + 
   (272*xi*G2[9])/9 - (1912*G2[17])/27 + (776*xi*G2[17])/27 - (40*G2[19])/9 - 
   (8*xi*G2[19])/3 - (704*G2[24])/9 + (128*xi*G2[24])/3 + (352*G2[26])/9 - 
   (64*xi*G2[26])/3 + (352*G2[27])/9 - (64*xi*G2[27])/3 + (352*G2[28])/9 - 
   (64*xi*G2[28])/3 - (352*G2[30])/9 + (64*xi*G2[30])/3 + (32*xi*G2[33])/9 - 
   (200*G2[36])/9 + (8*xi*G2[36])/3 - (88*G2[39])/3 + (56*xi*G2[39])/3 - 
   (32*G2[41])/3 + (32*xi*G2[41])/9), 
 gs^4*(-2864/27 - (3512*C01)/81 + (512*C02)/27 - (184*log2)/27 + 
   (784*C01*xi)/27 - (800*C02*xi)/81 + (152*log2*xi)/27 - (64*G1eps[2])/9 + 
   (128*G1eps[3])/9 - (128*G1eps[4])/27 + (112*G2[2])/9 + (40*G2[3])/9 - 
   (32*xi*G2[3])/9 - (40*G2[5])/9 + (32*xi*G2[5])/9 + (128*G2[6])/27 - 
   (416*xi*G2[6])/81 - (112*G2[9])/9 + (584*G2[17])/27 - (32*xi*G2[17])/3 + 
   (32*G2[19])/9 + (160*G2[24])/9 - (128*xi*G2[24])/9 - (80*G2[26])/9 + 
   (64*xi*G2[26])/9 - (80*G2[27])/9 + (64*xi*G2[27])/9 - (80*G2[28])/9 + 
   (64*xi*G2[28])/9 + (80*G2[30])/9 - (64*xi*G2[30])/9 + (112*G2[36])/27 - 
   (16*xi*G2[36])/81 + (320*G2[39])/27 - (560*xi*G2[39])/81 + (64*G2[41])/9), 
 gs^4*(-160/9 - (12008*C01)/81 + (416*C02)/9 - (1240*log2)/27 + 
   (1760*xi)/27 + (8440*C01*xi)/81 - (352*C02*xi)/9 + (632*log2*xi)/27 + 
   (64*xi*G1eps[1])/9 - (32*G1eps[2])/9 - (64*xi*G1eps[3])/9 - 
   (64*G1eps[4])/27 - 112*G2[2] + (544*xi*G2[2])/9 + (176*G2[3])/9 - 
   (344*xi*G2[3])/27 - (176*G2[5])/9 + (344*xi*G2[5])/27 + 32*G2[6] - 
   (512*xi*G2[6])/27 + 112*G2[9] - (544*xi*G2[9])/9 + (176*G2[17])/3 - 
   (952*xi*G2[17])/27 - (64*G2[19])/27 + (80*xi*G2[19])/27 + (704*G2[24])/9 - 
   (1376*xi*G2[24])/27 - (352*G2[26])/9 + (688*xi*G2[26])/27 - 
   (352*G2[27])/9 + (688*xi*G2[27])/27 - (352*G2[28])/9 + 
   (688*xi*G2[28])/27 + (352*G2[30])/9 - (688*xi*G2[30])/27 - 
   (64*xi*G2[33])/9 + (208*G2[36])/9 - (64*xi*G2[36])/27 + (176*G2[39])/9 - 
   (208*xi*G2[39])/9 - (64*xi*G2[41])/9), 
 gs^4*(296/9 - (856*C01)/9 + (1136*C02)/27 - (80*log2)/9 - (128*xi)/3 + 
   (632*C01*xi)/9 - (2576*C02*xi)/81 - (16*log2*xi)/27 - (64*xi*G1eps[1])/9 + 
   (64*G1eps[2])/9 - (64*G1eps[3])/9 + (64*xi*G1eps[3])/9 + 
   (32*xi*G1eps[4])/27 + (352*G2[2])/9 - (64*xi*G2[2])/3 + (176*G2[3])/27 - 
   (112*xi*G2[3])/27 - (176*G2[5])/27 + (112*xi*G2[5])/27 + (640*G2[6])/27 - 
   (1088*xi*G2[6])/81 - (352*G2[9])/9 + (64*xi*G2[9])/3 + (704*G2[17])/27 - 
   (640*xi*G2[17])/27 + (176*G2[19])/27 - (272*xi*G2[19])/27 + 
   (704*G2[24])/27 - (448*xi*G2[24])/27 - (352*G2[26])/27 + 
   (224*xi*G2[26])/27 - (352*G2[27])/27 + (224*xi*G2[27])/27 - 
   (352*G2[28])/27 + (224*xi*G2[28])/27 + (352*G2[30])/27 - 
   (224*xi*G2[30])/27 + (64*xi*G2[33])/9 + (608*G2[36])/27 - 
   (1216*xi*G2[36])/81 - (448*G2[39])/27 + (544*xi*G2[39])/81 - 
   (32*G2[41])/9 + (64*xi*G2[41])/9), 
 gs^4*(2480/27 - (640*C01)/27 + (160*C02)/27 - (128*log2)/9 + (320*xi)/27 + 
   (7168*C01*xi)/81 - (2752*C02*xi)/81 + (32*log2*xi)/3 + (64*G1eps[2])/9 - 
   (128*G1eps[3])/9 - (64*xi*G1eps[4])/27 + (128*G2[2])/3 + (64*G2[3])/27 - 
   (256*xi*G2[3])/27 - (64*G2[5])/27 + (256*xi*G2[5])/27 + (320*G2[6])/27 - 
   (1600*xi*G2[6])/81 - (128*G2[9])/3 + (160*G2[17])/27 - 
   (704*xi*G2[17])/27 - (32*G2[19])/27 + (256*G2[24])/27 - 
   (1024*xi*G2[24])/27 - (128*G2[26])/27 + (512*xi*G2[26])/27 - 
   (128*G2[27])/27 + (512*xi*G2[27])/27 - (128*G2[28])/27 + 
   (512*xi*G2[28])/27 + (128*G2[30])/27 - (512*xi*G2[30])/27 + 
   (640*G2[36])/27 - (704*xi*G2[36])/81 - (704*G2[39])/27 - 
   (832*xi*G2[39])/81 - (64*G2[41])/9), 
 gs^4*(3688/27 - (2248*C01)/9 + (304*C02)/3 - (368*log2)/9 + (256*xi)/27 + 
   (10136*C01*xi)/81 - 48*C02*xi + (400*log2*xi)/27 + (32*G1eps[2])/3 - 
   (64*G1eps[3])/3 + (128*G1eps[4])/27 - (32*xi*G1eps[4])/27 - (32*G2[2])/9 + 
   (224*G2[3])/9 - (352*xi*G2[3])/27 - (224*G2[5])/9 + (352*xi*G2[5])/27 + 
   (448*G2[6])/9 - (640*xi*G2[6])/27 + (32*G2[9])/9 + (2000*G2[17])/27 - 
   (368*xi*G2[17])/9 + (112*G2[19])/27 - (80*xi*G2[19])/27 + (896*G2[24])/9 - 
   (1408*xi*G2[24])/27 - (448*G2[26])/9 + (704*xi*G2[26])/27 - 
   (448*G2[27])/9 + (704*xi*G2[27])/27 - (448*G2[28])/9 + 
   (704*xi*G2[28])/27 + (448*G2[30])/9 - (704*xi*G2[30])/27 + (64*G2[36])/3 - 
   (224*xi*G2[36])/27 + (160*G2[39])/9 - (160*xi*G2[39])/9 - (32*G2[41])/3), 
 gs^4*(88/9 + (1208*C01)/27 - (508*C02)/27 + (80*log2)/9 - (184*xi)/9 - 
   (772*C01*xi)/27 + (572*C02*xi)/81 - (128*log2*xi)/27 - 
   (16*xi*G1eps[1])/9 + (8*G1eps[2])/9 - (16*xi*G1eps[2])/9 + 
   (16*xi*G1eps[3])/9 + (104*G2[2])/9 - 8*xi*G2[2] - (44*G2[3])/9 + 
   (92*xi*G2[3])/27 + (44*G2[5])/9 - (92*xi*G2[5])/27 - (208*G2[6])/27 + 
   (464*xi*G2[6])/81 - (104*G2[9])/9 + 8*xi*G2[9] - 16*G2[17] + 
   (296*xi*G2[17])/27 - (4*G2[19])/3 + (20*xi*G2[19])/27 - (176*G2[24])/9 + 
   (368*xi*G2[24])/27 + (88*G2[26])/9 - (184*xi*G2[26])/27 + (88*G2[27])/9 - 
   (184*xi*G2[27])/27 + (88*G2[28])/9 - (184*xi*G2[28])/27 - (88*G2[30])/9 + 
   (184*xi*G2[30])/27 + (16*xi*G2[33])/9 - (32*G2[36])/27 + 
   (256*xi*G2[36])/81 - (256*G2[39])/27 + (440*xi*G2[39])/81 + 
   (16*xi*G2[41])/9), gs^4*(-8/3 + (800*C01)/27 - (296*C02)/27 + 
   (64*log2)/9 - (368*xi)/9 - (664*C01*xi)/27 + (440*C02*xi)/81 - 
   (128*log2*xi)/27 + (32*G1eps[1])/9 - (32*xi*G1eps[1])/9 - 
   (32*xi*G1eps[2])/9 + (32*G1eps[3])/9 + (32*xi*G1eps[3])/9 - 
   (64*G1eps[4])/27 + (64*G2[2])/3 - 16*xi*G2[2] - (64*G2[3])/27 + 
   (8*xi*G2[3])/3 + (64*G2[5])/27 - (8*xi*G2[5])/3 - (64*G2[6])/9 + 
   (416*xi*G2[6])/81 - (64*G2[9])/3 + 16*xi*G2[9] - (56*G2[17])/9 + 
   (256*xi*G2[17])/27 - (40*G2[19])/27 + (40*xi*G2[19])/27 - 
   (256*G2[24])/27 + (32*xi*G2[24])/3 + (128*G2[26])/27 - (16*xi*G2[26])/3 + 
   (128*G2[27])/27 - (16*xi*G2[27])/3 + (128*G2[28])/27 - (16*xi*G2[28])/3 - 
   (128*G2[30])/27 + (16*xi*G2[30])/3 - (32*G2[33])/9 + (32*xi*G2[33])/9 - 
   (16*G2[36])/9 + (448*xi*G2[36])/81 - (80*G2[39])/27 + (272*xi*G2[39])/81 + 
   (32*xi*G2[41])/9), gs^4*(24 + (1220*C01)/27 - 20*C02 + (8*log2)/3 - 
   (56*xi)/9 - (368*C01*xi)/27 + (148*C02*xi)/27 - (8*log2*xi)/9 + 
   (16*G1eps[1])/9 + (8*G1eps[2])/9 - (16*xi*G1eps[2])/9 - (16*G1eps[3])/9 - 
   (32*G1eps[4])/27 - (32*xi*G1eps[4])/27 + (88*G2[2])/3 - (104*xi*G2[2])/9 - 
   (28*G2[3])/9 - (4*xi*G2[3])/27 + (28*G2[5])/9 + (4*xi*G2[5])/27 - 
   (80*G2[6])/9 + (16*xi*G2[6])/9 - (88*G2[9])/3 + (104*xi*G2[9])/9 - 
   (320*G2[17])/27 + (152*xi*G2[17])/27 - (100*G2[19])/27 + 
   (44*xi*G2[19])/9 - (112*G2[24])/9 - (16*xi*G2[24])/27 + (56*G2[26])/9 + 
   (8*xi*G2[26])/27 + (56*G2[27])/9 + (8*xi*G2[27])/27 + (56*G2[28])/9 + 
   (8*xi*G2[28])/27 - (56*G2[30])/9 - (8*xi*G2[30])/27 - (16*G2[33])/9 - 
   (8*G2[36])/3 + (56*xi*G2[36])/9 - (40*G2[39])/9 - (128*xi*G2[39])/27 - 
   (16*G2[41])/9), gs^4*(32/3 - (2668*C01)/27 + (1136*C02)/27 - 
   (152*log2)/9 + (1088*C01*xi)/27 - (1144*C02*xi)/81 + (232*log2*xi)/27 + 
   (16*G1eps[1])/9 + (8*G1eps[2])/9 - (16*G1eps[3])/9 - (32*G2[2])/9 + 
   (292*G2[3])/27 - (44*xi*G2[3])/9 - (292*G2[5])/27 + (44*xi*G2[5])/9 + 
   16*G2[6] - (592*xi*G2[6])/81 + (32*G2[9])/9 + (308*G2[17])/9 - 
   (44*xi*G2[17])/3 + (16*G2[19])/9 + (1168*G2[24])/27 - (176*xi*G2[24])/9 - 
   (584*G2[26])/27 + (88*xi*G2[26])/9 - (584*G2[27])/27 + (88*xi*G2[27])/9 - 
   (584*G2[28])/27 + (88*xi*G2[28])/9 + (584*G2[30])/27 - (88*xi*G2[30])/9 - 
   (16*G2[33])/9 - (128*xi*G2[36])/81 + (560*G2[39])/27 - 
   (664*xi*G2[39])/81 - (16*G2[41])/9), 
 gs^4*(-80/3 + (1556*C01)/27 - (2368*C02)/81 + (184*log2)/27 - (16*xi)/27 - 
   (124*C01*xi)/3 + (3752*C02*xi)/243 - (608*log2*xi)/81 - (32*G1eps[1])/9 - 
   (16*G1eps[2])/9 + (32*G1eps[3])/9 - (128*G2[2])/9 - (152*G2[3])/27 + 
   (128*xi*G2[3])/27 + (152*G2[5])/27 - (128*xi*G2[5])/27 - (688*G2[6])/81 + 
   (1712*xi*G2[6])/243 + (128*G2[9])/9 - (520*G2[17])/27 + 
   (1192*xi*G2[17])/81 - (64*G2[19])/27 + (40*xi*G2[19])/81 - 
   (608*G2[24])/27 + (512*xi*G2[24])/27 + (304*G2[26])/27 - 
   (256*xi*G2[26])/27 + (304*G2[27])/27 - (256*xi*G2[27])/27 + 
   (304*G2[28])/27 - (256*xi*G2[28])/27 - (304*G2[30])/27 + 
   (256*xi*G2[30])/27 + (32*G2[33])/9 + (112*G2[36])/81 + 
   (160*xi*G2[36])/243 - (880*G2[39])/81 + (2144*xi*G2[39])/243 + 
   (32*G2[41])/9), gs^4*(-280/9 + 28*C01 - (464*C02)/27 + (8*log2)/9 - 
   (112*xi)/9 - (268*C01*xi)/9 + (1112*C02*xi)/81 - (32*log2*xi)/27 - 
   (32*G1eps[2])/9 + (64*G1eps[3])/9 - (32*xi*G1eps[4])/27 - (32*G2[2])/3 - 
   (32*G2[3])/27 + (8*xi*G2[3])/3 + (32*G2[5])/27 - (8*xi*G2[5])/3 - 
   (112*G2[6])/27 + (368*xi*G2[6])/81 + (32*G2[9])/3 - (208*G2[17])/27 + 
   (320*xi*G2[17])/27 - (112*G2[19])/27 + (8*xi*G2[19])/3 - (128*G2[24])/27 + 
   (32*xi*G2[24])/3 + (64*G2[26])/27 - (16*xi*G2[26])/3 + (64*G2[27])/27 - 
   (16*xi*G2[27])/3 + (64*G2[28])/27 - (16*xi*G2[28])/3 - (64*G2[30])/27 + 
   (16*xi*G2[30])/3 + (16*G2[36])/27 + (64*xi*G2[36])/81 + (16*G2[39])/27 + 
   (368*xi*G2[39])/81 + (32*G2[41])/9), 
 gs^4*(272/9 + (638*C01)/27 - (88*C02)/9 + (56*log2)/9 - (16*xi)/27 - 
   (242*C01*xi)/27 + (1400*C02*xi)/243 - (200*log2*xi)/81 + (32*G1eps[1])/9 + 
   (16*G1eps[2])/9 - (32*G1eps[3])/9 + (256*G2[2])/9 - (32*xi*G2[2])/3 - 
   (52*G2[3])/27 + (20*xi*G2[3])/27 + (52*G2[5])/27 - (20*xi*G2[5])/27 - 
   (112*G2[6])/27 + (368*xi*G2[6])/243 - (256*G2[9])/9 + (32*xi*G2[9])/3 - 
   (176*G2[17])/27 + (184*xi*G2[17])/81 - (20*G2[19])/27 + (4*xi*G2[19])/81 - 
   (208*G2[24])/27 + (80*xi*G2[24])/27 + (104*G2[26])/27 - 
   (40*xi*G2[26])/27 + (104*G2[27])/27 - (40*xi*G2[27])/27 + 
   (104*G2[28])/27 - (40*xi*G2[28])/27 - (104*G2[30])/27 + 
   (40*xi*G2[30])/27 - (32*G2[33])/9 - (116*G2[36])/27 + 
   (316*xi*G2[36])/243 - (4*G2[39])/3 + (44*xi*G2[39])/243 - (32*G2[41])/9), 
 gs^4*(32/9 + (1724*C01)/27 - (704*C02)/27 + (32*log2)/3 - (32*xi)/27 - 
   (308*C01*xi)/9 + (3856*C02*xi)/243 - (592*log2*xi)/81 + (400*G2[2])/9 - 
   (64*xi*G2[2])/3 - (56*G2[3])/9 + (32*xi*G2[3])/9 + (56*G2[5])/9 - 
   (32*xi*G2[5])/9 - (320*G2[6])/27 + (1504*xi*G2[6])/243 - (400*G2[9])/9 + 
   (64*xi*G2[9])/3 - (64*G2[17])/3 + (872*xi*G2[17])/81 - (8*G2[19])/3 + 
   (8*xi*G2[19])/81 - (224*G2[24])/9 + (128*xi*G2[24])/9 + (112*G2[26])/9 - 
   (64*xi*G2[26])/9 + (112*G2[27])/9 - (64*xi*G2[27])/9 + (112*G2[28])/9 - 
   (64*xi*G2[28])/9 - (112*G2[30])/9 + (64*xi*G2[30])/9 - (184*G2[36])/27 + 
   (728*xi*G2[36])/243 - (152*G2[39])/27 + (1000*xi*G2[39])/243), 
 gs^4*(-136/3 + (2798*C01)/27 - (1184*C02)/27 + (40*log2)/3 - (16*xi)/9 - 
   (970*C01*xi)/27 + (1328*C02*xi)/81 - (152*log2*xi)/27 - (32*G1eps[2])/9 + 
   (64*G1eps[3])/9 - (16*G1eps[4])/9 + (16*xi*G1eps[4])/27 + (368*G2[2])/9 - 
   (160*xi*G2[2])/9 - (284*G2[3])/27 + 4*xi*G2[3] + (284*G2[5])/27 - 
   4*xi*G2[5] - (448*G2[6])/27 + (512*xi*G2[6])/81 - (368*G2[9])/9 + 
   (160*xi*G2[9])/9 - (880*G2[17])/27 + (296*xi*G2[17])/27 - (76*G2[19])/27 - 
   (4*xi*G2[19])/9 - (1136*G2[24])/27 + 16*xi*G2[24] + (568*G2[26])/27 - 
   8*xi*G2[26] + (568*G2[27])/27 - 8*xi*G2[27] + (568*G2[28])/27 - 
   8*xi*G2[28] - (568*G2[30])/27 + 8*xi*G2[30] + (4*G2[36])/27 + 
   (28*xi*G2[36])/81 - (476*G2[39])/27 + (620*xi*G2[39])/81 + (32*G2[41])/9), 
 gs^4*(-520/9 - (2876*C01)/27 + (1160*C02)/27 - (160*log2)/9 + 
   (820*C01*xi)/27 - (904*C02*xi)/81 + (160*log2*xi)/27 - (32*G1eps[2])/9 + 
   (64*G1eps[3])/9 - (16*G1eps[4])/9 + (16*xi*G1eps[4])/27 - (176*G2[2])/9 + 
   (32*xi*G2[2])/9 + (296*G2[3])/27 - (88*xi*G2[3])/27 - (296*G2[5])/27 + 
   (88*xi*G2[5])/27 + (496*G2[6])/27 - (400*xi*G2[6])/81 + (176*G2[9])/9 - 
   (32*xi*G2[9])/9 + (344*G2[17])/9 - (104*xi*G2[17])/9 + (32*G2[19])/9 - 
   (32*xi*G2[19])/27 + (1184*G2[24])/27 - (352*xi*G2[24])/27 - 
   (592*G2[26])/27 + (176*xi*G2[26])/27 - (592*G2[27])/27 + 
   (176*xi*G2[27])/27 - (592*G2[28])/27 + (176*xi*G2[28])/27 + 
   (592*G2[30])/27 - (176*xi*G2[30])/27 + (176*G2[36])/27 - 
   (176*xi*G2[36])/81 + (512*G2[39])/27 - (352*xi*G2[39])/81 + 
   (32*G2[41])/9), gs^4*(32/9 + (2488*C01)/27 - (3056*C02)/81 + 
   (368*log2)/27 - (32*xi)/27 - (368*C01*xi)/9 + (3760*C02*xi)/243 - 
   (496*log2*xi)/81 - (16*G2[2])/9 - (256*G2[3])/27 + (40*xi*G2[3])/9 + 
   (256*G2[5])/27 - (40*xi*G2[5])/9 - (1280*G2[6])/81 + (1696*xi*G2[6])/243 + 
   (16*G2[9])/9 - (832*G2[17])/27 + (1160*xi*G2[17])/81 - (64*G2[19])/27 + 
   (80*xi*G2[19])/81 - (1024*G2[24])/27 + (160*xi*G2[24])/9 + 
   (512*G2[26])/27 - (80*xi*G2[26])/9 + (512*G2[27])/27 - (80*xi*G2[27])/9 + 
   (512*G2[28])/27 - (80*xi*G2[28])/9 - (512*G2[30])/27 + (80*xi*G2[30])/9 - 
   (304*G2[36])/81 + (320*xi*G2[36])/243 - (1232*G2[39])/81 + 
   (1840*xi*G2[39])/243), gs^4*(352/27 + (1568*C01)/27 - (64*C02)/3 + 
   (112*log2)/9 - (224*xi)/27 - (3016*C01*xi)/81 + (1280*C02*xi)/81 - 
   (112*log2*xi)/27 + (32*G1eps[4])/27 - (32*xi*G1eps[4])/27 + 16*G2[2] - 
   (64*xi*G2[2])/9 - (160*G2[3])/27 + (88*xi*G2[3])/27 + (160*G2[5])/27 - 
   (88*xi*G2[5])/27 - (352*G2[6])/27 + (512*xi*G2[6])/81 - 16*G2[9] + 
   (64*xi*G2[9])/9 - (64*G2[17])/3 + (376*xi*G2[17])/27 - (64*G2[19])/27 + 
   (80*xi*G2[19])/27 - (640*G2[24])/27 + (352*xi*G2[24])/27 + 
   (320*G2[26])/27 - (176*xi*G2[26])/27 + (320*G2[27])/27 - 
   (176*xi*G2[27])/27 + (320*G2[28])/27 - (176*xi*G2[28])/27 - 
   (320*G2[30])/27 + (176*xi*G2[30])/27 - (272*G2[36])/27 + 
   (352*xi*G2[36])/81 - (16*G2[39])/9 + (176*xi*G2[39])/81), 
 gs^4*(-520/9 - (218*C01)/3 + (256*C02)/9 - (136*log2)/9 + 26*C01*xi - 
   (736*C02*xi)/81 + (136*log2*xi)/27 - (32*G1eps[2])/9 + (64*G1eps[3])/9 - 
   (64*G1eps[4])/27 - (304*G2[2])/9 + (112*xi*G2[2])/9 + (212*G2[3])/27 - 
   (28*xi*G2[3])/9 - (212*G2[5])/27 + (28*xi*G2[5])/9 + (368*G2[6])/27 - 
   (400*xi*G2[6])/81 + (304*G2[9])/9 - (112*xi*G2[9])/9 + (752*G2[17])/27 - 
   (248*xi*G2[17])/27 + (52*G2[19])/27 + (4*xi*G2[19])/27 + (848*G2[24])/27 - 
   (112*xi*G2[24])/9 - (424*G2[26])/27 + (56*xi*G2[26])/9 - (424*G2[27])/27 + 
   (56*xi*G2[27])/9 - (424*G2[28])/27 + (56*xi*G2[28])/9 + (424*G2[30])/27 - 
   (56*xi*G2[30])/9 + (268*G2[36])/27 - (140*xi*G2[36])/81 + (28*G2[39])/3 - 
   (364*xi*G2[39])/81 + (32*G2[41])/9), 
 gs^4*(-128/27 - (7868*C01)/81 + (304*C02)/9 - (640*log2)/27 + 
   (964*C01*xi)/27 - (1120*C02*xi)/81 + (208*log2*xi)/27 - (560*G2[2])/9 + 
   (224*xi*G2[2])/9 + (104*G2[3])/9 - (112*xi*G2[3])/27 - (104*G2[5])/9 + 
   (112*xi*G2[5])/27 + (64*G2[6])/3 - (544*xi*G2[6])/81 + (560*G2[9])/9 - 
   (224*xi*G2[9])/9 + (304*G2[17])/9 - (328*xi*G2[17])/27 - (8*G2[19])/9 + 
   (8*xi*G2[19])/27 + (416*G2[24])/9 - (448*xi*G2[24])/27 - (208*G2[26])/9 + 
   (224*xi*G2[26])/27 - (208*G2[27])/9 + (224*xi*G2[27])/27 - 
   (208*G2[28])/9 + (224*xi*G2[28])/27 + (208*G2[30])/9 - 
   (224*xi*G2[30])/27 + (40*G2[36])/3 - (248*xi*G2[36])/81 + (88*G2[39])/9 - 
   (424*xi*G2[39])/81), gs^4*(-64/27 - (3478*C01)/81 + (152*C02)/9 - 
   (200*log2)/27 - (256*xi)/9 - (70*C01*xi)/9 + (56*C02*xi)/27 - 
   (8*log2*xi)/3 - (32*xi*G1eps[1])/9 + (16*G1eps[2])/9 + 
   (32*xi*G1eps[3])/9 + (16*G1eps[4])/27 + (16*xi*G1eps[4])/27 - 
   (128*G2[2])/9 - (16*xi*G2[2])/9 + 4*G2[3] + (4*xi*G2[3])/3 - 4*G2[5] - 
   (4*xi*G2[5])/3 + (32*G2[6])/3 + (32*xi*G2[6])/27 + (128*G2[9])/9 + 
   (16*xi*G2[9])/9 + (112*G2[17])/9 + (40*xi*G2[17])/27 + (28*G2[19])/27 - 
   (52*xi*G2[19])/27 + 16*G2[24] + (16*xi*G2[24])/3 - 8*G2[26] - 
   (8*xi*G2[26])/3 - 8*G2[27] - (8*xi*G2[27])/3 - 8*G2[28] - 
   (8*xi*G2[28])/3 + 8*G2[30] + (8*xi*G2[30])/3 + (32*xi*G2[33])/9 + 
   (20*G2[36])/3 - (92*xi*G2[36])/27 - (4*G2[39])/9 + (164*xi*G2[39])/27 + 
   (32*xi*G2[41])/9), gs^4*(-32/9 - (2008*C01)/27 + (296*C02)/9 - 
   (16*log2)/3 - (128*xi)/9 + (124*C01*xi)/27 - (80*C02*xi)/27 - 
   (16*log2*xi)/9 - (16*xi*G1eps[1])/9 + (8*G1eps[2])/9 + 
   (16*xi*G1eps[3])/9 + (32*G1eps[4])/27 + (32*xi*G1eps[4])/27 - 
   (112*G2[2])/9 - (16*xi*G2[2])/3 + (20*G2[3])/3 + (4*xi*G2[3])/9 - 
   (20*G2[5])/3 - (4*xi*G2[5])/9 + (112*G2[6])/9 + (16*xi*G2[6])/27 + 
   (112*G2[9])/9 + (16*xi*G2[9])/3 + (596*G2[17])/27 - (28*xi*G2[17])/9 + 
   (88*G2[19])/27 - (88*xi*G2[19])/27 + (80*G2[24])/3 + (16*xi*G2[24])/9 - 
   (40*G2[26])/3 - (8*xi*G2[26])/9 - (40*G2[27])/3 - (8*xi*G2[27])/9 - 
   (40*G2[28])/3 - (8*xi*G2[28])/9 + (40*G2[30])/3 + (8*xi*G2[30])/9 + 
   (16*xi*G2[33])/9 - (8*G2[36])/9 - (40*xi*G2[36])/27 + (40*G2[39])/3 + 
   (64*xi*G2[39])/27 + (16*xi*G2[41])/9), 
 gs^4*(-136/3 + (3212*C01)/27 - (1328*C02)/27 + (152*log2)/9 - (16*xi)/9 - 
   (364*C01*xi)/9 + (1256*C02*xi)/81 - (128*log2*xi)/27 - (32*G1eps[2])/9 + 
   (64*G1eps[3])/9 - (64*G1eps[4])/27 + (112*G2[2])/9 - (320*G2[3])/27 + 
   (112*xi*G2[3])/27 + (320*G2[5])/27 - (112*xi*G2[5])/27 - (592*G2[6])/27 + 
   (560*xi*G2[6])/81 - (112*G2[9])/9 - (320*G2[17])/9 + (376*xi*G2[17])/27 - 
   (64*G2[19])/27 + (40*xi*G2[19])/27 - (1280*G2[24])/27 + 
   (448*xi*G2[24])/27 + (640*G2[26])/27 - (224*xi*G2[26])/27 + 
   (640*G2[27])/27 - (224*xi*G2[27])/27 + (640*G2[28])/27 - 
   (224*xi*G2[28])/27 - (640*G2[30])/27 + (224*xi*G2[30])/27 - 
   (128*G2[36])/27 + (160*xi*G2[36])/81 - (416*G2[39])/27 + 
   (512*xi*G2[39])/81 + (32*G2[41])/9), 
 gs^4*(176/27 + (1124*C01)/27 - (176*C02)/9 + (8*log2)/9 + (656*xi)/27 - 
   (1052*C01*xi)/81 + (200*C02*xi)/27 + (80*log2*xi)/27 + 
   (32*xi*G1eps[1])/9 - (16*G1eps[2])/9 - (32*xi*G1eps[3])/9 - 
   (32*xi*G1eps[4])/27 - (80*G2[2])/9 + (32*xi*G2[2])/3 - (8*G2[3])/3 - 
   (8*xi*G2[3])/27 + (8*G2[5])/3 + (8*xi*G2[5])/27 - (80*G2[6])/9 + 
   (16*xi*G2[6])/9 + (80*G2[9])/9 - (32*xi*G2[9])/3 - (104*G2[17])/9 + 
   (16*xi*G2[17])/3 - (32*G2[19])/9 + (136*xi*G2[19])/27 - (32*G2[24])/3 - 
   (32*xi*G2[24])/27 + (16*G2[26])/3 + (16*xi*G2[26])/27 + (16*G2[27])/3 + 
   (16*xi*G2[27])/27 + (16*G2[28])/3 + (16*xi*G2[28])/27 - (16*G2[30])/3 - 
   (16*xi*G2[30])/27 - (32*xi*G2[33])/9 - (16*G2[36])/3 + (16*xi*G2[36])/3 + 
   (16*G2[39])/9 - (160*xi*G2[39])/27 - (32*xi*G2[41])/9), 
 gs^4*(19328/9 - (2816*C01)/27 + (2048*xi)/9 + (5888*C01*xi)/27 - 
   (1024*G1eps[3])/3 + (512*G1eps[4])/3 + (512*G2[11])/9 - 
   (512*xi*G2[11])/9 + (512*G2[12])/9 + (512*xi*G2[12])/9 - (512*G2[15])/9 - 
   (512*xi*G2[15])/9 - (1280*G2[17])/9 - (2816*xi*G2[17])/27 + 
   (512*G2[18])/9 + (512*xi*G2[18])/9 + (1280*G2[20])/9 + 
   (256*xi*G2[20])/27 - (1024*G2[21])/9 - (1024*xi*G2[21])/9 - 
   (512*G2[41])/3), gs^4*(-4832/9 + (704*C01)/27 - (512*xi)/9 - 
   (1472*C01*xi)/27 + (256*G1eps[3])/3 - (128*G1eps[4])/3 - (128*G2[11])/9 + 
   (128*xi*G2[11])/9 - (128*G2[12])/9 - (128*xi*G2[12])/9 + (128*G2[15])/9 + 
   (128*xi*G2[15])/9 + (320*G2[17])/9 + (704*xi*G2[17])/27 - (128*G2[18])/9 - 
   (128*xi*G2[18])/9 - (320*G2[20])/9 - (64*xi*G2[20])/27 + (256*G2[21])/9 + 
   (256*xi*G2[21])/9 + (128*G2[41])/3), 
 gs^4*(2416/9 - (2408*C01)/27 + (256*xi)/9 + (1928*C01*xi)/27 - 
   (128*G1eps[3])/3 + (832*G1eps[4])/27 + (256*xi*G1eps[4])/27 + 
   (80*G2[11])/3 - (16*xi*G2[11])/3 + (64*G2[12])/3 - (128*xi*G2[12])/9 - 
   (64*G2[15])/3 + (128*xi*G2[15])/9 + (64*G2[17])/27 - (1216*xi*G2[17])/27 + 
   (64*G2[18])/3 - (128*xi*G2[18])/9 + (2048*G2[20])/27 - 64*xi*G2[20] - 
   (128*G2[21])/3 + (256*xi*G2[21])/9 - (64*G2[41])/3), 
 gs^4*(2416/9 + (568*C01)/9 + (256*xi)/9 - (152*C01*xi)/9 - 
   (128*G1eps[3])/3 + (320*G1eps[4])/27 - (256*xi*G1eps[4])/27 - 
   (112*G2[11])/9 - (80*xi*G2[11])/9 - (64*G2[12])/9 + (256*xi*G2[12])/9 + 
   (64*G2[15])/9 - (256*xi*G2[15])/9 - (1024*G2[17])/27 + 
   (512*xi*G2[17])/27 - (64*G2[18])/9 + (256*xi*G2[18])/9 - 
   (1088*G2[20])/27 + (1792*xi*G2[20])/27 + (128*G2[21])/9 - 
   (512*xi*G2[21])/9 - (64*G2[41])/3), 
 gs^4*(-4832/9 + (704*C01)/27 - (512*xi)/9 - (1472*C01*xi)/27 + 
   (256*G1eps[3])/3 - (128*G1eps[4])/3 - (128*G2[11])/9 + (128*xi*G2[11])/9 - 
   (128*G2[12])/9 - (128*xi*G2[12])/9 + (128*G2[15])/9 + (128*xi*G2[15])/9 + 
   (320*G2[17])/9 + (704*xi*G2[17])/27 - (128*G2[18])/9 - (128*xi*G2[18])/9 - 
   (320*G2[20])/9 - (64*xi*G2[20])/27 + (256*G2[21])/9 + (256*xi*G2[21])/9 + 
   (128*G2[41])/3), gs^4*(2416/9 + (568*C01)/9 + (256*xi)/9 - 
   (152*C01*xi)/9 - (128*G1eps[3])/3 + (320*G1eps[4])/27 - 
   (256*xi*G1eps[4])/27 - (112*G2[11])/9 - (80*xi*G2[11])/9 - (64*G2[12])/9 + 
   (256*xi*G2[12])/9 + (64*G2[15])/9 - (256*xi*G2[15])/9 - (1024*G2[17])/27 + 
   (512*xi*G2[17])/27 - (64*G2[18])/9 + (256*xi*G2[18])/9 - 
   (1088*G2[20])/27 + (1792*xi*G2[20])/27 + (128*G2[21])/9 - 
   (512*xi*G2[21])/9 - (64*G2[41])/3), 
 gs^4*(2416/9 - (2408*C01)/27 + (256*xi)/9 + (1928*C01*xi)/27 - 
   (128*G1eps[3])/3 + (832*G1eps[4])/27 + (256*xi*G1eps[4])/27 + 
   (80*G2[11])/3 - (16*xi*G2[11])/3 + (64*G2[12])/3 - (128*xi*G2[12])/9 - 
   (64*G2[15])/3 + (128*xi*G2[15])/9 + (64*G2[17])/27 - (1216*xi*G2[17])/27 + 
   (64*G2[18])/3 - (128*xi*G2[18])/9 + (2048*G2[20])/27 - 64*xi*G2[20] - 
   (128*G2[21])/3 + (256*xi*G2[21])/9 - (64*G2[41])/3), 
 gs^4*((-1084*C01)/27 + (460*C01*xi)/27 + (128*G1eps[4])/27 + 
   (128*xi*G1eps[4])/27 + (32*G2[11])/3 + (16*xi*G2[11])/9 + (32*G2[12])/3 - 
   (128*xi*G2[12])/9 - (32*G2[15])/3 + (128*xi*G2[15])/9 + (256*G2[17])/27 - 
   (128*xi*G2[17])/9 + (32*G2[18])/3 - (128*xi*G2[18])/9 + (320*G2[20])/9 - 
   (1024*xi*G2[20])/27 - (64*G2[21])/3 + (256*xi*G2[21])/9), 
 gs^4*(2416/9 - (80*C01)/9 + (256*xi)/9 + (112*C01*xi)/3 - (128*G1eps[3])/3 + 
   (64*G1eps[4])/3 + (16*G2[11])/3 - (80*xi*G2[11])/9 + (128*xi*G2[12])/9 - 
   (128*xi*G2[15])/9 - (448*G2[17])/27 - (448*xi*G2[17])/27 + 
   (128*xi*G2[18])/9 + (128*G2[20])/27 + (320*xi*G2[20])/27 - 
   (256*xi*G2[21])/9 - (64*G2[41])/3), 
 gs^4*(-608 - (248*C01)/81 - (640*xi)/27 - (4280*C01*xi)/81 + 
   (256*G1eps[3])/3 - (1408*G1eps[4])/27 - (32*G2[11])/3 + (32*xi*G2[11])/3 - 
   (32*G2[12])/9 - (32*xi*G2[12])/9 + (32*G2[15])/9 + (32*xi*G2[15])/9 + 
   (544*G2[17])/9 + (608*xi*G2[17])/27 - (32*G2[18])/9 - (32*xi*G2[18])/9 + 
   (32*G2[20])/27 + (416*xi*G2[20])/27 + (64*G2[21])/9 + (64*xi*G2[21])/9 + 
   (128*G2[41])/3), gs^4*((-80*C01)/9 - (80*C01*xi)/9 + (128*G1eps[4])/27 + 
   (128*xi*G1eps[4])/27 + (16*G2[11])/3 + (16*xi*G2[11])/3 + (320*G2[12])/9 - 
   (64*xi*G2[12])/3 - (320*G2[15])/9 + (64*xi*G2[15])/3 - (32*G2[17])/9 - 
   (32*xi*G2[17])/9 + (320*G2[18])/9 - (64*xi*G2[18])/3 + (1952*G2[20])/27 - 
   (1120*xi*G2[20])/27 - (640*G2[21])/9 + (128*xi*G2[21])/3), 
 gs^4*(2416/9 - (464*C01)/27 + (256*xi)/9 + (464*C01*xi)/27 - 
   (128*G1eps[3])/3 + (64*G1eps[4])/3 + (80*G2[11])/9 - (16*xi*G2[11])/3 + 
   (128*G2[12])/9 - (128*G2[15])/9 - (512*G2[17])/27 - (256*xi*G2[17])/27 + 
   (128*G2[18])/9 + (832*G2[20])/27 - (256*xi*G2[20])/27 - (256*G2[21])/9 - 
   (64*G2[41])/3), gs^4*(-4192/9 + (4472*C01)/81 - (2432*xi)/27 - 
   (4552*C01*xi)/81 + (256*G1eps[3])/3 - (896*G1eps[4])/27 - (160*G2[11])/9 + 
   (160*xi*G2[11])/9 - (224*G2[12])/9 - (224*xi*G2[12])/9 + (224*G2[15])/9 + 
   (224*xi*G2[15])/9 + (32*G2[17])/3 + (800*xi*G2[17])/27 - (224*G2[18])/9 - 
   (224*xi*G2[18])/9 - (1952*G2[20])/27 - (544*xi*G2[20])/27 + 
   (448*G2[21])/9 + (448*xi*G2[21])/9 + (128*G2[41])/3), 
 gs^4*((80*C01)/9 + (80*C01*xi)/9 - (128*G1eps[4])/27 - 
   (128*xi*G1eps[4])/27 - (16*G2[11])/3 - (16*xi*G2[11])/3 - (320*G2[12])/9 + 
   (64*xi*G2[12])/3 + (320*G2[15])/9 - (64*xi*G2[15])/3 + (32*G2[17])/9 + 
   (32*xi*G2[17])/9 - (320*G2[18])/9 + (64*xi*G2[18])/3 - (1952*G2[20])/27 + 
   (1120*xi*G2[20])/27 + (640*G2[21])/9 - (128*xi*G2[21])/3), 
 gs^4*((-80*C01)/9 - (80*C01*xi)/9 + (128*G1eps[4])/27 + 
   (128*xi*G1eps[4])/27 + (16*G2[11])/3 + (16*xi*G2[11])/3 + (320*G2[12])/9 - 
   (64*xi*G2[12])/3 - (320*G2[15])/9 + (64*xi*G2[15])/3 - (32*G2[17])/9 - 
   (32*xi*G2[17])/9 + (320*G2[18])/9 - (64*xi*G2[18])/3 + (1952*G2[20])/27 - 
   (1120*xi*G2[20])/27 - (640*G2[21])/9 + (128*xi*G2[21])/3), 
 gs^4*(2416/9 - (464*C01)/27 + (256*xi)/9 + (464*C01*xi)/27 - 
   (128*G1eps[3])/3 + (64*G1eps[4])/3 + (80*G2[11])/9 - (16*xi*G2[11])/3 + 
   (128*G2[12])/9 - (128*G2[15])/9 - (512*G2[17])/27 - (256*xi*G2[17])/27 + 
   (128*G2[18])/9 + (832*G2[20])/27 - (256*xi*G2[20])/27 - (256*G2[21])/9 - 
   (64*G2[41])/3), gs^4*((80*C01)/9 + (80*C01*xi)/9 - (128*G1eps[4])/27 - 
   (128*xi*G1eps[4])/27 - (16*G2[11])/3 - (16*xi*G2[11])/3 - (320*G2[12])/9 + 
   (64*xi*G2[12])/3 + (320*G2[15])/9 - (64*xi*G2[15])/3 + (32*G2[17])/9 + 
   (32*xi*G2[17])/9 - (320*G2[18])/9 + (64*xi*G2[18])/3 - (1952*G2[20])/27 + 
   (1120*xi*G2[20])/27 + (640*G2[21])/9 - (128*xi*G2[21])/3), 
 gs^4*(-4192/9 + (4472*C01)/81 - (2432*xi)/27 - (4552*C01*xi)/81 + 
   (256*G1eps[3])/3 - (896*G1eps[4])/27 - (160*G2[11])/9 + 
   (160*xi*G2[11])/9 - (224*G2[12])/9 - (224*xi*G2[12])/9 + (224*G2[15])/9 + 
   (224*xi*G2[15])/9 + (32*G2[17])/3 + (800*xi*G2[17])/27 - (224*G2[18])/9 - 
   (224*xi*G2[18])/9 - (1952*G2[20])/27 - (544*xi*G2[20])/27 + 
   (448*G2[21])/9 + (448*xi*G2[21])/9 + (128*G2[41])/3), 
 gs^4*(2416/9 - (80*C01)/9 + (256*xi)/9 + (112*C01*xi)/3 - (128*G1eps[3])/3 + 
   (64*G1eps[4])/3 + (16*G2[11])/3 - (80*xi*G2[11])/9 + (128*xi*G2[12])/9 - 
   (128*xi*G2[15])/9 - (448*G2[17])/27 - (448*xi*G2[17])/27 + 
   (128*xi*G2[18])/9 + (128*G2[20])/27 + (320*xi*G2[20])/27 - 
   (256*xi*G2[21])/9 - (64*G2[41])/3), 
 gs^4*((-80*C01)/9 - (80*C01*xi)/9 + (128*G1eps[4])/27 + 
   (128*xi*G1eps[4])/27 + (16*G2[11])/3 + (16*xi*G2[11])/3 + (320*G2[12])/9 - 
   (64*xi*G2[12])/3 - (320*G2[15])/9 + (64*xi*G2[15])/3 - (32*G2[17])/9 - 
   (32*xi*G2[17])/9 + (320*G2[18])/9 - (64*xi*G2[18])/3 + (1952*G2[20])/27 - 
   (1120*xi*G2[20])/27 - (640*G2[21])/9 + (128*xi*G2[21])/3), 
 gs^4*(-608 - (248*C01)/81 - (640*xi)/27 - (4280*C01*xi)/81 + 
   (256*G1eps[3])/3 - (1408*G1eps[4])/27 - (32*G2[11])/3 + (32*xi*G2[11])/3 - 
   (32*G2[12])/9 - (32*xi*G2[12])/9 + (32*G2[15])/9 + (32*xi*G2[15])/9 + 
   (544*G2[17])/9 + (608*xi*G2[17])/27 - (32*G2[18])/9 - (32*xi*G2[18])/9 + 
   (32*G2[20])/27 + (416*xi*G2[20])/27 + (64*G2[21])/9 + (64*xi*G2[21])/9 + 
   (128*G2[41])/3), gs^4*((-1084*C01)/27 + (460*C01*xi)/27 + 
   (128*G1eps[4])/27 + (128*xi*G1eps[4])/27 + (32*G2[11])/3 + 
   (16*xi*G2[11])/9 + (32*G2[12])/3 - (128*xi*G2[12])/9 - (32*G2[15])/3 + 
   (128*xi*G2[15])/9 + (256*G2[17])/27 - (128*xi*G2[17])/9 + (32*G2[18])/3 - 
   (128*xi*G2[18])/9 + (320*G2[20])/9 - (1024*xi*G2[20])/27 - (64*G2[21])/3 + 
   (256*xi*G2[21])/9), gs^4*(4360/27 + (550*C01)/27 + (160*xi)/27 + 
   (986*C01*xi)/81 - (64*G1eps[3])/3 + (320*G1eps[4])/27 - 
   (32*xi*G1eps[4])/27 - (16*G2[11])/9 - (32*xi*G2[11])/9 + (8*G2[12])/9 + 
   (8*xi*G2[12])/9 - (8*G2[15])/9 - (8*xi*G2[15])/9 - (200*G2[17])/9 - 
   (88*xi*G2[17])/27 + (8*G2[18])/9 + (8*xi*G2[18])/9 - (232*G2[20])/27 - 
   (8*xi*G2[20])/3 - (16*G2[21])/9 - (16*xi*G2[21])/9 - (32*G2[41])/3), 
 gs^4*(2480/27 - (116*C01)/9 + (320*xi)/27 + (1972*C01*xi)/81 - 
   (128*G1eps[3])/9 + (128*G1eps[4])/27 - (64*xi*G1eps[4])/27 + 
   (16*G2[11])/9 - (64*xi*G2[11])/9 + (16*G2[12])/3 + (16*xi*G2[12])/9 - 
   (16*G2[15])/3 - (16*xi*G2[15])/9 + (16*G2[17])/27 - (176*xi*G2[17])/27 + 
   (16*G2[18])/3 + (16*xi*G2[18])/9 + 16*G2[20] - (16*xi*G2[20])/3 - 
   (32*G2[21])/3 - (32*xi*G2[21])/9 - (64*G2[41])/9), 
 gs^4*(296/9 - (290*C01)/27 + (128*xi)/9 + (122*C01*xi)/9 - (64*G1eps[3])/9 + 
   (64*G1eps[4])/27 + (32*xi*G1eps[4])/27 + (8*G2[11])/3 - (8*xi*G2[11])/3 + 
   (184*G2[12])/9 - (40*xi*G2[12])/9 - (184*G2[15])/9 + (40*xi*G2[15])/9 + 
   (8*G2[17])/3 - 8*xi*G2[17] + (184*G2[18])/9 - (40*xi*G2[18])/9 + 
   (1240*G2[20])/27 - (424*xi*G2[20])/27 - (368*G2[21])/9 + 
   (80*xi*G2[21])/9 - (32*G2[41])/9), 
 gs^4*((56*C01)/27 + (136*C01*xi)/27 - (8*G2[11])/9 - (8*xi*G2[11])/9 - 
   (32*G2[12])/9 + (32*xi*G2[12])/9 + (32*G2[15])/9 - (32*xi*G2[15])/9 + 
   (16*G2[17])/27 - (16*xi*G2[17])/9 - (32*G2[18])/9 + (32*xi*G2[18])/9 - 
   (176*G2[20])/27 + (16*xi*G2[20])/3 + (64*G2[21])/9 - (64*xi*G2[21])/9), 
 gs^4*(-4216/27 - (1105*C01)/81 - (16*xi)/9 - (67*C01*xi)/27 + 
   (64*G1eps[3])/3 - (112*G1eps[4])/9 + (16*xi*G1eps[4])/9 + (4*G2[11])/9 + 
   (20*xi*G2[11])/9 + 4*G2[12] - (44*xi*G2[12])/9 - 4*G2[15] + 
   (44*xi*G2[15])/9 + (532*G2[17])/27 - (44*xi*G2[17])/27 + 4*G2[18] - 
   (44*xi*G2[18])/9 + (412*G2[20])/27 - (260*xi*G2[20])/27 - 8*G2[21] + 
   (88*xi*G2[21])/9 + (32*G2[41])/3), 
 gs^4*(152/3 + (451*C01)/27 - (139*C01*xi)/9 - (64*G1eps[3])/9 + 
   (112*G1eps[4])/27 - (16*xi*G1eps[4])/27 - (16*G2[11])/9 + 
   (16*xi*G2[11])/9 + (52*G2[12])/9 - (4*xi*G2[12])/3 - (52*G2[15])/9 + 
   (4*xi*G2[15])/3 - (340*G2[17])/27 + (188*xi*G2[17])/27 + (52*G2[18])/9 - 
   (4*xi*G2[18])/3 + (28*G2[20])/9 + (100*xi*G2[20])/27 - (104*G2[21])/9 + 
   (8*xi*G2[21])/3 - (32*G2[41])/9), 
 gs^4*(2440/27 - (3626*C01)/81 + (352*xi)/9 + (1106*C01*xi)/27 - 
   (64*G1eps[3])/3 + (64*G1eps[4])/9 + (32*xi*G1eps[4])/9 + (32*G2[11])/3 - 
   (64*xi*G2[11])/9 + (136*G2[12])/9 + (40*xi*G2[12])/9 - (136*G2[15])/9 - 
   (40*xi*G2[15])/9 + (40*G2[17])/3 - (664*xi*G2[17])/27 + (136*G2[18])/9 + 
   (40*xi*G2[18])/9 + (152*G2[20])/3 - (328*xi*G2[20])/27 - (272*G2[21])/9 - 
   (80*xi*G2[21])/9 - (32*G2[41])/3), 
 gs^4*(3256/27 - 21*C01 + (496*xi)/27 + (959*C01*xi)/81 - (64*G1eps[3])/3 + 
   (272*G1eps[4])/27 + (16*xi*G1eps[4])/27 + (20*G2[11])/3 - 
   (28*xi*G2[11])/9 + (20*G2[12])/3 + (28*xi*G2[12])/9 - (20*G2[15])/3 - 
   (28*xi*G2[15])/9 - (68*G2[17])/27 - (196*xi*G2[17])/27 + (20*G2[18])/3 + 
   (28*xi*G2[18])/9 + (188*G2[20])/9 - (4*xi*G2[20])/9 - (40*G2[21])/3 - 
   (56*xi*G2[21])/9 - (32*G2[41])/3), 
 gs^4*(160/9 + (3674*C01)/81 - (224*xi)/27 - (1822*C01*xi)/81 - 
   (64*G1eps[4])/27 - (128*xi*G1eps[4])/27 - (32*G2[11])/3 - (88*G2[12])/9 + 
   8*xi*G2[12] + (88*G2[15])/9 - 8*xi*G2[15] - (440*G2[17])/27 + 
   (152*xi*G2[17])/9 - (88*G2[18])/9 + 8*xi*G2[18] - (344*G2[20])/9 + 
   (760*xi*G2[20])/27 + (176*G2[21])/9 - 16*xi*G2[21]), 
 gs^4*(-2384/27 - (322*C01)/9 - (224*xi)/27 + (1850*C01*xi)/81 + 
   (128*G1eps[3])/9 - (128*G1eps[4])/27 + (64*xi*G1eps[4])/27 + 
   (52*G2[11])/9 - (4*xi*G2[11])/9 - (8*G2[12])/3 - 8*xi*G2[12] + 
   (8*G2[15])/3 + 8*xi*G2[15] + (544*G2[17])/27 - (320*xi*G2[17])/27 - 
   (8*G2[18])/3 - 8*xi*G2[18] + (272*G2[20])/27 - (688*xi*G2[20])/27 + 
   (16*G2[21])/3 + 16*xi*G2[21] + (64*G2[41])/9), 
 gs^4*(1520/27 - (8032*C01)/81 + (256*xi)/9 + (664*C01*xi)/9 - 
   (128*G1eps[3])/9 + (64*G1eps[4])/9 + (128*xi*G1eps[4])/27 + 
   (184*G2[11])/9 - (88*xi*G2[11])/9 + (64*G2[12])/9 - (32*xi*G2[12])/9 - 
   (64*G2[15])/9 + (32*xi*G2[15])/9 + (944*G2[17])/27 - (1040*xi*G2[17])/27 + 
   (64*G2[18])/9 - (32*xi*G2[18])/9 + (1520*G2[20])/27 - (368*xi*G2[20])/9 - 
   (128*G2[21])/9 + (64*xi*G2[21])/9 - (64*G2[41])/9), 
 gs^4*(-152/3 - (85*C01)/27 - (23*C01*xi)/9 + (64*G1eps[3])/9 - 
   (112*G1eps[4])/27 + (16*xi*G1eps[4])/27 + (8*xi*G2[11])/9 + 
   (92*G2[12])/9 - (52*xi*G2[12])/9 - (92*G2[15])/9 + (52*xi*G2[15])/9 + 
   (148*G2[17])/27 + (4*xi*G2[17])/27 + (92*G2[18])/9 - (52*xi*G2[18])/9 + 
   (196*G2[20])/9 - (292*xi*G2[20])/27 - (184*G2[21])/9 + (104*xi*G2[21])/9 + 
   (32*G2[41])/9), gs^4*(2864/27 + (584*C01)/81 + (28*C01*xi)/27 - 
   (128*G1eps[3])/9 + (32*G1eps[4])/3 + (32*xi*G1eps[4])/27 + (16*G2[11])/9 + 
   (8*xi*G2[11])/9 - (16*G2[12])/9 + (16*G2[15])/9 - (416*G2[17])/27 - 
   (64*xi*G2[17])/27 - (16*G2[18])/9 - (224*G2[20])/27 - (32*xi*G2[20])/27 + 
   (32*G2[21])/9 - (64*G2[41])/9), 
 gs^4*((20*C01)/9 + (20*C01*xi)/9 - (32*G1eps[4])/27 - (32*xi*G1eps[4])/27 - 
   (4*G2[11])/3 - (4*xi*G2[11])/3 - (80*G2[12])/9 + (16*xi*G2[12])/3 + 
   (80*G2[15])/9 - (16*xi*G2[15])/3 + (8*G2[17])/9 + (8*xi*G2[17])/9 - 
   (80*G2[18])/9 + (16*xi*G2[18])/3 - (488*G2[20])/27 + (280*xi*G2[20])/27 + 
   (160*G2[21])/9 - (32*xi*G2[21])/3), 
 gs^4*(296/9 - 42*C01 + (128*xi)/9 + (1066*C01*xi)/27 - (64*G1eps[3])/9 + 
   (64*G1eps[4])/27 + (32*xi*G1eps[4])/27 + 8*G2[11] - (56*xi*G2[11])/9 - 
   (40*G2[12])/9 + (8*xi*G2[12])/3 + (40*G2[15])/9 - (8*xi*G2[15])/3 + 
   (424*G2[17])/27 - (56*xi*G2[17])/3 - (40*G2[18])/9 + (8*xi*G2[18])/3 + 
   (248*G2[20])/27 - (328*xi*G2[20])/27 + (80*G2[21])/9 - (16*xi*G2[21])/3 - 
   (32*G2[41])/9), gs^4*((422*C01)/27 - (350*C01*xi)/27 - (8*G2[11])/3 + 
   (16*xi*G2[11])/9 + (112*G2[12])/9 - (32*xi*G2[12])/9 - (112*G2[15])/9 + 
   (32*xi*G2[15])/9 - (176*G2[17])/27 + (16*xi*G2[17])/3 + (112*G2[18])/9 - 
   (32*xi*G2[18])/9 + (496*G2[20])/27 - (16*xi*G2[20])/9 - (224*G2[21])/9 + 
   (64*xi*G2[21])/9), gs^4*((-260*C01)/27 + (28*C01*xi)/27 + 
   (32*G1eps[4])/27 + (32*xi*G1eps[4])/27 + (8*G2[11])/3 + (8*xi*G2[11])/9 - 
   (32*G2[12])/9 + (32*G2[15])/9 + (64*G2[17])/27 - (64*xi*G2[17])/27 - 
   (32*G2[18])/9 - (32*G2[20])/9 - (32*xi*G2[20])/27 + (64*G2[21])/9), 
 gs^4*((-704*C01)/27 + (184*C01*xi)/9 + (32*G1eps[4])/27 + 
   (32*xi*G1eps[4])/27 + (16*G2[11])/3 - (16*xi*G2[11])/9 - (32*G2[12])/9 - 
   (32*xi*G2[12])/9 + (32*G2[15])/9 + (32*xi*G2[15])/9 + (80*G2[17])/9 - 
   (272*xi*G2[17])/27 - (32*G2[18])/9 - (32*xi*G2[18])/9 + (80*G2[20])/27 - 
   16*xi*G2[20] + (64*G2[21])/9 + (64*xi*G2[21])/9), 
 gs^4*((-422*C01)/27 + (350*C01*xi)/27 + (8*G2[11])/3 - (16*xi*G2[11])/9 - 
   (112*G2[12])/9 + (32*xi*G2[12])/9 + (112*G2[15])/9 - (32*xi*G2[15])/9 + 
   (176*G2[17])/27 - (16*xi*G2[17])/3 - (112*G2[18])/9 + (32*xi*G2[18])/9 - 
   (496*G2[20])/27 + (16*xi*G2[20])/9 + (224*G2[21])/9 - (64*xi*G2[21])/9), 
 gs^4*((704*C01)/27 - (184*C01*xi)/9 - (32*G1eps[4])/27 - 
   (32*xi*G1eps[4])/27 - (16*G2[11])/3 + (16*xi*G2[11])/9 + (32*G2[12])/9 + 
   (32*xi*G2[12])/9 - (32*G2[15])/9 - (32*xi*G2[15])/9 - (80*G2[17])/9 + 
   (272*xi*G2[17])/27 + (32*G2[18])/9 + (32*xi*G2[18])/9 - (80*G2[20])/27 + 
   16*xi*G2[20] - (64*G2[21])/9 - (64*xi*G2[21])/9), 
 gs^4*((260*C01)/27 - (28*C01*xi)/27 - (32*G1eps[4])/27 - 
   (32*xi*G1eps[4])/27 - (8*G2[11])/3 - (8*xi*G2[11])/9 + (32*G2[12])/9 - 
   (32*G2[15])/9 - (64*G2[17])/27 + (64*xi*G2[17])/27 + (32*G2[18])/9 + 
   (32*G2[20])/9 + (32*xi*G2[20])/27 - (64*G2[21])/9), 
 gs^4*(2480/27 - (868*C01)/27 + (320*xi)/27 + (2140*C01*xi)/81 - 
   (128*G1eps[3])/9 + (64*G1eps[4])/9 + (64*G2[11])/9 - (16*xi*G2[11])/3 - 
   (16*G2[12])/9 + (16*xi*G2[12])/9 + (16*G2[15])/9 - (16*xi*G2[15])/9 + 
   (16*G2[17])/3 - (304*xi*G2[17])/27 - (16*G2[18])/9 + (16*xi*G2[18])/9 + 
   (80*G2[20])/9 - (208*xi*G2[20])/27 + (32*G2[21])/9 - (32*xi*G2[21])/9 - 
   (64*G2[41])/9), gs^4*(4448/27 - (6824*C01)/81 + (640*xi)/27 + 
   (4280*C01*xi)/81 - (256*G1eps[3])/9 + (128*G1eps[4])/9 + (160*G2[11])/9 - 
   (32*xi*G2[11])/3 + (32*G2[12])/9 + (32*xi*G2[12])/9 - (32*G2[15])/9 - 
   (32*xi*G2[15])/9 + (544*G2[17])/27 - (608*xi*G2[17])/27 + (32*G2[18])/9 + 
   (32*xi*G2[18])/9 + (1120*G2[20])/27 - (416*xi*G2[20])/27 - (64*G2[21])/9 - 
   (64*xi*G2[21])/9 - (128*G2[41])/9), 
 gs^4*(1520/27 - (3808*C01)/81 + (256*xi)/9 + (296*C01*xi)/9 - 
   (128*G1eps[3])/9 + (128*G1eps[4])/27 + (64*xi*G1eps[4])/27 + 
   (88*G2[11])/9 - (56*xi*G2[11])/9 + (128*G2[12])/9 + (32*xi*G2[12])/9 - 
   (128*G2[15])/9 - (32*xi*G2[15])/9 + (464*G2[17])/27 - (496*xi*G2[17])/27 + 
   (128*G2[18])/9 + (32*xi*G2[18])/9 + (1360*G2[20])/27 - (80*xi*G2[20])/9 - 
   (256*G2[21])/9 - (64*xi*G2[21])/9 - (64*G2[41])/9), 
 gs^4*((56*C01)/27 + (136*C01*xi)/27 - (8*G2[11])/9 - (8*xi*G2[11])/9 - 
   (32*G2[12])/9 + (32*xi*G2[12])/9 + (32*G2[15])/9 - (32*xi*G2[15])/9 + 
   (16*G2[17])/27 - (16*xi*G2[17])/9 - (32*G2[18])/9 + (32*xi*G2[18])/9 - 
   (176*G2[20])/27 + (16*xi*G2[20])/3 + (64*G2[21])/9 - (64*xi*G2[21])/9), 
 gs^4*(-2864/27 - (1544*C01)/81 - (20*C01*xi)/9 + (128*G1eps[3])/9 - 
   (224*G1eps[4])/27 + (32*xi*G1eps[4])/27 + (20*G2[11])/9 + 
   (4*xi*G2[11])/3 + (64*G2[12])/9 - (16*xi*G2[12])/3 - (64*G2[15])/9 + 
   (16*xi*G2[15])/3 + (152*G2[17])/9 - (8*xi*G2[17])/9 + (64*G2[18])/9 - 
   (16*xi*G2[18])/3 + (616*G2[20])/27 - (280*xi*G2[20])/27 - (128*G2[21])/9 + 
   (32*xi*G2[21])/3 + (64*G2[41])/9), 
 gs^4*(2384/27 + (202*C01)/27 + (224*xi)/27 - (374*C01*xi)/81 - 
   (128*G1eps[3])/9 + (64*G1eps[4])/9 + (8*G2[11])/9 + 8*G2[12] - 
   (8*xi*G2[12])/9 - 8*G2[15] + (8*xi*G2[15])/9 - (328*G2[17])/27 + 
   (8*xi*G2[17])/9 + 8*G2[18] - (8*xi*G2[18])/9 + (296*G2[20])/27 - 
   (8*xi*G2[20])/9 - 16*G2[21] + (16*xi*G2[21])/9 - (64*G2[41])/9), 
 gs^4*(1520/27 - (3808*C01)/81 + (256*xi)/9 + (296*C01*xi)/9 - 
   (128*G1eps[3])/9 + (128*G1eps[4])/27 + (64*xi*G1eps[4])/27 + 
   (88*G2[11])/9 - (56*xi*G2[11])/9 + (128*G2[12])/9 + (32*xi*G2[12])/9 - 
   (128*G2[15])/9 - (32*xi*G2[15])/9 + (464*G2[17])/27 - (496*xi*G2[17])/27 + 
   (128*G2[18])/9 + (32*xi*G2[18])/9 + (1360*G2[20])/27 - (80*xi*G2[20])/9 - 
   (256*G2[21])/9 - (64*xi*G2[21])/9 - (64*G2[41])/9), 
 gs^4*(2384/27 + (202*C01)/27 + (224*xi)/27 - (374*C01*xi)/81 - 
   (128*G1eps[3])/9 + (64*G1eps[4])/9 + (8*G2[11])/9 + 8*G2[12] - 
   (8*xi*G2[12])/9 - 8*G2[15] + (8*xi*G2[15])/9 - (328*G2[17])/27 + 
   (8*xi*G2[17])/9 + 8*G2[18] - (8*xi*G2[18])/9 + (296*G2[20])/27 - 
   (8*xi*G2[20])/9 - 16*G2[21] + (16*xi*G2[21])/9 - (64*G2[41])/9), 
 gs^4*((40*C01)/9 + (40*C01*xi)/9 - (64*G1eps[4])/27 - (64*xi*G1eps[4])/27 - 
   (8*G2[11])/3 - (8*xi*G2[11])/3 - (160*G2[12])/9 + (32*xi*G2[12])/3 + 
   (160*G2[15])/9 - (32*xi*G2[15])/3 + (16*G2[17])/9 + (16*xi*G2[17])/9 - 
   (160*G2[18])/9 + (32*xi*G2[18])/3 - (976*G2[20])/27 + (560*xi*G2[20])/27 + 
   (320*G2[21])/9 - (64*xi*G2[21])/3), 
 gs^4*(-4064/27 - (392*C01)/27 - (896*xi)/27 - (136*C01*xi)/81 + 
   (256*G1eps[3])/9 - (256*G1eps[4])/27 + (32*xi*G2[11])/9 - (32*G2[12])/3 - 
   (32*xi*G2[12])/3 + (32*G2[15])/3 + (32*xi*G2[15])/3 + (416*G2[17])/27 + 
   (32*xi*G2[17])/9 - (32*G2[18])/3 - (32*xi*G2[18])/3 - (416*G2[20])/27 - 
   (160*xi*G2[20])/9 + (64*G2[21])/3 + (64*xi*G2[21])/3 + (128*G2[41])/9), 
 gs^4*(4448/27 - (6824*C01)/81 + (640*xi)/27 + (4280*C01*xi)/81 - 
   (256*G1eps[3])/9 + (128*G1eps[4])/9 + (160*G2[11])/9 - (32*xi*G2[11])/3 + 
   (32*G2[12])/9 + (32*xi*G2[12])/9 - (32*G2[15])/9 - (32*xi*G2[15])/9 + 
   (544*G2[17])/27 - (608*xi*G2[17])/27 + (32*G2[18])/9 + (32*xi*G2[18])/9 + 
   (1120*G2[20])/27 - (416*xi*G2[20])/27 - (64*G2[21])/9 - (64*xi*G2[21])/9 - 
   (128*G2[41])/9), gs^4*(-2864/27 - (1544*C01)/81 - (20*C01*xi)/9 + 
   (128*G1eps[3])/9 - (224*G1eps[4])/27 + (32*xi*G1eps[4])/27 + 
   (20*G2[11])/9 + (4*xi*G2[11])/3 + (64*G2[12])/9 - (16*xi*G2[12])/3 - 
   (64*G2[15])/9 + (16*xi*G2[15])/3 + (152*G2[17])/9 - (8*xi*G2[17])/9 + 
   (64*G2[18])/9 - (16*xi*G2[18])/3 + (616*G2[20])/27 - (280*xi*G2[20])/27 - 
   (128*G2[21])/9 + (32*xi*G2[21])/3 + (64*G2[41])/9), 
 gs^4*(5984/27 + (3536*C01)/81 - (256*G1eps[3])/9 + (512*G1eps[4])/27 - 
   (32*G2[11])/9 - (1088*G2[17])/27 - (64*G2[20])/3 - (128*G2[41])/9), 
 gs^4*((40*C01)/9 + (40*C01*xi)/9 - (64*G1eps[4])/27 - (64*xi*G1eps[4])/27 - 
   (8*G2[11])/3 - (8*xi*G2[11])/3 - (160*G2[12])/9 + (32*xi*G2[12])/3 + 
   (160*G2[15])/9 - (32*xi*G2[15])/3 + (16*G2[17])/9 + (16*xi*G2[17])/9 - 
   (160*G2[18])/9 + (32*xi*G2[18])/3 - (976*G2[20])/27 + (560*xi*G2[20])/27 + 
   (320*G2[21])/9 - (64*xi*G2[21])/3), 
 gs^4*(2480/27 - (868*C01)/27 + (320*xi)/27 + (2140*C01*xi)/81 - 
   (128*G1eps[3])/9 + (64*G1eps[4])/9 + (64*G2[11])/9 - (16*xi*G2[11])/3 - 
   (16*G2[12])/9 + (16*xi*G2[12])/9 + (16*G2[15])/9 - (16*xi*G2[15])/9 + 
   (16*G2[17])/3 - (304*xi*G2[17])/27 - (16*G2[18])/9 + (16*xi*G2[18])/9 + 
   (80*G2[20])/9 - (208*xi*G2[20])/27 + (32*G2[21])/9 - (32*xi*G2[21])/9 - 
   (64*G2[41])/9), gs^4*(296/9 - 42*C01 + (128*xi)/9 + (1066*C01*xi)/27 - 
   (64*G1eps[3])/9 + (64*G1eps[4])/27 + (32*xi*G1eps[4])/27 + 8*G2[11] - 
   (56*xi*G2[11])/9 - (40*G2[12])/9 + (8*xi*G2[12])/3 + (40*G2[15])/9 - 
   (8*xi*G2[15])/3 + (424*G2[17])/27 - (56*xi*G2[17])/3 - (40*G2[18])/9 + 
   (8*xi*G2[18])/3 + (248*G2[20])/27 - (328*xi*G2[20])/27 + (80*G2[21])/9 - 
   (16*xi*G2[21])/3 - (32*G2[41])/9), 
 gs^4*(1520/27 - (8032*C01)/81 + (256*xi)/9 + (664*C01*xi)/9 - 
   (128*G1eps[3])/9 + (64*G1eps[4])/9 + (128*xi*G1eps[4])/27 + 
   (184*G2[11])/9 - (88*xi*G2[11])/9 + (64*G2[12])/9 - (32*xi*G2[12])/9 - 
   (64*G2[15])/9 + (32*xi*G2[15])/9 + (944*G2[17])/27 - (1040*xi*G2[17])/27 + 
   (64*G2[18])/9 - (32*xi*G2[18])/9 + (1520*G2[20])/27 - (368*xi*G2[20])/9 - 
   (128*G2[21])/9 + (64*xi*G2[21])/9 - (64*G2[41])/9), 
 gs^4*(2440/27 - (3626*C01)/81 + (352*xi)/9 + (1106*C01*xi)/27 - 
   (64*G1eps[3])/3 + (64*G1eps[4])/9 + (32*xi*G1eps[4])/9 + (32*G2[11])/3 - 
   (64*xi*G2[11])/9 + (136*G2[12])/9 + (40*xi*G2[12])/9 - (136*G2[15])/9 - 
   (40*xi*G2[15])/9 + (40*G2[17])/3 - (664*xi*G2[17])/27 + (136*G2[18])/9 + 
   (40*xi*G2[18])/9 + (152*G2[20])/3 - (328*xi*G2[20])/27 - (272*G2[21])/9 - 
   (80*xi*G2[21])/9 - (32*G2[41])/3), 
 gs^4*((56*C01)/27 + (136*C01*xi)/27 - (8*G2[11])/9 - (8*xi*G2[11])/9 - 
   (32*G2[12])/9 + (32*xi*G2[12])/9 + (32*G2[15])/9 - (32*xi*G2[15])/9 + 
   (16*G2[17])/27 - (16*xi*G2[17])/9 - (32*G2[18])/9 + (32*xi*G2[18])/9 - 
   (176*G2[20])/27 + (16*xi*G2[20])/3 + (64*G2[21])/9 - (64*xi*G2[21])/9), 
 gs^4*(-152/3 - (85*C01)/27 - (23*C01*xi)/9 + (64*G1eps[3])/9 - 
   (112*G1eps[4])/27 + (16*xi*G1eps[4])/27 + (8*xi*G2[11])/9 + 
   (92*G2[12])/9 - (52*xi*G2[12])/9 - (92*G2[15])/9 + (52*xi*G2[15])/9 + 
   (148*G2[17])/27 + (4*xi*G2[17])/27 + (92*G2[18])/9 - (52*xi*G2[18])/9 + 
   (196*G2[20])/9 - (292*xi*G2[20])/27 - (184*G2[21])/9 + (104*xi*G2[21])/9 + 
   (32*G2[41])/9), gs^4*(3256/27 - 21*C01 + (496*xi)/27 + (959*C01*xi)/81 - 
   (64*G1eps[3])/3 + (272*G1eps[4])/27 + (16*xi*G1eps[4])/27 + 
   (20*G2[11])/3 - (28*xi*G2[11])/9 + (20*G2[12])/3 + (28*xi*G2[12])/9 - 
   (20*G2[15])/3 - (28*xi*G2[15])/9 - (68*G2[17])/27 - (196*xi*G2[17])/27 + 
   (20*G2[18])/3 + (28*xi*G2[18])/9 + (188*G2[20])/9 - (4*xi*G2[20])/9 - 
   (40*G2[21])/3 - (56*xi*G2[21])/9 - (32*G2[41])/3), 
 gs^4*(296/9 - (290*C01)/27 + (128*xi)/9 + (122*C01*xi)/9 - (64*G1eps[3])/9 + 
   (64*G1eps[4])/27 + (32*xi*G1eps[4])/27 + (8*G2[11])/3 - (8*xi*G2[11])/3 + 
   (184*G2[12])/9 - (40*xi*G2[12])/9 - (184*G2[15])/9 + (40*xi*G2[15])/9 + 
   (8*G2[17])/3 - 8*xi*G2[17] + (184*G2[18])/9 - (40*xi*G2[18])/9 + 
   (1240*G2[20])/27 - (424*xi*G2[20])/27 - (368*G2[21])/9 + 
   (80*xi*G2[21])/9 - (32*G2[41])/9), 
 gs^4*(152/3 + (451*C01)/27 - (139*C01*xi)/9 - (64*G1eps[3])/9 + 
   (112*G1eps[4])/27 - (16*xi*G1eps[4])/27 - (16*G2[11])/9 + 
   (16*xi*G2[11])/9 + (52*G2[12])/9 - (4*xi*G2[12])/3 - (52*G2[15])/9 + 
   (4*xi*G2[15])/3 - (340*G2[17])/27 + (188*xi*G2[17])/27 + (52*G2[18])/9 - 
   (4*xi*G2[18])/3 + (28*G2[20])/9 + (100*xi*G2[20])/27 - (104*G2[21])/9 + 
   (8*xi*G2[21])/3 - (32*G2[41])/9), 
 gs^4*((20*C01)/9 + (20*C01*xi)/9 - (32*G1eps[4])/27 - (32*xi*G1eps[4])/27 - 
   (4*G2[11])/3 - (4*xi*G2[11])/3 - (80*G2[12])/9 + (16*xi*G2[12])/3 + 
   (80*G2[15])/9 - (16*xi*G2[15])/3 + (8*G2[17])/9 + (8*xi*G2[17])/9 - 
   (80*G2[18])/9 + (16*xi*G2[18])/3 - (488*G2[20])/27 + (280*xi*G2[20])/27 + 
   (160*G2[21])/9 - (32*xi*G2[21])/3), 
 gs^4*(-2384/27 - (322*C01)/9 - (224*xi)/27 + (1850*C01*xi)/81 + 
   (128*G1eps[3])/9 - (128*G1eps[4])/27 + (64*xi*G1eps[4])/27 + 
   (52*G2[11])/9 - (4*xi*G2[11])/9 - (8*G2[12])/3 - 8*xi*G2[12] + 
   (8*G2[15])/3 + 8*xi*G2[15] + (544*G2[17])/27 - (320*xi*G2[17])/27 - 
   (8*G2[18])/3 - 8*xi*G2[18] + (272*G2[20])/27 - (688*xi*G2[20])/27 + 
   (16*G2[21])/3 + 16*xi*G2[21] + (64*G2[41])/9), 
 gs^4*(2480/27 - (116*C01)/9 + (320*xi)/27 + (1972*C01*xi)/81 - 
   (128*G1eps[3])/9 + (128*G1eps[4])/27 - (64*xi*G1eps[4])/27 + 
   (16*G2[11])/9 - (64*xi*G2[11])/9 + (16*G2[12])/3 + (16*xi*G2[12])/9 - 
   (16*G2[15])/3 - (16*xi*G2[15])/9 + (16*G2[17])/27 - (176*xi*G2[17])/27 + 
   (16*G2[18])/3 + (16*xi*G2[18])/9 + 16*G2[20] - (16*xi*G2[20])/3 - 
   (32*G2[21])/3 - (32*xi*G2[21])/9 - (64*G2[41])/9), 
 gs^4*(-4216/27 - (1105*C01)/81 - (16*xi)/9 - (67*C01*xi)/27 + 
   (64*G1eps[3])/3 - (112*G1eps[4])/9 + (16*xi*G1eps[4])/9 + (4*G2[11])/9 + 
   (20*xi*G2[11])/9 + 4*G2[12] - (44*xi*G2[12])/9 - 4*G2[15] + 
   (44*xi*G2[15])/9 + (532*G2[17])/27 - (44*xi*G2[17])/27 + 4*G2[18] - 
   (44*xi*G2[18])/9 + (412*G2[20])/27 - (260*xi*G2[20])/27 - 8*G2[21] + 
   (88*xi*G2[21])/9 + (32*G2[41])/3), 
 gs^4*(2864/27 + (584*C01)/81 + (28*C01*xi)/27 - (128*G1eps[3])/9 + 
   (32*G1eps[4])/3 + (32*xi*G1eps[4])/27 + (16*G2[11])/9 + (8*xi*G2[11])/9 - 
   (16*G2[12])/9 + (16*G2[15])/9 - (416*G2[17])/27 - (64*xi*G2[17])/27 - 
   (16*G2[18])/9 - (224*G2[20])/27 - (32*xi*G2[20])/27 + (32*G2[21])/9 - 
   (64*G2[41])/9), gs^4*(160/9 + (3674*C01)/81 - (224*xi)/27 - 
   (1822*C01*xi)/81 - (64*G1eps[4])/27 - (128*xi*G1eps[4])/27 - 
   (32*G2[11])/3 - (88*G2[12])/9 + 8*xi*G2[12] + (88*G2[15])/9 - 
   8*xi*G2[15] - (440*G2[17])/27 + (152*xi*G2[17])/9 - (88*G2[18])/9 + 
   8*xi*G2[18] - (344*G2[20])/9 + (760*xi*G2[20])/27 + (176*G2[21])/9 - 
   16*xi*G2[21]), gs^4*(4360/27 + (550*C01)/27 + (160*xi)/27 + 
   (986*C01*xi)/81 - (64*G1eps[3])/3 + (320*G1eps[4])/27 - 
   (32*xi*G1eps[4])/27 - (16*G2[11])/9 - (32*xi*G2[11])/9 + (8*G2[12])/9 + 
   (8*xi*G2[12])/9 - (8*G2[15])/9 - (8*xi*G2[15])/9 - (200*G2[17])/9 - 
   (88*xi*G2[17])/27 + (8*G2[18])/9 + (8*xi*G2[18])/9 - (232*G2[20])/27 - 
   (8*xi*G2[20])/3 - (16*G2[21])/9 - (16*xi*G2[21])/9 - (32*G2[41])/3), 
 gs^4*(8/3 + (32*C01)/3 - (8*xi)/9 - (8*C01*xi)/27 - 2*G2[11] + 
   (2*xi*G2[11])/9 - (116*G2[17])/27 + (4*xi*G2[17])/27 - (116*G2[20])/27 + 
   (4*xi*G2[20])/27), gs^4*(-136/3 + (127*C01)/9 - (16*xi)/9 - 
   (17*C01*xi)/9 + (64*G1eps[3])/9 - (112*G1eps[4])/27 + 
   (16*xi*G1eps[4])/27 - (10*G2[11])/3 + (10*xi*G2[11])/9 + (4*G2[12])/3 - 
   (20*xi*G2[12])/9 - (4*G2[15])/3 + (20*xi*G2[15])/9 - (32*G2[17])/27 + 
   (4*G2[18])/3 - (20*xi*G2[18])/9 - (8*G2[20])/3 - (104*xi*G2[20])/27 - 
   (8*G2[21])/3 + (40*xi*G2[21])/9 + (32*G2[41])/9), 
 gs^4*(8/3 + (260*C01)/27 - (8*xi)/9 - (76*C01*xi)/27 - (14*G2[11])/9 + 
   (2*xi*G2[11])/3 + (16*G2[12])/9 - (16*xi*G2[12])/9 - (16*G2[15])/9 + 
   (16*xi*G2[15])/9 - (124*G2[17])/27 + (28*xi*G2[17])/27 + (16*G2[18])/9 - 
   (16*xi*G2[18])/9 - (28*G2[20])/27 - (68*xi*G2[20])/27 - (32*G2[21])/9 + 
   (32*xi*G2[21])/9), gs^4*(8/3 + (260*C01)/27 - (8*xi)/9 - (76*C01*xi)/27 - 
   (14*G2[11])/9 + (2*xi*G2[11])/3 + (16*G2[12])/9 - (16*xi*G2[12])/9 - 
   (16*G2[15])/9 + (16*xi*G2[15])/9 - (124*G2[17])/27 + (28*xi*G2[17])/27 + 
   (16*G2[18])/9 - (16*xi*G2[18])/9 - (28*G2[20])/27 - (68*xi*G2[20])/27 - 
   (32*G2[21])/9 + (32*xi*G2[21])/9), 
 gs^4*(-64/27 - (517*C01)/81 + (13*C01*xi)/9 + (10*G2[11])/9 - 
   (2*xi*G2[11])/9 - (20*G2[12])/3 + (28*xi*G2[12])/9 + (20*G2[15])/3 - 
   (28*xi*G2[15])/9 + (80*G2[17])/27 - (16*xi*G2[17])/27 - (20*G2[18])/3 + 
   (28*xi*G2[18])/9 - (280*G2[20])/27 + (152*xi*G2[20])/27 + (40*G2[21])/3 - 
   (56*xi*G2[21])/9), gs^4*(-280/9 + (287*C01)/27 - (112*xi)/9 - 
   (331*C01*xi)/27 + (64*G1eps[3])/9 - (64*G1eps[4])/27 - 
   (32*xi*G1eps[4])/27 - (26*G2[11])/9 + 2*xi*G2[11] - 4*G2[12] - 
   (4*xi*G2[12])/3 + 4*G2[15] + (4*xi*G2[15])/3 - (64*G2[17])/27 + 
   (208*xi*G2[17])/27 - 4*G2[18] - (4*xi*G2[18])/3 - (344*G2[20])/27 + 
   (104*xi*G2[20])/27 + 8*G2[21] + (8*xi*G2[21])/3 + (32*G2[41])/9), 
 gs^4*(176/27 + (350*C01)/27 - (112*xi)/27 - (1064*C01*xi)/81 + 
   (16*G1eps[4])/27 - (16*xi*G1eps[4])/27 - (20*G2[11])/9 + 
   (16*xi*G2[11])/9 + (16*G2[12])/9 - (8*xi*G2[12])/9 - (16*G2[15])/9 + 
   (8*xi*G2[15])/9 - (176*G2[17])/27 + (176*xi*G2[17])/27 + (16*G2[18])/9 - 
   (8*xi*G2[18])/9 - (64*G2[20])/27 + (112*xi*G2[20])/27 - (32*G2[21])/9 + 
   (16*xi*G2[21])/9), gs^4*(352/27 + (770*C01)/27 - (224*xi)/27 - 
   (1918*C01*xi)/81 - (64*xi*G1eps[4])/27 - (52*G2[11])/9 + 
   (20*xi*G2[11])/9 - (8*G2[12])/3 + (8*xi*G2[12])/3 + (8*G2[15])/3 - 
   (8*xi*G2[15])/3 - (112*G2[17])/9 + (368*xi*G2[17])/27 - (8*G2[18])/3 + 
   (8*xi*G2[18])/3 - (160*G2[20])/9 + (448*xi*G2[20])/27 + (16*G2[21])/3 - 
   (16*xi*G2[21])/3), gs^4*(-280/9 + (287*C01)/27 - (112*xi)/9 - 
   (331*C01*xi)/27 + (64*G1eps[3])/9 - (64*G1eps[4])/27 - 
   (32*xi*G1eps[4])/27 - (26*G2[11])/9 + 2*xi*G2[11] - 4*G2[12] - 
   (4*xi*G2[12])/3 + 4*G2[15] + (4*xi*G2[15])/3 - (64*G2[17])/27 + 
   (208*xi*G2[17])/27 - 4*G2[18] - (4*xi*G2[18])/3 - (344*G2[20])/27 + 
   (104*xi*G2[20])/27 + 8*G2[21] + (8*xi*G2[21])/3 + (32*G2[41])/9), 
 gs^4*(-136/3 + (127*C01)/9 - (16*xi)/9 - (17*C01*xi)/9 + (64*G1eps[3])/9 - 
   (112*G1eps[4])/27 + (16*xi*G1eps[4])/27 - (10*G2[11])/3 + 
   (10*xi*G2[11])/9 + (4*G2[12])/3 - (20*xi*G2[12])/9 - (4*G2[15])/3 + 
   (20*xi*G2[15])/9 - (32*G2[17])/27 + (4*G2[18])/3 - (20*xi*G2[18])/9 - 
   (8*G2[20])/3 - (104*xi*G2[20])/27 - (8*G2[21])/3 + (40*xi*G2[21])/9 + 
   (32*G2[41])/9), gs^4*(-128/27 - (1184*C01)/81 + (28*C01*xi)/27 + 
   (32*G1eps[4])/27 + (32*xi*G1eps[4])/27 + (32*G2[11])/9 + (8*xi*G2[11])/9 - 
   (16*G2[12])/9 + (16*G2[15])/9 + (128*G2[17])/27 - (64*xi*G2[17])/27 - 
   (16*G2[18])/9 + (64*G2[20])/27 - (32*xi*G2[20])/27 + (32*G2[21])/9), 
 gs^4*(352/27 + (770*C01)/27 - (224*xi)/27 - (1918*C01*xi)/81 - 
   (64*xi*G1eps[4])/27 - (52*G2[11])/9 + (20*xi*G2[11])/9 - (8*G2[12])/3 + 
   (8*xi*G2[12])/3 + (8*G2[15])/3 - (8*xi*G2[15])/3 - (112*G2[17])/9 + 
   (368*xi*G2[17])/27 - (8*G2[18])/3 + (8*xi*G2[18])/3 - (160*G2[20])/9 + 
   (448*xi*G2[20])/27 + (16*G2[21])/3 - (16*xi*G2[21])/3), 
 gs^4*(-520/9 - (164*C01)/9 + (14*C01*xi)/27 + (64*G1eps[3])/9 - 
   (112*G1eps[4])/27 + (16*xi*G1eps[4])/27 + (8*G2[11])/3 + (4*xi*G2[11])/9 - 
   (8*G2[12])/9 + (8*G2[15])/9 + (112*G2[17])/9 - (32*xi*G2[17])/27 - 
   (8*G2[18])/9 + (176*G2[20])/27 - (16*xi*G2[20])/27 + (16*G2[21])/9 + 
   (32*G2[41])/9), gs^4*(-128/27 - (1184*C01)/81 + (28*C01*xi)/27 + 
   (32*G1eps[4])/27 + (32*xi*G1eps[4])/27 + (32*G2[11])/9 + (8*xi*G2[11])/9 - 
   (16*G2[12])/9 + (16*G2[15])/9 + (128*G2[17])/27 - (64*xi*G2[17])/27 - 
   (16*G2[18])/9 + (64*G2[20])/27 - (32*xi*G2[20])/27 + (32*G2[21])/9), 
 gs^4*(-64/27 - (517*C01)/81 + (13*C01*xi)/9 + (10*G2[11])/9 - 
   (2*xi*G2[11])/9 - (20*G2[12])/3 + (28*xi*G2[12])/9 + (20*G2[15])/3 - 
   (28*xi*G2[15])/9 + (80*G2[17])/27 - (16*xi*G2[17])/27 - (20*G2[18])/3 + 
   (28*xi*G2[18])/9 - (280*G2[20])/27 + (152*xi*G2[20])/27 + (40*G2[21])/3 - 
   (56*xi*G2[21])/9), gs^4*(8/3 + (32*C01)/3 - (8*xi)/9 - (8*C01*xi)/27 - 
   2*G2[11] + (2*xi*G2[11])/9 - (116*G2[17])/27 + (4*xi*G2[17])/27 - 
   (116*G2[20])/27 + (4*xi*G2[20])/27), 
 gs^4*(-520/9 - (164*C01)/9 + (14*C01*xi)/27 + (64*G1eps[3])/9 - 
   (112*G1eps[4])/27 + (16*xi*G1eps[4])/27 + (8*G2[11])/3 + (4*xi*G2[11])/9 - 
   (8*G2[12])/9 + (8*G2[15])/9 + (112*G2[17])/9 - (32*xi*G2[17])/27 - 
   (8*G2[18])/9 + (176*G2[20])/27 - (16*xi*G2[20])/27 + (16*G2[21])/9 + 
   (32*G2[41])/9), gs^4*(176/27 + (350*C01)/27 - (112*xi)/27 - 
   (1064*C01*xi)/81 + (16*G1eps[4])/27 - (16*xi*G1eps[4])/27 - 
   (20*G2[11])/9 + (16*xi*G2[11])/9 + (16*G2[12])/9 - (8*xi*G2[12])/9 - 
   (16*G2[15])/9 + (8*xi*G2[15])/9 - (176*G2[17])/27 + (176*xi*G2[17])/27 + 
   (16*G2[18])/9 - (8*xi*G2[18])/9 - (64*G2[20])/27 + (112*xi*G2[20])/27 - 
   (32*G2[21])/9 + (16*xi*G2[21])/9)}


==> anc/results_aa_numeric.mm <==
(*  . DateObject[{2022, 6, 17}] .   *)

(*  Landau gauge *)

(* tensor structures:  *)
{T[0, 0, 0, p[0], G, G, G], T[0, 0, 2, p[2], G, G, G[p1, p2]], 
 T[0, 0, 2, p[2], G, G, G[p2, p3]], T[0, 0, 2, p[2], G, G, G[p3, p1]], 
 T[0, 2, 0, p[2], G, G[p1, p2], G], T[0, 2, 0, p[2], G, G[p2, p3], G], 
 T[0, 2, 0, p[2], G, G[p3, p1], G], T[2, 0, 0, p[2], G[p1, p2], G, G], 
 T[2, 0, 0, p[2], G[p2, p3], G, G], T[2, 0, 0, p[2], G[p3, p1], G, G], 
 T[0, 2, 2, p[0], G, G[m1, m2], G[m1, m2]], T[0, 2, 2, p[2], G, G[p1, m1], 
  G[p1, m1]], T[0, 2, 2, p[2], G, G[p1, m1], G[p2, m1]], 
 T[0, 2, 2, p[2], G, G[p1, m1], G[p3, m1]], T[0, 2, 2, p[2], G, G[p2, m1], 
  G[p1, m1]], T[0, 2, 2, p[2], G, G[p2, m1], G[p2, m1]], 
 T[0, 2, 2, p[2], G, G[p2, m1], G[p3, m1]], T[0, 2, 2, p[2], G, G[p3, m1], 
  G[p1, m1]], T[0, 2, 2, p[2], G, G[p3, m1], G[p2, m1]], 
 T[0, 2, 2, p[2], G, G[p3, m1], G[p3, m1]], T[0, 2, 2, p[4], G, G[p1, p2], 
  G[p1, p2]], T[0, 2, 2, p[4], G, G[p1, p2], G[p2, p3]], 
 T[0, 2, 2, p[4], G, G[p1, p2], G[p3, p1]], T[0, 2, 2, p[4], G, G[p2, p3], 
  G[p1, p2]], T[0, 2, 2, p[4], G, G[p2, p3], G[p2, p3]], 
 T[0, 2, 2, p[4], G, G[p2, p3], G[p3, p1]], T[0, 2, 2, p[4], G, G[p3, p1], 
  G[p1, p2]], T[0, 2, 2, p[4], G, G[p3, p1], G[p2, p3]], 
 T[0, 2, 2, p[4], G, G[p3, p1], G[p3, p1]], T[2, 0, 2, p[0], G[m1, m2], G, 
  G[m1, m2]], T[2, 0, 2, p[2], G[p1, m1], G, G[p1, m1]], 
 T[2, 0, 2, p[2], G[p1, m1], G, G[p2, m1]], T[2, 0, 2, p[2], G[p1, m1], G, 
  G[p3, m1]], T[2, 0, 2, p[2], G[p2, m1], G, G[p1, m1]], 
 T[2, 0, 2, p[2], G[p2, m1], G, G[p2, m1]], T[2, 0, 2, p[2], G[p2, m1], G, 
  G[p3, m1]], T[2, 0, 2, p[2], G[p3, m1], G, G[p1, m1]], 
 T[2, 0, 2, p[2], G[p3, m1], G, G[p2, m1]], T[2, 0, 2, p[2], G[p3, m1], G, 
  G[p3, m1]], T[2, 0, 2, p[4], G[p1, p2], G, G[p1, p2]], 
 T[2, 0, 2, p[4], G[p1, p2], G, G[p2, p3]], T[2, 0, 2, p[4], G[p1, p2], G, 
  G[p3, p1]], T[2, 0, 2, p[4], G[p2, p3], G, G[p1, p2]], 
 T[2, 0, 2, p[4], G[p2, p3], G, G[p2, p3]], T[2, 0, 2, p[4], G[p2, p3], G, 
  G[p3, p1]], T[2, 0, 2, p[4], G[p3, p1], G, G[p1, p2]], 
 T[2, 0, 2, p[4], G[p3, p1], G, G[p2, p3]], T[2, 0, 2, p[4], G[p3, p1], G, 
  G[p3, p1]], T[2, 2, 0, p[0], G[m1, m2], G[m1, m2], G], 
 T[2, 2, 0, p[2], G[p1, m1], G[p1, m1], G], T[2, 2, 0, p[2], G[p1, m1], 
  G[p2, m1], G], T[2, 2, 0, p[2], G[p1, m1], G[p3, m1], G], 
 T[2, 2, 0, p[2], G[p2, m1], G[p1, m1], G], T[2, 2, 0, p[2], G[p2, m1], 
  G[p2, m1], G], T[2, 2, 0, p[2], G[p2, m1], G[p3, m1], G], 
 T[2, 2, 0, p[2], G[p3, m1], G[p1, m1], G], T[2, 2, 0, p[2], G[p3, m1], 
  G[p2, m1], G], T[2, 2, 0, p[2], G[p3, m1], G[p3, m1], G], 
 T[2, 2, 0, p[4], G[p1, p2], G[p1, p2], G], T[2, 2, 0, p[4], G[p1, p2], 
  G[p2, p3], G], T[2, 2, 0, p[4], G[p1, p2], G[p3, p1], G], 
 T[2, 2, 0, p[4], G[p2, p3], G[p1, p2], G], T[2, 2, 0, p[4], G[p2, p3], 
  G[p2, p3], G], T[2, 2, 0, p[4], G[p2, p3], G[p3, p1], G], 
 T[2, 2, 0, p[4], G[p3, p1], G[p1, p2], G], T[2, 2, 0, p[4], G[p3, p1], 
  G[p2, p3], G], T[2, 2, 0, p[4], G[p3, p1], G[p3, p1], G], 
 T[0, 2, 4, p[2], G, G[m1, m2], G[p1, p2, m1, m2]], 
 T[0, 2, 4, p[2], G, G[m1, m2], G[p2, p3, m2, m1]], 
 T[0, 2, 4, p[2], G, G[m1, m2], G[p3, p1, m1, m2]], 
 T[0, 2, 4, p[4], G, G[p1, m1], G[p1, p2, p3, m1]], 
 T[0, 2, 4, p[4], G, G[p2, m1], G[p1, p2, p3, m1]], 
 T[0, 2, 4, p[4], G, G[p3, m1], G[p1, p2, p3, m1]], 
 T[0, 4, 2, p[2], G, G[p1, p2, m1, m2], G[m1, m2]], 
 T[0, 4, 2, p[2], G, G[p2, p3, m2, m1], G[m1, m2]], 
 T[0, 4, 2, p[2], G, G[p3, p1, m1, m2], G[m1, m2]], 
 T[0, 4, 2, p[4], G, G[p1, p2, p3, m1], G[p1, m1]], 
 T[0, 4, 2, p[4], G, G[p1, p2, p3, m1], G[p2, m1]], 
 T[0, 4, 2, p[4], G, G[p1, p2, p3, m1], G[p3, m1]], 
 T[2, 0, 4, p[2], G[m1, m2], G, G[p1, p2, m1, m2]], 
 T[2, 0, 4, p[2], G[m1, m2], G, G[p2, p3, m2, m1]], 
 T[2, 0, 4, p[2], G[m1, m2], G, G[p3, p1, m1, m2]], 
 T[2, 0, 4, p[4], G[p1, m1], G, G[p1, p2, p3, m1]], 
 T[2, 0, 4, p[4], G[p2, m1], G, G[p1, p2, p3, m1]], 
 T[2, 0, 4, p[4], G[p3, m1], G, G[p1, p2, p3, m1]], 
 T[2, 4, 0, p[2], G[m1, m2], G[p1, p2, m1, m2], G], 
 T[2, 4, 0, p[2], G[m1, m2], G[p2, p3, m2, m1], G], 
 T[2, 4, 0, p[2], G[m1, m2], G[p3, p1, m1, m2], G], 
 T[2, 4, 0, p[4], G[p1, m1], G[p1, p2, p3, m1], G], 
 T[2, 4, 0, p[4], G[p2, m1], G[p1, p2, p3, m1], G], 
 T[2, 4, 0, p[4], G[p3, m1], G[p1, p2, p3, m1], G], 
 T[4, 0, 2, p[2], G[p1, p2, m1, m2], G, G[m1, m2]], 
 T[4, 0, 2, p[2], G[p2, p3, m2, m1], G, G[m1, m2]], 
 T[4, 0, 2, p[2], G[p3, p1, m1, m2], G, G[m1, m2]], 
 T[4, 0, 2, p[4], G[p1, p2, p3, m1], G, G[p1, m1]], 
 T[4, 0, 2, p[4], G[p1, p2, p3, m1], G, G[p2, m1]], 
 T[4, 0, 2, p[4], G[p1, p2, p3, m1], G, G[p3, m1]], 
 T[4, 2, 0, p[2], G[p1, p2, m1, m2], G[m1, m2], G], 
 T[4, 2, 0, p[2], G[p2, p3, m2, m1], G[m1, m2], G], 
 T[4, 2, 0, p[2], G[p3, p1, m1, m2], G[m1, m2], G], 
 T[4, 2, 0, p[4], G[p1, p2, p3, m1], G[p1, m1], G], 
 T[4, 2, 0, p[4], G[p1, p2, p3, m1], G[p2, m1], G], 
 T[4, 2, 0, p[4], G[p1, p2, p3, m1], G[p3, m1], G], 
 T[0, 4, 4, p[0], G, G[m1, m2, m3, m4], G[m1, m2, m3, m4]], 
 T[0, 4, 4, p[2], G, G[p1, m1, m2, m3], G[p1, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p1, m1, m2, m3], G[p2, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p1, m1, m2, m3], G[p3, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p2, m1, m2, m3], G[p1, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p2, m1, m2, m3], G[p2, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p2, m1, m2, m3], G[p3, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p3, m1, m2, m3], G[p1, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p3, m1, m2, m3], G[p2, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p3, m1, m2, m3], G[p3, m1, m2, m3]], 
 T[0, 4, 4, p[4], G, G[p1, p2, m1, m2], G[p1, p2, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p1, p2, m1, m2], G[p2, p3, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p1, p2, m1, m2], G[p3, p1, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p2, p3, m1, m2], G[p1, p2, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p2, p3, m1, m2], G[p2, p3, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p2, p3, m1, m2], G[p3, p1, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p3, p1, m1, m2], G[p1, p2, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p3, p1, m1, m2], G[p2, p3, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p3, p1, m1, m2], G[p3, p1, m1, m2]], 
 T[0, 4, 4, p[6], G, G[p1, p2, p3, m1], G[p1, p2, p3, m1]], 
 T[4, 0, 4, p[0], G[m1, m2, m3, m4], G, G[m1, m2, m3, m4]], 
 T[4, 0, 4, p[2], G[p1, m1, m2, m3], G, G[p1, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p1, m1, m2, m3], G, G[p2, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p1, m1, m2, m3], G, G[p3, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p2, m1, m2, m3], G, G[p1, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p2, m1, m2, m3], G, G[p2, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p2, m1, m2, m3], G, G[p3, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p3, m1, m2, m3], G, G[p1, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p3, m1, m2, m3], G, G[p2, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p3, m1, m2, m3], G, G[p3, m1, m2, m3]], 
 T[4, 0, 4, p[4], G[p1, p2, m1, m2], G, G[p1, p2, m1, m2]], 
 T[4, 0, 4, p[4], G[p1, p2, m1, m2], G, G[p2, p3, m1, m2]], 
 T[4, 0, 4, p[4], G[p1, p2, m1, m2], G, G[p3, p1, m1, m2]], 
 T[4, 0, 4, p[4], G[p2, p3, m1, m2], G, G[p1, p2, m1, m2]], 
 T[4, 0, 4, p[4], G[p2, p3, m1, m2], G, G[p2, p3, m1, m2]], 
 T[4, 0, 4, p[4], G[p2, p3, m1, m2], G, G[p3, p1, m1, m2]], 
 T[4, 0, 4, p[4], G[p3, p1, m1, m2], G, G[p1, p2, m1, m2]], 
 T[4, 0, 4, p[4], G[p3, p1, m1, m2], G, G[p2, p3, m1, m2]], 
 T[4, 0, 4, p[4], G[p3, p1, m1, m2], G, G[p3, p1, m1, m2]], 
 T[4, 0, 4, p[6], G[p1, p2, p3, m1], G, G[p1, p2, p3, m1]], 
 T[4, 4, 0, p[0], G[m1, m2, m3, m4], G[m1, m2, m3, m4], G], 
 T[4, 4, 0, p[2], G[p1, m1, m2, m3], G[p1, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p1, m1, m2, m3], G[p2, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p1, m1, m2, m3], G[p3, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p2, m1, m2, m3], G[p1, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p2, m1, m2, m3], G[p2, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p2, m1, m2, m3], G[p3, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p3, m1, m2, m3], G[p1, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p3, m1, m2, m3], G[p2, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p3, m1, m2, m3], G[p3, m1, m2, m3], G], 
 T[4, 4, 0, p[4], G[p1, p2, m1, m2], G[p1, p2, m1, m2], G], 
 T[4, 4, 0, p[4], G[p1, p2, m1, m2], G[p2, p3, m1, m2], G], 
 T[4, 4, 0, p[4], G[p1, p2, m1, m2], G[p3, p1, m1, m2], G], 
 T[4, 4, 0, p[4], G[p2, p3, m1, m2], G[p1, p2, m1, m2], G], 
 T[4, 4, 0, p[4], G[p2, p3, m1, m2], G[p2, p3, m1, m2], G], 
 T[4, 4, 0, p[4], G[p2, p3, m1, m2], G[p3, p1, m1, m2], G], 
 T[4, 4, 0, p[4], G[p3, p1, m1, m2], G[p1, p2, m1, m2], G], 
 T[4, 4, 0, p[4], G[p3, p1, m1, m2], G[p2, p3, m1, m2], G], 
 T[4, 4, 0, p[4], G[p3, p1, m1, m2], G[p3, p1, m1, m2], G], 
 T[4, 4, 0, p[6], G[p1, p2, p3, m1], G[p1, p2, p3, m1], G], 
 T[2, 2, 2, p[0], G[m1, m2], G[m2, m3], G[m3, m1]], 
 T[2, 2, 2, p[2], G[m1, m2], G[m1, m2], G[p1, p2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[m1, m2], G[p2, p3]], 
 T[2, 2, 2, p[2], G[m1, m2], G[m1, m2], G[p3, p1]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p1, m1], G[p1, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p1, m1], G[p2, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p1, m1], G[p3, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p1, p2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p2, m1], G[p1, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p2, m1], G[p2, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p2, m1], G[p3, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p2, p3], G[m1, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p3, m1], G[p1, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p3, m1], G[p2, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p3, m1], G[p3, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p3, p1], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p1, m1], G[p1, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p1, m1], G[p2, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p1, m1], G[p3, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p1, m2], G[m1, m2], G[p1, m1]], 
 T[2, 2, 2, p[2], G[p1, m2], G[m1, m2], G[p2, m1]], 
 T[2, 2, 2, p[2], G[p1, m2], G[m1, m2], G[p3, m1]], 
 T[2, 2, 2, p[2], G[p1, p2], G[m1, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p2, m1], G[p1, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p2, m1], G[p2, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p2, m1], G[p3, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p2, m2], G[m1, m2], G[p1, m1]], 
 T[2, 2, 2, p[2], G[p2, m2], G[m1, m2], G[p2, m1]], 
 T[2, 2, 2, p[2], G[p2, m2], G[m1, m2], G[p3, m1]], 
 T[2, 2, 2, p[2], G[p2, p3], G[m1, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p3, m1], G[p1, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p3, m1], G[p2, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p3, m1], G[p3, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p3, m2], G[m1, m2], G[p1, m1]], 
 T[2, 2, 2, p[2], G[p3, m2], G[m1, m2], G[p2, m1]], 
 T[2, 2, 2, p[2], G[p3, m2], G[m1, m2], G[p3, m1]], 
 T[2, 2, 2, p[2], G[p3, p1], G[m1, m2], G[m1, m2]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p1, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p1, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p1, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p1, p2], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p1, p2], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p1, p2], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p2, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p2, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p2, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p2, p3], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p2, p3], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p2, p3], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p3, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p3, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p3, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p3, p1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p3, p1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p3, p1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p1, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p1, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p1, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p2, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p2, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p2, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p3, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p3, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p3, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p1, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p1, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p1, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p1, p2], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p1, p2], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p1, p2], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p2, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p2, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p2, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p2, p3], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p2, p3], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p2, p3], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p3, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p3, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p3, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p3, p1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p3, p1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p3, p1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p1, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p1, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p1, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p2, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p2, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p2, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p3, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p3, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p3, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p1, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p1, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p1, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p1, p2], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p1, p2], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p1, p2], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p2, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p2, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p2, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p2, p3], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p2, p3], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p2, p3], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p3, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p3, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p3, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p3, p1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p3, p1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p3, p1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p1, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p1, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p1, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p2, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p2, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p2, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p3, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p3, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p3, m1], G[p3, m1]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p1, p2], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p1, p2], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p1, p2], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p2, p3], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p2, p3], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p2, p3], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p3, p1], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p3, p1], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p3, p1], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p1, p2], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p1, p2], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p1, p2], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p2, p3], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p2, p3], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p2, p3], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p3, p1], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p3, p1], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p3, p1], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p1, p2], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p1, p2], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p1, p2], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p2, p3], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p2, p3], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p2, p3], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p3, p1], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p3, p1], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p3, p1], G[p3, p1]], 
 T[2, 2, 4, p[0], G[m1, m2], G[m3, m4], G[m1, m2, m3, m4]], 
 T[2, 2, 4, p[2], G[m2, m3], G[m3, m1], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[2], G[m2, m3], G[m3, m1], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[2], G[m2, m3], G[m3, m1], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p1, m1], G[p1, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p1, m1], G[p2, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p1, m1], G[p3, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p2, m1], G[p1, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p2, m1], G[p2, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p2, m1], G[p3, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p3, m1], G[p1, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p3, m1], G[p2, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p3, m1], G[p3, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p1, m1], G[m2, m3], G[p1, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p1, m1], G[m2, m3], G[p2, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p1, m1], G[m2, m3], G[p3, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p2, m1], G[m2, m3], G[p1, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p2, m1], G[m2, m3], G[p2, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p2, m1], G[m2, m3], G[p3, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p3, m1], G[m2, m3], G[p1, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p3, m1], G[m2, m3], G[p2, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p3, m1], G[m2, m3], G[p3, m1, m2, m3]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p1, m2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p1, p2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p1, p2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p1, p2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p2, m2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p2, p3], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p2, p3], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p2, p3], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p3, m2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p3, p1], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p3, p1], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p3, p1], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p1, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p1, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p1, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p2, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p2, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p2, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p3, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p3, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p3, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m2], G[m1, m2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[4], G[p1, p2], G[m1, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, p2], G[m1, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, p2], G[m1, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p1, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p1, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p1, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p2, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p2, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p2, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p3, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p3, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p3, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m2], G[m1, m2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[4], G[p2, p3], G[m1, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, p3], G[m1, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, p3], G[m1, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p1, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p1, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p1, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p2, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p2, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p2, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p3, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p3, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p3, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m2], G[m1, m2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[4], G[p3, p1], G[m1, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, p1], G[m1, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, p1], G[m1, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[6], G[p1, m1], G[p1, p2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p1, m1], G[p2, p3], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p1, m1], G[p3, p1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p1, p2], G[p1, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p1, p2], G[p2, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p1, p2], G[p3, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p2, m1], G[p1, p2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p2, m1], G[p2, p3], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p2, m1], G[p3, p1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p2, p3], G[p1, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p2, p3], G[p2, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p2, p3], G[p3, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p3, m1], G[p1, p2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p3, m1], G[p2, p3], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p3, m1], G[p3, p1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p3, p1], G[p1, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p3, p1], G[p2, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p3, p1], G[p3, m1], G[p1, p2, p3, m1]], 
 T[2, 4, 2, p[0], G[m3, m4], G[m1, m2, m3, m4], G[m1, m2]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p1, m1, m2, m3], G[p1, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p1, m1, m2, m3], G[p2, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p1, m1, m2, m3], G[p3, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p2, m1, m2, m3], G[p1, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p2, m1, m2, m3], G[p2, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p2, m1, m2, m3], G[p3, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p3, m1, m2, m3], G[p1, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p3, m1, m2, m3], G[p2, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p3, m1, m2, m3], G[p3, m1]], 
 T[2, 4, 2, p[2], G[m3, m1], G[p1, p2, m1, m2], G[m2, m3]], 
 T[2, 4, 2, p[2], G[m3, m1], G[p2, p3, m1, m2], G[m2, m3]], 
 T[2, 4, 2, p[2], G[m3, m1], G[p3, p1, m1, m2], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p1, m1], G[p1, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p1, m1], G[p2, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p1, m1], G[p3, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p2, m1], G[p1, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p2, m1], G[p2, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p2, m1], G[p3, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p3, m1], G[p1, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p3, m1], G[p2, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p3, m1], G[p3, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, m1, m2], G[p1, p2]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, m1, m2], G[p2, p3]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, m1, m2], G[p3, p1]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, p3, m1], G[p1, m2]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, p3, m1], G[p2, m2]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, p3, m1], G[p3, m2]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p2, p3, m1, m2], G[p1, p2]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p2, p3, m1, m2], G[p2, p3]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p2, p3, m1, m2], G[p3, p1]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p3, p1, m1, m2], G[p1, p2]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p3, p1, m1, m2], G[p2, p3]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p3, p1, m1, m2], G[p3, p1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p1, p2, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p1, p2, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p1, p2, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p1, p2, p3, m1], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p2, p3, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p2, p3, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p2, p3, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p3, p1, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p3, p1, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p3, p1, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p1, p2], G[p1, p2, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p1, p2], G[p2, p3, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p1, p2], G[p3, p1, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p1, p2, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p1, p2, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p1, p2, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p1, p2, p3, m1], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p2, p3, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p2, p3, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p2, p3, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p3, p1, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p3, p1, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p3, p1, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p2, p3], G[p1, p2, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p2, p3], G[p2, p3, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p2, p3], G[p3, p1, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p1, p2, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p1, p2, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p1, p2, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p1, p2, p3, m1], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p2, p3, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p2, p3, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p2, p3, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p3, p1, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p3, p1, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p3, p1, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p3, p1], G[p1, p2, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p3, p1], G[p2, p3, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p3, p1], G[p3, p1, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[6], G[p1, m1], G[p1, p2, p3, m1], G[p1, p2]], 
 T[2, 4, 2, p[6], G[p1, m1], G[p1, p2, p3, m1], G[p2, p3]], 
 T[2, 4, 2, p[6], G[p1, m1], G[p1, p2, p3, m1], G[p3, p1]], 
 T[2, 4, 2, p[6], G[p1, p2], G[p1, p2, p3, m1], G[p1, m1]], 
 T[2, 4, 2, p[6], G[p1, p2], G[p1, p2, p3, m1], G[p2, m1]], 
 T[2, 4, 2, p[6], G[p1, p2], G[p1, p2, p3, m1], G[p3, m1]], 
 T[2, 4, 2, p[6], G[p2, m1], G[p1, p2, p3, m1], G[p1, p2]], 
 T[2, 4, 2, p[6], G[p2, m1], G[p1, p2, p3, m1], G[p2, p3]], 
 T[2, 4, 2, p[6], G[p2, m1], G[p1, p2, p3, m1], G[p3, p1]], 
 T[2, 4, 2, p[6], G[p2, p3], G[p1, p2, p3, m1], G[p1, m1]], 
 T[2, 4, 2, p[6], G[p2, p3], G[p1, p2, p3, m1], G[p2, m1]], 
 T[2, 4, 2, p[6], G[p2, p3], G[p1, p2, p3, m1], G[p3, m1]], 
 T[2, 4, 2, p[6], G[p3, m1], G[p1, p2, p3, m1], G[p1, p2]], 
 T[2, 4, 2, p[6], G[p3, m1], G[p1, p2, p3, m1], G[p2, p3]], 
 T[2, 4, 2, p[6], G[p3, m1], G[p1, p2, p3, m1], G[p3, p1]], 
 T[2, 4, 2, p[6], G[p3, p1], G[p1, p2, p3, m1], G[p1, m1]], 
 T[2, 4, 2, p[6], G[p3, p1], G[p1, p2, p3, m1], G[p2, m1]], 
 T[2, 4, 2, p[6], G[p3, p1], G[p1, p2, p3, m1], G[p3, m1]], 
 T[4, 2, 2, p[0], G[m1, m2, m3, m4], G[m1, m2], G[m3, m4]], 
 T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[m2, m3], G[p1, m1]], 
 T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[m2, m3], G[p2, m1]], 
 T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[m2, m3], G[p3, m1]], 
 T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[p1, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[p2, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[p3, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p1, p2, m1, m2], G[m2, m3], G[m3, m1]], 
 T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[m2, m3], G[p1, m1]], 
 T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[m2, m3], G[p2, m1]], 
 T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[m2, m3], G[p3, m1]], 
 T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[p1, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[p2, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[p3, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p2, p3, m1, m2], G[m2, m3], G[m3, m1]], 
 T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[m2, m3], G[p1, m1]], 
 T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[m2, m3], G[p2, m1]], 
 T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[m2, m3], G[p3, m1]], 
 T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[p1, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[p2, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[p3, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p3, p1, m1, m2], G[m2, m3], G[m3, m1]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[m1, m2], G[p1, p2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[m1, m2], G[p2, p3]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[m1, m2], G[p3, p1]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p1, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p1, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p1, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p1, p2], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p2, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p2, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p2, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p2, p3], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p3, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p3, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p3, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p3, p1], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[m1, m2], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[m1, m2], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[m1, m2], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[p1, m2], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[p2, m2], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[p3, m2], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[m1, m2], G[p1, p2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[m1, m2], G[p2, p3]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[m1, m2], G[p3, p1]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p1, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p1, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p1, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p1, p2], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p2, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p2, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p2, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p2, p3], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p3, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p3, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p3, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p3, p1], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[m1, m2], G[p1, p2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[m1, m2], G[p2, p3]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[m1, m2], G[p3, p1]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p1, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p1, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p1, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p1, p2], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p2, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p2, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p2, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p2, p3], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p3, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p3, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p3, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p3, p1], G[m1, m2]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, m1], G[p1, p2]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, m1], G[p2, p3]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, m1], G[p3, p1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, p2], G[p1, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, p2], G[p2, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, p2], G[p3, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, m1], G[p1, p2]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, m1], G[p2, p3]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, m1], G[p3, p1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, p3], G[p1, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, p3], G[p2, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, p3], G[p3, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, m1], G[p1, p2]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, m1], G[p2, p3]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, m1], G[p3, p1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, p1], G[p1, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, p1], G[p2, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, p1], G[p3, m1]]}

(* formfactors:  *)
{64. + 39.705941167050824*A + A^2*(668.8958384100997 + 
    nf*(-44.117673832937314 + 0.0011101535429339892*pm[]) + 
    0.02779467566533687*pm[]), 6.453247447716313*A + 
  A^2*(133.87831862631742 + nf*(-9.321340697583736 + 
      0.001060840715338366*pm[]) + 0.014475226841941847*pm[]), 
 12.906494895432626*A + A^2*(266.1951256703801 + 
    nf*(-18.64268139516747 + 0.002121681430676732*pm[]) + 
    0.03049065983838163*pm[]), -10.214537360742062*A + 
  A^2*(-226.31848352304382 + nf*(14.754350947800525 + 
      0.0010720103187268255*pm[]) + 0.016469082462462124*pm[]), 
 10.214537360742062*A + A^2*(226.31840703862406 + 
    nf*(-14.754350947800527 + 0.0010720103187268257*pm[]) + 
    0.015582655888257491*pm[]), -12.906494895432626*A + 
  A^2*(-266.1951676640242 + nf*(18.64268139516747 + 0.002121681430676732*
       pm[]) + 0.028910481483355673*pm[]), -6.453247447716313*A + 
  A^2*(-133.87834309662549 + nf*(9.321340697583736 + 
      0.001060840715338366*pm[]) + 0.015087185934391963*pm[]), 
 -16.667784808458375*A + A^2*(-350.64534685332774 + 
    nf*(24.075691645384264 + 0.00010914004795943193*pm[]) + 
    0.008174981164323074*pm[]), 
 A^2*(0.0000213721097850339 + 0.002789427974065036*pm[]), 
 16.667784808458375*A + A^2*(350.6452514578327 + 
    nf*(-24.075691645384264 + 0.00010914004795943193*pm[]) + 
    0.007262004738653533*pm[]), 176.94706678049556*A + 
  A^2*(2064.1457367837647 + nf*(-270.0889889738011 + 
      0.005298689257906323*pm[]) + 0.09593642375115859*pm[]), 
 -32.0897372786493*A + A^2*(-190.51519268025868 + 
    nf*(47.51199549021426 + 0.001830196103639656*pm[]) + 
    0.030846036139242094*pm[]), 12.771771898630734*A + 
  A^2*(123.60907722723346 + nf*(-27.900742303107194 + 
      0.0013800136696406533*pm[]) + 0.0228341547455321*pm[]), 
 -2.015367953314767*A + A^2*(-379.8218589075916 + 
    nf*(8.2455840691142 + 0.0005758243902398211*pm[]) + 
    0.012275063513618758*pm[]), -2.015367953314767*A + 
  A^2*(-379.8217753675831 + nf*(8.2455840691142 + 0.0005758243902398211*
       pm[]) + 0.013994371910476163*pm[]), -35.05046277826514*A + 
  A^2*(-401.95027410718035 + nf*(59.675661740465024 + 
      0.0008809745445517413*pm[]) + 0.02416065420008975*pm[]), 
 39.08119868489468*A + A^2*(1151.5497001516628 + 
    nf*(-76.1668298786934 + 0.0003317163744623104*pm[]) + 
    0.011927950433177997*pm[]), 12.771771898630734*A + 
  A^2*(123.60937835997083 + nf*(-27.900742303107194 + 
      0.0013800136696406533*pm[]) + 0.02181816153676213*pm[]), 
 9.506918981003679*A + A^2*(169.32652377704608 + 
    nf*(-3.8741771342506297 + 0.0021446809311168637*pm[]) + 
    0.0298333677002186*pm[]), -35.05046277826514*A + 
  A^2*(-401.9507952373607 + nf*(59.675661740465024 + 
      0.0008809745445517413*pm[]) + 0.019498252207041558*pm[]), 
 8.762615694566286*A + A^2*(101.84388529335041 + 
    nf*(-14.918915435116256 + 0.00022024363613793534*pm[]) + 
    0.006406104843310237*pm[]), 3.2730967406939167*A + 
  A^2*(31.898720369572743 + nf*(-7.878704051494102 + 
      0.0002898159484062554*pm[]) + 0.006044772169159577*pm[]), 
 11.406848041570628*A + A^2*(297.20855740644015 + 
    nf*(-22.9810594954204 + 0.0001669597423199843*pm[]) + 
    0.007002610471505455*pm[]), 3.2730967406939167*A + 
  A^2*(36.369869994911596 + nf*(-7.878704051494102 + 
      0.0002898159484062554*pm[]) + 0.006816827804802959*pm[]), 
 6.546193481387833*A + A^2*(67.97866158308557 + 
    nf*(-15.757408102988204 + 0.0005796318968125108*pm[]) + 
    0.012137012367956786*pm[]), 3.2730967406939167*A + 
  A^2*(31.89888702464816 + nf*(-7.878704051494102 + 0.0002898159484062554*
       pm[]) + 0.006228128814972754*pm[]), 4.013278115597878*A + 
  A^2*(61.82859620802128 + nf*(-4.907896309309716 + 0.000676761496730414*
       pm[]) + 0.009228854820440212*pm[]), 3.2730967406939167*A + 
  A^2*(36.369769711088 + nf*(-7.878704051494102 + 0.0002898159484062554*
       pm[]) + 0.006544892488243815*pm[]), 8.762615694566286*A + 
  A^2*(101.8441705282072 + nf*(-14.918915435116256 + 
      0.00022024363613793534*pm[]) + 0.006705361142353387*pm[]), 
 297.3132067810826*A + A^2*(4834.367335512088 + 
    nf*(-403.8292998249011 + 0.0064504324058331335*pm[]) + 
    0.11892259762799434*pm[]), -77.99664557462488*A + 
  A^2*(-1541.2002290489324 + nf*(119.36827686238969 + 
      0.0015705094557554515*pm[]) + 0.03381292156902546*pm[]), 
 30.66443038308325*A + A^2*(487.41290503475807 + 
    nf*(-40.701382271645066 + 0.0007984173096034107*pm[]) + 
    0.017043972019786007*pm[]), 
 64.*A + A^2*(1605.4221909825742 + nf*(-116.6324069098442 + 0.000768*pm[]) + 
    0.01911839167664956*pm[]), 38.99832278731244*A + 
  A^2*(762.822473481212 + nf*(-61.073120498566375 + 0.0007852547278777257*
       pm[]) + 0.02008317693513544*pm[]), -73.10552040215258*A + 
  A^2*(-1104.7052087133895 + nf*(94.82034098750383 + 
      0.0016300566713199508*pm[]) + 0.029513060890851043*pm[]), 
 -16.667784808458375*A + A^2*(-572.6271730264896 + 
    nf*(37.965512319099574 + 0.00010914004795943193*pm[]) + 
    0.009411190757844494*pm[]), 38.99832278731244*A + 
  A^2*(840.2689687639256 + nf*(-55.517192229080244 + 
      0.0007852547278777257*pm[]) + 0.01532323227042958*pm[]), 
 A^2*(-38.119503575336125 - 2.7779641347430624*nf + 
   0.007981010957449106*pm[]), -77.99664557462488*A + 
  A^2*(-1535.5772347304444 + nf*(119.36827686238969 + 
      0.0015705094557554515*pm[]) + 0.033371893785642*pm[]), 
 20.66554852487496*A + A^2*(398.89113123270545 + 
    nf*(-30.832358974269294 + 0.00039920865480170533*pm[]) + 
    0.007920916464690406*pm[]), 21.333333333333332*A + 
  A^2*(524.5112155509357 + nf*(-38.877468969948076 + 0.000256*pm[]) + 
    0.012859179485159621*pm[]), 5.333333333333333*A + 
  A^2*(107.52739859078565 + nf*(-8.957066646527268 + 0.000128*pm[]) + 
    0.006666277830049038*pm[]), 12.999440929104146*A + 
  A^2*(281.9331126641486 + nf*(-18.50573074302675 + 0.0002617515759592419*
       pm[]) + 0.007271639003043309*pm[]), 25.998881858208293*A + 
  A^2*(511.86431706146686 + nf*(-39.789425620796564 + 
      0.0005235031519184838*pm[]) + 0.01644291631204736*pm[]), 
 10.666666666666666*A + A^2*(226.4303505924329 + 
    nf*(-17.914133293054537 + 0.000256*pm[]) + 0.012057150931057579*pm[]), 
 5.333333333333333*A + A^2*(115.68497636497386 + 
    nf*(-8.957066646527268 + 0.000128*pm[]) + 0.007492127923197674*pm[]), 
 10.666666666666666*A + A^2*(225.35256432635515 + 
    nf*(-17.914133293054537 + 0.000256*pm[]) + 0.010619685588264772*pm[]), 
 16.*A + A^2*(335.9018010457726 + nf*(-26.871199939581807 + 0.000384*pm[]) + 
    0.01869825666386968*pm[]), 297.3132067810826*A + 
  A^2*(4834.366549172086 + nf*(-403.8292998249011 + 0.0064504324058331335*
       pm[]) + 0.11828685147759598*pm[]), -77.99664557462488*A + 
  A^2*(-1541.1997820186457 + nf*(119.36827686238969 + 
      0.0015705094557554515*pm[]) + 0.0307715148030531*pm[]), 
 64.*A + A^2*(1605.4221812016783 + nf*(-116.6324069098442 + 0.000768*pm[]) + 
    0.019042681583131698*pm[]), 30.66443038308325*A + 
  A^2*(487.4125589905409 + nf*(-40.701382271645066 + 
      0.0007984173096034107*pm[]) + 0.016977055968109056*pm[]), 
 38.99832278731244*A + A^2*(840.2689910868829 + 
    nf*(-55.517192229080244 + 0.0007852547278777257*pm[]) + 
    0.014760792246944527*pm[]), -77.99664557462488*A + 
  A^2*(-1535.5777091558198 + nf*(119.36827686238969 + 
      0.0015705094557554515*pm[]) + 0.036988537266555176*pm[]), 
 A^2*(-38.11914135143138 - 2.7779641347430624*nf + 
   0.012630538665808379*pm[]), 38.99832278731244*A + 
  A^2*(762.8223231184327 + nf*(-61.073120498566375 + 
      0.0007852547278777257*pm[]) + 0.02032493420753106*pm[]), 
 -16.667784808458375*A + A^2*(-572.6268710013437 + 
    nf*(37.965512319099574 + 0.00010914004795943193*pm[]) + 
    0.013088761952055883*pm[]), -73.10552040215258*A + 
  A^2*(-1104.7049980987267 + nf*(94.82034098750383 + 
      0.0016300566713199508*pm[]) + 0.029495137480032387*pm[]), 
 16.*A + A^2*(335.9020093711297 + nf*(-26.871199939581807 + 0.000384*pm[]) + 
    0.025830042088001846*pm[]), 10.666666666666666*A + 
  A^2*(225.35287372608764 + nf*(-17.914133293054537 + 0.000256*pm[]) + 
    0.017723219585903945*pm[]), 5.333333333333333*A + 
  A^2*(115.68523607789382 + nf*(-8.957066646527268 + 0.000128*pm[]) + 
    0.012587781124873484*pm[]), 10.666666666666666*A + 
  A^2*(226.43061141767976 + nf*(-17.914133293054537 + 0.000256*pm[]) + 
    0.020698656597914523*pm[]), 25.998881858208293*A + 
  A^2*(511.8647732485115 + nf*(-39.789425620796564 + 
      0.0005235031519184838*pm[]) + 0.015852099476085988*pm[]), 
 12.999440929104146*A + A^2*(281.9332945354487 + 
    nf*(-18.50573074302675 + 0.0002617515759592419*pm[]) + 
    0.005500824109518424*pm[]), 5.333333333333333*A + 
  A^2*(107.5277253477185 + nf*(-8.957066646527268 + 0.000128*pm[]) + 
    0.009214802764053093*pm[]), 21.333333333333332*A + 
  A^2*(524.5114775284711 + nf*(-38.877468969948076 + 0.000256*pm[]) + 
    0.008343501324618427*pm[]), 20.66554852487496*A + 
  A^2*(398.8909970401635 + nf*(-30.832358974269294 + 
      0.00039920865480170533*pm[]) + 0.00997112154343829*pm[]), 
 A^2*(-4.701189767420658 + 0.002828931277018942*pm[]), 
 A^2*(11.495132664343714 + 0.003142629611369589*pm[]), 
 A^2*(-9.140428646842196 + 0.0025424832810793272*pm[]), 
 A^2*(2.287161728606222 + 0.001303113772250664*pm[]), 
 A^2*(1.6964311573351338 + 0.0009667148788885334*pm[]), 
 A^2*(-0.5231882823756564 + 0.0011692311379905339*pm[]), 
 A^2*(9.140457091286805 + 0.0020007449476829903*pm[]), 
 A^2*(-11.495132664343714 + 0.003142629611369589*pm[]), 
 A^2*(4.7012253229761995 + 0.002038912278938732*pm[]), 
 A^2*(-2.2871457286062196 + 0.0009588292358023692*pm[]), 
 A^2*(0.5231705045978856 + 0.0006369295344262323*pm[]), 
 A^2*(-1.696445379557364 + 0.0005650021547235458*pm[]), 
 A^2*(7.996482485403192 + 0.0018593722733838982*pm[]), 
 A^2*(-14.555772361180885 + 0.0026669395964582393*pm[]), 
 A^2*(14.160699410503653 + 0.0012799898033430167*pm[]), 
 A^2*(-1.7385907066137207 + 0.0006925252017124421*pm[]), 
 A^2*(-3.4414066149566196 + 0.0005254567338511515*pm[]), 
 A^2*(-0.3592981524063745 + 0.0003794669955761578*pm[]), 
 A^2*(-14.16070652161477 + 0.0013387312845443069*pm[]), 
 A^2*(14.555729694514184 + 0.003556734290210169*pm[]), 
 A^2*(-7.996439818736526 + 0.002999176095368327*pm[]), 
 A^2*(1.738578262169277 + 0.0009750323296669436*pm[]), 
 A^2*(0.35928748573970637 + 0.0007000765677635524*pm[]), 
 A^2*(3.441420837178839 + 0.000944147764585471*pm[]), 
 A^2*(-10.423297914605882 + 0.0014817474131691506*pm[]), 
 A^2*(12.135898576072591 + 0.0009535448267520066*pm[]), 
 A^2*(-11.543033198598707 + 0.0006438654188886087*pm[]), 
 A^2*(0.5763665097351574 + 0.00018998508352392095*pm[]), 
 A^2*(2.7375419552812126 + 0.00035303343123071145*pm[]), 
 A^2*(2.1776743132847756 + 0.0005273106236623348*pm[]), 
 A^2*(11.543033198598707 + 0.0006438654188886087*pm[]), 
 A^2*(-12.135898576072591 + 0.0009535448267520067*pm[]), 
 A^2*(10.423297914605882 + 0.0014817474131691506*pm[]), 
 A^2*(-0.5763665097351574 + 0.00018998508352392095*pm[]), 
 A^2*(-2.1776743132847756 + 0.0005273106236623348*pm[]), 
 A^2*(-2.7375419552812126 + 0.00035303343123071145*pm[]), 
 A^2*(-141.28550912573883 + 0.0839286628724392*pm[]), 
 A^2*(35.32137728143471 + 0.0209821657181098*pm[]), 
 A^2*(-17.660688640717353 + 0.0104910828590549*pm[]), 
 A^2*(-17.660688640717353 + 0.0104910828590549*pm[]), 
 A^2*(-17.660688640717353 + 0.0104910828590549*pm[]), 
 A^2*(35.32137728143471 + 0.0209821657181098*pm[]), 0., 
 A^2*(-17.660688640717353 + 0.0104910828590549*pm[]), 0., 
 A^2*(35.32137728143471 + 0.0209821657181098*pm[]), 
 A^2*(-8.830344320358677 + 0.00524554142952745*pm[]), 
 A^2*(-5.88689621357247 + 0.0034970276196849667*pm[]), 
 A^2*(-2.943448106786235 + 0.0017485138098424834*pm[]), 
 A^2*(-5.88689621357247 + 0.0034970276196849667*pm[]), 
 A^2*(-11.77379242714494 + 0.0069940552393699335*pm[]), 
 A^2*(-5.88689621357247 + 0.0034970276196849667*pm[]), 
 A^2*(-2.943448106786235 + 0.0017485138098424834*pm[]), 
 A^2*(-5.88689621357247 + 0.0034970276196849667*pm[]), 
 A^2*(-8.830344320358677 + 0.00524554142952745*pm[]), 
 A^2*(2.943448106786235 + 0.0017485138098424834*pm[]), 
 A^2*(95.85952923164587 + 0.079874871743246*pm[]), 
 A^2*(-23.964882307911466 + 0.0199687179358115*pm[]), 
 A^2*(11.982441153955733 + 0.00998435896790575*pm[]), 
 A^2*(11.982441153955733 + 0.00998435896790575*pm[]), 
 A^2*(11.982441153955733 + 0.00998435896790575*pm[]), 
 A^2*(-23.964882307911466 + 0.0199687179358115*pm[]), 0., 
 A^2*(11.982441153955733 + 0.00998435896790575*pm[]), 0., 
 A^2*(-23.964882307911466 + 0.0199687179358115*pm[]), 
 A^2*(5.991220576977867 + 0.004992179483952875*pm[]), 
 A^2*(3.9941470513186914 + 0.0033281196559685837*pm[]), 
 A^2*(1.9970735256593457 + 0.0016640598279842919*pm[]), 
 A^2*(3.9941470513186914 + 0.0033281196559685837*pm[]), 
 A^2*(7.988294102637383 + 0.0066562393119371675*pm[]), 
 A^2*(3.9941470513186914 + 0.0033281196559685837*pm[]), 
 A^2*(1.9970735256593457 + 0.0016640598279842919*pm[]), 
 A^2*(3.9941470513186914 + 0.0033281196559685837*pm[]), 
 A^2*(5.991220576977867 + 0.004992179483952875*pm[]), 
 A^2*(-1.9970735256593457 + 0.0016640598279842919*pm[]), 
 A^2*(95.85952923164587 + 0.079874871743246*pm[]), 
 A^2*(-23.964882307911466 + 0.0199687179358115*pm[]), 
 A^2*(11.982441153955733 + 0.00998435896790575*pm[]), 
 A^2*(11.982441153955733 + 0.00998435896790575*pm[]), 
 A^2*(11.982441153955733 + 0.00998435896790575*pm[]), 
 A^2*(-23.964882307911466 + 0.0199687179358115*pm[]), 0., 
 A^2*(11.982441153955733 + 0.00998435896790575*pm[]), 0., 
 A^2*(-23.964882307911466 + 0.0199687179358115*pm[]), 
 A^2*(5.991220576977867 + 0.004992179483952875*pm[]), 
 A^2*(3.9941470513186914 + 0.0033281196559685837*pm[]), 
 A^2*(1.9970735256593457 + 0.0016640598279842919*pm[]), 
 A^2*(3.9941470513186914 + 0.0033281196559685837*pm[]), 
 A^2*(7.988294102637383 + 0.0066562393119371675*pm[]), 
 A^2*(3.9941470513186914 + 0.0033281196559685837*pm[]), 
 A^2*(1.9970735256593457 + 0.0016640598279842919*pm[]), 
 A^2*(3.9941470513186914 + 0.0033281196559685837*pm[]), 
 A^2*(5.991220576977867 + 0.004992179483952875*pm[]), 
 A^2*(-1.9970735256593457 + 0.0016640598279842919*pm[]), 
 A^2*(0.0002759208580584982 + 0.00865194807870032*pm[]), 
 A^2*(92.76957136865417 + 0.031649585640823354*pm[]), 
 A^2*(155.35809573917925 + 0.027443898851310305*pm[]), 
 A^2*(-106.55782538733808 + 0.012971091822545197*pm[]), 
 A^2*(-0.00013155555558341803 + 0.0072558583840155585*pm[]), 
 A^2*(28.748016430701682 + 0.03397725594821426*pm[]), 
 A^2*(62.57159230665911 + 0.018475394136606992*pm[]), 
 A^2*(106.55743870851916 + 0.013636114576223204*pm[]), 
 A^2*(-62.57182866251992 + 0.025541812567007334*pm[]), 
 A^2*(-5.765600316796736 + 0.022636965184496597*pm[]), 
 A^2*(0.00003814698976611908 + 0.005920393084440265*pm[]), 
 A^2*(-155.35884817091062 + 0.024940024920353243*pm[]), 
 A^2*(-28.748587243315797 + 0.017222999613322756*pm[]), 
 A^2*(0.00038498191218394595 + 0.021197166586350846*pm[]), 
 A^2*(5.765983962494829 + 0.03368693701854487*pm[]), 
 A^2*(-92.77043633357266 + 0.033426034282091656*pm[]), 
 A^2*(3.3257411369622787 + 0.018944285720367725*pm[]), 
 A^2*(-15.30282575853596 + 0.010340236202230117*pm[]), 
 A^2*(-34.91798847994232 + 0.024943921356083667*pm[]), 
 A^2*(-3.3260622705079186 + 0.017534390976787096*pm[]), 
 A^2*(34.91777752609369 + 0.017116404861807273*pm[]), 
 A^2*(15.303159504781888 + 0.009610247526513764*pm[]), 
 A^2*(-124.87167402646855 + 0.02198083300540551*pm[]), 
 A^2*(-8.947627090362175 + 0.023145225752752158*pm[]), 
 A^2*(16.79111605483422 + 0.05881916931384284*pm[]), 
 A^2*(2.5807852287737205 + 0.014386200804720809*pm[]), 
 A^2*(22.123030025263006 + 0.01799894794821612*pm[]), 
 A^2*(-10.764948996757767 + 0.03256052138651217*pm[]), 
 A^2*(-73.20776549423238 + 0.010110765927043252*pm[]), 
 A^2*(-0.00004697255081964613 + 0.015850393320231384*pm[]), 
 A^2*(-22.123470407140303 + 0.03359958839384702*pm[]), 
 A^2*(73.20767997924617 + 0.01116929835687738*pm[]), 
 A^2*(10.763792130490401 + 0.024364713087821326*pm[]), 
 A^2*(8.948320713719 + 0.016181788459801536*pm[]), 
 A^2*(-2.5811321300948578 + 0.01680926967714798*pm[]), 
 A^2*(-16.790142877450307 + 0.03198902984496757*pm[]), 
 A^2*(124.87153539563087 + 0.016058207086882374*pm[]), 
 A^2*(-12.604020063161215 + 0.02363658728787394*pm[]), 
 A^2*(-38.24952285416225 + 0.027281330427071482*pm[]), 
 A^2*(30.64403705178097 + 0.025335247597822415*pm[]), 
 A^2*(-30.64357017588509 + 0.011948403991765333*pm[]), 
 A^2*(9.471604459808304 + 0.033141222197439375*pm[]), 
 A^2*(35.18805685849878 + 0.007014522736829314*pm[]), 
 A^2*(14.842795106250264 + 0.04576414384176193*pm[]), 
 A^2*(38.416857652304316 + 0.04161586007802697*pm[]), 
 A^2*(-35.1883490416642 + 0.0104125857722514*pm[]), 
 A^2*(38.25005705095873 + 0.015282635436583482*pm[]), 
 A^2*(7.539125229661522 + 0.03830172777750983*pm[]), 
 A^2*(-38.41614866199461 + 0.02380618451746597*pm[]), 
 A^2*(-6.593795567978987 + 0.018644060618359236*pm[]), 
 A^2*(-7.538322661332131 + 0.020106113508437287*pm[]), 
 A^2*(-9.47039613862853 + 0.046886491521304016*pm[]), 
 A^2*(12.604699656731725 + 0.01816951324290843*pm[]), 
 A^2*(6.593437252733793 + 0.009017064357933605*pm[]), 
 A^2*(-14.84156680217609 + 0.02988870222650759*pm[]), 
 A^2*(10.231119660677223 + 0.025534933641102934*pm[]), 
 A^2*(-11.986934779945386 + 0.04443009881834584*pm[]), 
 A^2*(21.34647137476395 + 0.013546841376340098*pm[]), 
 A^2*(-2.261329083469718 + 0.0706350491508105*pm[]), 
 A^2*(31.345167003378037 + 0.02939414240587507*pm[]), 
 A^2*(-30.14939936453993 + 0.02678531705425373*pm[]), 
 A^2*(-14.857337194646675 + 0.02287904794320297*pm[]), 
 A^2*(-0.3964027677237141 + 0.008703554380857256*pm[]), 
 A^2*(25.818208054099387 + 0.017100002613802845*pm[]), 
 A^2*(10.43324687537887 + 0.004997744983945678*pm[]), 
 A^2*(12.65912357621039 + 0.007595811470962954*pm[]), 
 A^2*(-7.1018679071474935 + 0.012081942099105071*pm[]), 
 A^2*(15.04406969727279 + 0.021555784374220743*pm[]), 
 A^2*(-20.702632100928895 + 0.03451196188727212*pm[]), 
 A^2*(-25.397785271546127 + 0.01190892974726298*pm[]), 
 A^2*(-32.71539154866636 + 0.017390065845344263*pm[]), 
 A^2*(-44.79115662712178 + 0.038421221338718226*pm[]), 
 A^2*(29.409185700421858 + 0.0234004971362577*pm[]), 
 A^2*(-24.646728728508833 + 0.012446937667247249*pm[]), 
 A^2*(20.965974427698328 + 0.01295762654477746*pm[]), 
 A^2*(7.728922483122233 + 0.05830633898288093*pm[]), 
 A^2*(2.424108639405432 + 0.014685775343648998*pm[]), 
 A^2*(3.8170037281604436 + 0.02586764928383962*pm[]), 
 A^2*(-9.418493199373984 + 0.008492804034066234*pm[]), 
 A^2*(-1.8684918230839003 + 0.006481302448043295*pm[]), 
 A^2*(13.896032704026268 + 0.005996537260943995*pm[]), 
 A^2*(-9.375124745369135 + 0.017295915289530204*pm[]), 
 A^2*(0.000434444164056913 + 0.026874989042368642*pm[]), 
 A^2*(-11.420061672165545 + 0.01583488667037559*pm[]), 
 A^2*(20.50942834567013 + 0.02010252276266002*pm[]), 
 A^2*(-20.508541088349375 + 0.04053115666484198*pm[]), 
 A^2*(18.854402868637067 + 0.03465515251421728*pm[]), 
 A^2*(0.00019120957260554405 + 0.001860044367201936*pm[]), 
 A^2*(11.420683543527673 + 0.014175469072990604*pm[]), 
 A^2*(0.0002937717017879038 + 0.01588483511302214*pm[]), 
 A^2*(-18.855857265875613 + 0.03643757440447754*pm[]), 
 A^2*(1.8682435818539034 + 0.011918132098051256*pm[]), 
 A^2*(24.646814134877786 + 0.01337366849256771*pm[]), 
 A^2*(-15.043479135220878 + 0.012949339793832617*pm[]), 
 A^2*(7.101598024755276 + 0.006007643950222704*pm[]), 
 A^2*(9.418177533127846 + 0.014291782569848541*pm[]), 
 A^2*(-29.41019728160404 + 0.034719158003769575*pm[]), 
 A^2*(9.37525529244897 + 0.014539926055313795*pm[]), 
 A^2*(-7.727460073855582 + 0.03123695778665934*pm[]), 
 A^2*(25.398303667662958 + 0.022915355165416068*pm[]), 
 A^2*(-12.658799684143219 + 0.012293904514372348*pm[]), 
 A^2*(-3.8159146344358987 + 0.03070500270470615*pm[]), 
 A^2*(44.78951930481878 + 0.04891017766463305*pm[]), 
 A^2*(-13.896278710382475 + 0.008565209093998917*pm[]), 
 A^2*(-20.966485557598105 + 0.014850699334387011*pm[]), 
 A^2*(20.702634645890612 + 0.02905137851341244*pm[]), 
 A^2*(-10.433043561052997 + 0.005444538844536232*pm[]), 
 A^2*(-2.4235167622479423 + 0.016156220141617997*pm[]), 
 A^2*(32.7146795863211 + 0.01684482887193086*pm[]), 
 A^2*(-10.230186772349498 + 0.04306646157340634*pm[]), 
 A^2*(14.856706533855231 + 0.016428844302775178*pm[]), 
 A^2*(2.2628524387678226 + 0.03642312732844738*pm[]), 
 A^2*(-21.346651447176782 + 0.009413331547614633*pm[]), 
 A^2*(-25.819178895782443 + 0.030523954776447686*pm[]), 
 A^2*(30.14947686937103 + 0.023481544494434976*pm[]), 
 A^2*(11.988558012026857 + 0.040442338021470396*pm[]), 
 A^2*(0.3967023111271146 + 0.01334001650230105*pm[]), 
 A^2*(-31.346574168859206 + 0.0451084407601699*pm[]), 
 A^2*(3.8748766104918104 + 0.03345416661536601*pm[]), 
 A^2*(11.336879439485529 + 0.021048081198004064*pm[]), 
 A^2*(-8.466187942015722 + 0.011783390158757632*pm[]), 
 A^2*(-8.735464457117587 + 0.008884120334929793*pm[]), 
 A^2*(-12.234262008318865 + 0.03885182404920763*pm[]), 
 A^2*(-10.044087583464716 + 0.05260887266423194*pm[]), 
 A^2*(-4.279345733408661 + 0.008247807931360361*pm[]), 
 A^2*(-5.980242424381686 + 0.03453298354367869*pm[]), 
 A^2*(-8.72178918736472 + 0.019584775171928304*pm[]), 
 A^2*(3.4581767737124665 + 0.016116409966011408*pm[]), 
 A^2*(12.259967174491067 + 0.0252772513237263*pm[]), 
 A^2*(0.000543785594061319 + 0.0278586289674011*pm[]), 
 A^2*(3.343062166005609 + 0.028492134198388627*pm[]), 
 A^2*(0.0010561118122467406 + 0.05393189867778064*pm[]), 
 A^2*(-12.258659349959544 + 0.04959774442878738*pm[]), 
 A^2*(0.0003170264341108009 + 0.01647545098697664*pm[]), 
 A^2*(-3.3419704986377496 + 0.027500964311716*pm[]), 
 A^2*(-3.458240852332665 + 0.011378798033594107*pm[]), 
 A^2*(8.722140108704934 + 0.010321435455404558*pm[]), 
 A^2*(10.045576030729762 + 0.033807414025139745*pm[]), 
 A^2*(8.46681417987088 + 0.022866541780950725*pm[]), 
 A^2*(5.981748802270204 + 0.043549040118878855*pm[]), 
 A^2*(12.236040009720227 + 0.05649288093576031*pm[]), 
 A^2*(-11.336442593268657 + 0.027243818449128453*pm[]), 
 A^2*(4.279744230720951 + 0.013398100630972838*pm[]), 
 A^2*(8.735560080630762 + 0.01067566469843675*pm[]), 
 A^2*(-3.8756188001833607 + 0.020801402217824384*pm[]), 
 A^2*(367.2016507551856 + 0.02349618823599241*pm[]), 
 A^2*(-5.315002627951287 + 0.009834435622113094*pm[]), 
 A^2*(-1.2945324539614234 + 0.002405643771085147*pm[]), 
 A^2*(0.5839948915661637 + 0.0022784169509703737*pm[]), 
 A^2*(-95.69905015271974 + 0.005619122701956538*pm[]), 
 A^2*(41.52035127679346 + 0.016710827630902644*pm[]), 
 A^2*(39.71787149105555 + 0.005592919835760571*pm[]), 
 A^2*(30.890346020891485 + 0.0064246791114030985*pm[]), 
 A^2*(-71.97461042859749 + 0.007504933973390258*pm[]), 
 A^2*(14.435590518626327 + 0.005069660765754982*pm[]), 
 A^2*(38.54988170792339 + 0.004050502108453945*pm[]), 
 A^2*(11.846525610703452 + 0.007605014728491729*pm[]), 
 A^2*(-91.12494578684468 + 0.004611542102521537*pm[]), 
 A^2*(-87.90177522487306 + 0.0070859955756622135*pm[]), 
 A^2*(50.28006141200282 + 0.012020126821340005*pm[]), 
 A^2*(52.08254119774085 + 0.004660560322377398*pm[]), 
 A^2*(60.91006666790469 + 0.009260287127540878*pm[]), 
 A^2*(-111.62621494899531 + 0.004459911535904415*pm[]), 
 A^2*(-14.435590518626327 + 0.005069660765754982*pm[]), 
 A^2*(53.250530980872995 + 0.007024986790847697*pm[]), 
 A^2*(-11.846525610703452 + 0.00760501472849173*pm[]), 
 A^2*(-92.47587959074824 + 0.007006135652612465*pm[]), 
 A^2*(0.05855722678026609 + 0.00048660070582930745*pm[]), 
 A^2*(20.226048363359382 + 0.007505343379771863*pm[]), 
 A^2*(12.79041397495621 + 0.0056190193033493745*pm[]), 
 A^2*(11.36357604498508 + 0.001993692154279508*pm[]), 
 A^2*(1.1081025720582431 + 0.0016523583212935*pm[]), 
 A^2*(10.57420883083978 + 0.003492517732201136*pm[]), 
 A^2*(21.545919128400612 + 0.0031942776819595723*pm[]), 
 A^2*(12.155902412250015 + 0.005525983850356721*pm[]), 
 A^2*(-2.2429184110197298 + 0.0036152280880939937*pm[]), 
 A^2*(11.48069049854567 + 0.002338662218276383*pm[]), 
 A^2*(16.641739234289687 + 0.0017754777219918692*pm[]), 
 A^2*(28.62271507924826 + 0.002892993581538989*pm[]), 
 A^2*(-3.1645868997831315 + 0.007269962775691849*pm[]), 
 A^2*(0.4506199464344576 + 0.003665540507941974*pm[]), 
 A^2*(4.065826792652089 + 0.0017215997664468661*pm[]), 
 A^2*(-18.1516945273962 + 0.0009691405268423025*pm[]), 
 A^2*(-15.207343249327877 + 0.0013510803115397887*pm[]), 
 A^2*(-9.258593742043473 + 0.0016976333465810185*pm[]), 
 A^2*(9.820387983059774 + 0.003800155780504827*pm[]), 
 A^2*(17.421998232242196 + 0.001816202233078775*pm[]), 
 A^2*(21.613644926817287 + 0.003964932655858537*pm[]), 
 A^2*(-1.0124141874507018 + 0.0015610263164001518*pm[]), 
 A^2*(26.458355464079034 + 0.009627513969300743*pm[]), 
 A^2*(21.667854699085076 + 0.0033026622241464293*pm[]), 
 A^2*(7.524083114783494 + 0.005528240960487584*pm[]), 
 A^2*(27.35641307548167 + 0.005322586918095924*pm[]), 
 A^2*(13.463728758049726 + 0.0007524768064912501*pm[]), 
 A^2*(4.247679850271343 + 0.0010057757156162882*pm[]), 
 A^2*(2.5484795967037144 + 0.0041478010860103165*pm[]), 
 A^2*(7.217795259313164 + 0.002534830382877491*pm[]), 
 A^2*(3.608897629656582 + 0.0012674151914387455*pm[]), 
 A^2*(-16.949467841217704 + 0.002443362867342654*pm[]), 
 A^2*(-34.78951332922199 + 0.003163515857652472*pm[]), 
 A^2*(-16.703285240586055 + 0.0037952397012013294*pm[]), 
 A^2*(-0.1231585464885967 + 0.0017017368872626892*pm[]), 
 A^2*(21.91417179206229 + 0.006655185440040212*pm[]), 
 A^2*(42.04718829055125 + 0.00346092155793487*pm[]), 
 A^2*(20.28570092741954 + 0.001944379316487185*pm[]), 
 A^2*(-4.639742569925531 + 0.004507195780661477*pm[]), 
 A^2*(-12.43930602125181 + 0.007647566741061166*pm[]), 
 A^2*(-23.60869966397172 + 0.002887822131628467*pm[]), 
 A^2*(12.706548191729482 + 0.0023503941215781174*pm[]), 
 A^2*(25.214345650098437 + 0.004597461466901419*pm[]), 
 A^2*(12.97611943397726 + 0.001063717032826835*pm[]), 
 A^2*(-2.961631402675863 + 0.0019012536821229325*pm[]), 
 A^2*(-5.923262805351726 + 0.003802507364245865*pm[]), 
 A^2*(-3.506295592749467 + 0.0019841679089904803*pm[]), 
 A^2*(2.424817989950384 + 0.005308579252916858*pm[]), 
 A^2*(5.499254739882019 + 0.0024274636777347537*pm[]), 
 A^2*(15.43606494751873 + 0.008897373846605251*pm[]), 
 A^2*(18.63321477236812 + 0.00300643057054234*pm[]), 
 A^2*(1.5021991146080467 + 0.0009140842426951053*pm[]), 
 A^2*(-5.090431753427843 + 0.0006404230426252456*pm[]), 
 A^2*(1.7049817773036011 + 0.0014346285047014983*pm[]), 
 A^2*(-2.338317704826835 + 0.0020898748763091674*pm[]), 
 A^2*(1.6549221173795559 + 0.0017264889180188946*pm[]), 
 A^2*(-7.812214057268363 + 0.004097552603545231*pm[]), 
 A^2*(-2.484184528753545 + 0.0010105274451597663*pm[]), 
 A^2*(-0.6914714240248827 + 0.002468507501295189*pm[]), 
 A^2*(-10.15092273105175 + 0.0018624135380083892*pm[]), 
 A^2*(-10.473625965405105 + 0.0034829325896244836*pm[]), 
 A^2*(0.36894660892806996 + 0.0016758269158394167*pm[]), 
 A^2*(-0.44528882339335496 + 0.0038146855583999343*pm[]), 
 A^2*(-6.915420687940667 + 0.0025605701311296808*pm[]), 
 A^2*(0.09937536668030589 + 0.0013885325528073733*pm[]), 
 A^2*(-1.5799104407004059 + 0.0010555743312170298*pm[]), 
 A^2*(-1.6849150956967804 + 0.004096630146465177*pm[]), 
 A^2*(-5.45759114930442 + 0.0010615458976086557*pm[]), 
 A^2*(1.109388866938673 + 0.0030571652207194077*pm[]), 
 A^2*(367.20148008851913 + 0.018801471789096882*pm[]), 
 A^2*(-95.69907148605307 + 0.006204577337711517*pm[]), 
 A^2*(38.550038152367875 + 0.006059026709292771*pm[]), 
 A^2*(30.890118465335917 + 0.012626007458859114*pm[]), 
 A^2*(39.7180208243889 + 0.009322822384777421*pm[]), 
 A^2*(-91.12501689795579 + 0.006773383899663273*pm[]), 
 A^2*(14.435810963070765 + 0.007686484231128751*pm[]), 
 A^2*(41.52014505457129 + 0.010260253153621796*pm[]), 
 A^2*(11.846731832925627 + 0.005158415962560441*pm[]), 
 A^2*(-71.97458198415302 + 0.006638147101055614*pm[]), 
 A^2*(0.5839913360105982 + 0.002165928033641372*pm[]), 
 A^2*(-1.294539565072526 + 0.002619907411007049*pm[]), 
 A^2*(-5.315013294617927 + 0.01019727787232882*pm[]), 
 A^2*(-87.90166855820635 + 0.004755803713688793*pm[]), 
 A^2*(52.08234919774084 + 0.007127007122103816*pm[]), 
 A^2*(50.28022496755838 + 0.0069968947970580056*pm[]), 
 A^2*(53.25033186976191 + 0.0047753019472259895*pm[]), 
 A^2*(-92.47572314630378 + 0.004691725376130803*pm[]), 
 A^2*(-11.846731832925627 + 0.00515841596256044*pm[]), 
 A^2*(60.91025155679358 + 0.015157028392283866*pm[]), 
 A^2*(-14.435810963070765 + 0.007686484231128751*pm[]), 
 A^2*(-111.62615806010638 + 0.0035365361925797697*pm[]), 
 A^2*(28.62268663480379 + 0.0038108416504819523*pm[]), 
 A^2*(12.155845523361137 + 0.007426230968889412*pm[]), 
 A^2*(11.363661378318426 + 0.0033702419902289405*pm[]), 
 A^2*(-0.05856611566915504 + 0.0006907501737018498*pm[]), 
 A^2*(2.242959299908648 + 0.004978916651022855*pm[]), 
 A^2*(-1.1081185720582312 + 0.0021726555230749014*pm[]), 
 A^2*(16.64176412317859 + 0.0025791273776566994*pm[]), 
 A^2*(21.54602579506728 + 0.002809981597116196*pm[]), 
 A^2*(12.790602419400614 + 0.010918636714773078*pm[]), 
 A^2*(11.4807936096568 + 0.004468510723082639*pm[]), 
 A^2*(10.574365275284222 + 0.00678525919416212*pm[]), 
 A^2*(20.226179918915022 + 0.011723299787813668*pm[]), 
 A^2*(4.065757459318775 + 0.0034040950470225176*pm[]), 
 A^2*(21.613655593483955 + 0.004329284784845025*pm[]), 
 A^2*(-9.25860440871017 + 0.0013578007878270906*pm[]), 
 A^2*(1.0124052985618164 + 0.0012726328109886756*pm[]), 
 A^2*(0.4505310575455752 + 0.001954984652917073*pm[]), 
 A^2*(17.42205512113108 + 0.0014380438473829249*pm[]), 
 A^2*(-15.20729702710564 + 0.0025149302193560865*pm[]), 
 A^2*(-3.1646953442275674 + 0.003988095129249694*pm[]), 
 A^2*(9.820478649726418 + 0.0020357681489070046*pm[]), 
 A^2*(-18.151671416285083 + 0.0007511848601386406*pm[]), 
 A^2*(18.633182772368116 + 0.004038189789434312*pm[]), 
 A^2*(15.436114725296477 + 0.007227962309256525*pm[]), 
 A^2*(5.499155184326469 + 0.0035147314605891112*pm[]), 
 A^2*(-23.608687219527297 + 0.002500646004875732*pm[]), 
 A^2*(-3.5062351483050165 + 0.0016150509008644749*pm[]), 
 A^2*(12.976089211755037 + 0.0011379524171527136*pm[]), 
 A^2*(-2.4247842121726535 + 0.004171746705324785*pm[]), 
 A^2*(-12.439190465696313 + 0.004226723100712421*pm[]), 
 A^2*(-5.923365916462814 + 0.00257920798128022*pm[]), 
 A^2*(25.214278094542877 + 0.002693272182820455*pm[]), 
 A^2*(-4.639639458814415 + 0.0024117559358487143*pm[]), 
 A^2*(-2.961682958231407 + 0.00128960399064011*pm[]), 
 A^2*(12.706462858396147 + 0.0025391569191529507*pm[]), 
 A^2*(20.285683149641756 + 0.001431799890481618*pm[]), 
 A^2*(42.047166957217854 + 0.004129683688070027*pm[]), 
 A^2*(21.914040236506693 + 0.0034624794524898903*pm[]), 
 A^2*(4.247674516938009 + 0.0008332559371466389*pm[]), 
 A^2*(-16.703331462808293 + 0.0053293669366192365*pm[]), 
 A^2*(3.608952740767691 + 0.0019216210577821878*pm[]), 
 A^2*(0.12314254648859446 + 0.0011937053377909085*pm[]), 
 A^2*(13.463709202494172 + 0.00104642418097514*pm[]), 
 A^2*(-34.78949555144419 + 0.002595957824399907*pm[]), 
 A^2*(7.217905481535382 + 0.0038432421155643755*pm[]), 
 A^2*(27.35640951992616 + 0.005440497112766369*pm[]), 
 A^2*(-16.949519396773255 + 0.0013370996353459415*pm[]), 
 A^2*(2.5485862633703675 + 0.007434821709302004*pm[]), 
 A^2*(7.523965781450187 + 0.0035653798966816873*pm[]), 
 A^2*(21.66775514352951 + 0.002569125573273577*pm[]), 
 A^2*(26.458213241856754 + 0.005299193513710138*pm[]), 
 A^2*(1.7049879995258266 + 0.001225943560352076*pm[]), 
 A^2*(-5.090460197872289 + 0.001280922370001329*pm[]), 
 A^2*(1.5021591146080482 + 0.001762642902786462*pm[]), 
 A^2*(-1.684972873474564 + 0.002318945330493194*pm[]), 
 A^2*(1.109451089160892 + 0.0015996733124876727*pm[]), 
 A^2*(-5.457562704859978 + 0.000715240847901981*pm[]), 
 A^2*(-1.579955774033742 + 0.0016455377546740193*pm[]), 
 A^2*(0.09932381112474786 + 0.002789817912255044*pm[]), 
 A^2*(-6.915439354607344 + 0.0031843713241025773*pm[]), 
 A^2*(-10.47365263207179 + 0.002606707902802878*pm[]), 
 A^2*(-0.4452283789489684 + 0.00202275854507829*pm[]), 
 A^2*(0.36895016448360707 + 0.001556864465187308*pm[]), 
 A^2*(-10.150902286607291 + 0.002529529286009385*pm[]), 
 A^2*(-0.691416312913816 + 0.004209171409032576*pm[]), 
 A^2*(-2.484180084309088 + 0.001160019705617592*pm[]), 
 A^2*(-2.338332815937946 + 0.001590238032065721*pm[]), 
 A^2*(-7.812167835046139 + 0.0026059827757890478*pm[]), 
 A^2*(1.6549558951573289 + 0.0009972292081212213*pm[]), 
 A^2*(441.2234484402634 + 0.014641043854035902*pm[]), 
 A^2*(-110.30586211006585 + 0.0036602609635089755*pm[]), 
 A^2*(51.1645819163096 + 0.0035655402028685087*pm[]), 
 A^2*(59.14128019375622 + 0.002246984290842324*pm[]), 
 A^2*(-110.30586211006585 + 0.0036602609635089755*pm[]), 
 A^2*(59.14128019375622 + 0.002246984290842324*pm[]), 
 A^2*(51.1645819163096 + 0.0035655402028685087*pm[]), 
 A^2*(-4.159044397754585 + 0.0015493639032845374*pm[]), 
 A^2*(59.48267071181884 + 0.0016002862844016056*pm[]), 
 A^2*(-127.96708279286975 + 0.0035573752288158038*pm[]), 
 A^2*(-9.143641825387789 + 0.004140826936093519*pm[]), 
 A^2*(50.82319139824699 + 0.0023302658449398596*pm[]), 
 A^2*(-92.64464142726187 + 0.004562469006452784*pm[]), 
 A^2*(9.143641825387789 + 0.004140826936093519*pm[]), 
 A^2*(-9.143641825387789 + 0.004140826936093519*pm[]), 
 A^2*(50.82319139824699 + 0.0023302658449398596*pm[]), 
 A^2*(9.143641825387789 + 0.004140826936093519*pm[]), 
 A^2*(-92.64464142726187 + 0.004562469006452784*pm[]), 
 A^2*(59.48267071181884 + 0.0016002862844016056*pm[]), 
 A^2*(-9.143641825387789 + 0.004140826936093519*pm[]), 
 A^2*(-127.96708279286975 + 0.0035573752288158038*pm[]), 
 A^2*(-4.159044397754585 + 0.0015493639032845374*pm[]), 
 A^2*(37.37687350116636 + 0.0009354463089788572*pm[]), 
 A^2*(24.08486658410843 + 0.0008908421009550566*pm[]), 
 A^2*(7.629961303610628 + 0.0024749520730835083*pm[]), 
 A^2*(2.1648698283929537 + 0.0004019172706607895*pm[]), 
 A^2*(-32.50395916677434 + 0.0010694552335514772*pm[]), 
 A^2*(6.39851848393986 + 0.0006685930029296818*pm[]), 
 A^2*(19.886348077393706 + 0.002329999056853515*pm[]), 
 A^2*(21.593826626495023 + 0.0012140633176935206*pm[]), 
 A^2*(6.409479740062636 + 0.001578977669287865*pm[]), 
 A^2*(-15.242296348476927 + 0.0007651135314771153*pm[]), 
 A^2*(15.83772801667709 + 0.002112466444729889*pm[]), 
 A^2*(-11.055687026149386 + 0.0012405369517549285*pm[]), 
 A^2*(19.949337406163238 + 0.0006835678208535325*pm[]), 
 A^2*(2.2859104563469472 + 0.0010352067340233797*pm[]), 
 A^2*(12.614558731243818 + 0.00065666231746382*pm[]), 
 A^2*(-2.492298713816588 + 0.0013434933070610995*pm[]), 
 A^2*(-0.08482970589849614 + 0.0003655447407308639*pm[]), 
 A^2*(0.4976062208378096 + 0.0003973544336651609*pm[]), 
 A^2*(2.492298713816588 + 0.0013434933070610995*pm[]), 
 A^2*(-0.4976062208378096 + 0.0003973544336651609*pm[]), 
 A^2*(0.08482970589849614 + 0.0003655447407308639*pm[]), 
 A^2*(23.915207172311455 + 0.0006288259096851513*pm[]), 
 A^2*(37.229868150522094 + 0.001770523470832334*pm[]), 
 A^2*(14.842515575001457 + 0.0022053889852204503*pm[]), 
 A^2*(2.1648698283929537 + 0.0004019172706607895*pm[]), 
 A^2*(-22.320077568408664 + 0.0011753711167128208*pm[]), 
 A^2*(13.45399211296779 + 0.0010215891974468955*pm[]), 
 A^2*(14.842515575001457 + 0.0022053889852204503*pm[]), 
 A^2*(13.45399211296779 + 0.0010215891974468955*pm[]), 
 A^2*(4.5718209126938945 + 0.0020704134680467595*pm[]), 
 A^2*(-27.70738663836987 + 0.0015662292848875946*pm[]), 
 A^2*(37.229868150522094 + 0.001770523470832334*pm[]), 
 A^2*(-22.320077568408664 + 0.0011753711167128208*pm[]), 
 A^2*(45.36860732117387 + 0.001470576039352317*pm[]), 
 A^2*(4.5718209126938945 + 0.0020704134680467595*pm[]), 
 A^2*(23.915207172311455 + 0.0006288259096851513*pm[]), 
 A^2*(12.614558731243818 + 0.00065666231746382*pm[]), 
 A^2*(15.83772801667709 + 0.002112466444729889*pm[]), 
 A^2*(19.886348077393706 + 0.002329999056853515*pm[]), 
 A^2*(2.1648698283929537 + 0.0004019172706607895*pm[]), 
 A^2*(-11.055687026149386 + 0.0012405369517549285*pm[]), 
 A^2*(21.593826626495023 + 0.0012140633176935206*pm[]), 
 A^2*(7.629961303610628 + 0.0024749520730835083*pm[]), 
 A^2*(6.39851848393986 + 0.0006685930029296818*pm[]), 
 A^2*(2.2859104563469472 + 0.0010352067340233797*pm[]), 
 A^2*(-15.242296348476927 + 0.0007651135314771153*pm[]), 
 A^2*(24.08486658410843 + 0.0008908421009550566*pm[]), 
 A^2*(-32.50395916677434 + 0.0010694552335514772*pm[]), 
 A^2*(19.949337406163238 + 0.0006835678208535325*pm[]), 
 A^2*(6.409479740062636 + 0.001578977669287865*pm[]), 
 A^2*(37.37687350116636 + 0.0009354463089788572*pm[]), 
 A^2*(0.5402544719468239 + 0.00016089920504406928*pm[]), 
 A^2*(-8.634285425064654 + 0.0003061103291424217*pm[]), 
 A^2*(-0.5421804422496486 + 0.00019588363332655593*pm[]), 
 A^2*(-0.5421804422496486 + 0.00019588363332655593*pm[]), 
 A^2*(-0.10435175805494268 + 0.0007264031877826873*pm[]), 
 A^2*(-6.2325451449464815 + 0.0006201195026209578*pm[]), 
 A^2*(-0.3284775725440525 + 0.0002258563584453751*pm[]), 
 A^2*(1.3886030292919784 + 0.0006697217406330357*pm[]), 
 A^2*(-6.2325451449464815 + 0.0006201195026209578*pm[]), 
 A^2*(-8.634285425064654 + 0.0003061103291424217*pm[]), 
 A^2*(-2.7349662544237 + 0.00021115679817528457*pm[]), 
 A^2*(1.3886030292919784 + 0.0006697217406330357*pm[]), 
 A^2*(-12.709634957505322 + 0.0004192870034008334*pm[]), 
 A^2*(-2.7349662544237 + 0.00021115679817528457*pm[]), 
 A^2*(-0.10435175805494268 + 0.0007264031877826873*pm[]), 
 A^2*(0.5402544719468239 + 0.00016089920504406928*pm[]), 
 A^2*(-12.709634957505322 + 0.0004192870034008334*pm[]), 
 A^2*(-0.3284775725440525 + 0.0002258563584453751*pm[])}


==> anc/results_aa_numeric2.mm <==
(*  . DateObject[{2022, 6, 17}] .   *)

(*  Landau gauge *)

(* n=1 : T[0, 0, 0, p[0], G, G, G] *)
a[1] = 64. + 39.705941167050824*A + A^2*(668.8958384100997 + nf*(-44.117673832937314 + 0.0011101535429339892*pm[]) + 0.02779467566533687*pm[]) 

(* n=2 : T[0, 0, 2, p[2], G, G, G[p1, p2]] *)
a[2] = 6.453247447716313*A + A^2*(133.87831862631742 + nf*(-9.321340697583736 + 0.001060840715338366*pm[]) + 0.014475226841941847*pm[]) 

(* n=3 : T[0, 0, 2, p[2], G, G, G[p2, p3]] *)
a[3] = 12.906494895432626*A + A^2*(266.1951256703801 + nf*(-18.64268139516747 + 0.002121681430676732*pm[]) + 0.03049065983838163*pm[]) 

(* n=4 : T[0, 0, 2, p[2], G, G, G[p3, p1]] *)
a[4] = -10.214537360742062*A + A^2*(-226.31848352304382 + nf*(14.754350947800525 + 0.0010720103187268255*pm[]) + 0.016469082462462124*pm[]) 

(* n=5 : T[0, 2, 0, p[2], G, G[p1, p2], G] *)
a[5] = 10.214537360742062*A + A^2*(226.31840703862406 + nf*(-14.754350947800527 + 0.0010720103187268257*pm[]) + 0.015582655888257491*pm[]) 

(* n=6 : T[0, 2, 0, p[2], G, G[p2, p3], G] *)
a[6] = -12.906494895432626*A + A^2*(-266.1951676640242 + nf*(18.64268139516747 + 0.002121681430676732*pm[]) + 0.028910481483355673*pm[]) 

(* n=7 : T[0, 2, 0, p[2], G, G[p3, p1], G] *)
a[7] = -6.453247447716313*A + A^2*(-133.87834309662549 + nf*(9.321340697583736 + 0.001060840715338366*pm[]) + 0.015087185934391963*pm[]) 

(* n=8 : T[2, 0, 0, p[2], G[p1, p2], G, G] *)
a[8] = -16.667784808458375*A + A^2*(-350.64534685332774 + nf*(24.075691645384264 + 0.00010914004795943193*pm[]) + 0.008174981164323074*pm[]) 

(* n=9 : T[2, 0, 0, p[2], G[p2, p3], G, G] *)
a[9] = A^2*(0.0000213721097850339 + 0.002789427974065036*pm[]) 

(* n=10 : T[2, 0, 0, p[2], G[p3, p1], G, G] *)
a[10] = 16.667784808458375*A + A^2*(350.6452514578327 + nf*(-24.075691645384264 + 0.00010914004795943193*pm[]) + 0.007262004738653533*pm[]) 

(* n=11 : T[0, 2, 2, p[0], G, G[m1, m2], G[m1, m2]] *)
a[11] = 176.94706678049556*A + A^2*(2064.1457367837647 + nf*(-270.0889889738011 + 0.005298689257906323*pm[]) + 0.09593642375115859*pm[]) 

(* n=12 : T[0, 2, 2, p[2], G, G[p1, m1], G[p1, m1]] *)
a[12] = -32.0897372786493*A + A^2*(-190.51519268025868 + nf*(47.51199549021426 + 0.001830196103639656*pm[]) + 0.030846036139242094*pm[]) 

(* n=13 : T[0, 2, 2, p[2], G, G[p1, m1], G[p2, m1]] *)
a[13] = 12.771771898630734*A + A^2*(123.60907722723346 + nf*(-27.900742303107194 + 0.0013800136696406533*pm[]) + 0.0228341547455321*pm[]) 

(* n=14 : T[0, 2, 2, p[2], G, G[p1, m1], G[p3, m1]] *)
a[14] = -2.015367953314767*A + A^2*(-379.8218589075916 + nf*(8.2455840691142 + 0.0005758243902398211*pm[]) + 0.012275063513618758*pm[]) 

(* n=15 : T[0, 2, 2, p[2], G, G[p2, m1], G[p1, m1]] *)
a[15] = -2.015367953314767*A + A^2*(-379.8217753675831 + nf*(8.2455840691142 + 0.0005758243902398211*pm[]) + 0.013994371910476163*pm[]) 

(* n=16 : T[0, 2, 2, p[2], G, G[p2, m1], G[p2, m1]] *)
a[16] = -35.05046277826514*A + A^2*(-401.95027410718035 + nf*(59.675661740465024 + 0.0008809745445517413*pm[]) + 0.02416065420008975*pm[]) 

(* n=17 : T[0, 2, 2, p[2], G, G[p2, m1], G[p3, m1]] *)
a[17] = 39.08119868489468*A + A^2*(1151.5497001516628 + nf*(-76.1668298786934 + 0.0003317163744623104*pm[]) + 0.011927950433177997*pm[]) 

(* n=18 : T[0, 2, 2, p[2], G, G[p3, m1], G[p1, m1]] *)
a[18] = 12.771771898630734*A + A^2*(123.60937835997083 + nf*(-27.900742303107194 + 0.0013800136696406533*pm[]) + 0.02181816153676213*pm[]) 

(* n=19 : T[0, 2, 2, p[2], G, G[p3, m1], G[p2, m1]] *)
a[19] = 9.506918981003679*A + A^2*(169.32652377704608 + nf*(-3.8741771342506297 + 0.0021446809311168637*pm[]) + 0.0298333677002186*pm[]) 

(* n=20 : T[0, 2, 2, p[2], G, G[p3, m1], G[p3, m1]] *)
a[20] = -35.05046277826514*A + A^2*(-401.9507952373607 + nf*(59.675661740465024 + 0.0008809745445517413*pm[]) + 0.019498252207041558*pm[]) 

(* n=21 : T[0, 2, 2, p[4], G, G[p1, p2], G[p1, p2]] *)
a[21] = 8.762615694566286*A + A^2*(101.84388529335041 + nf*(-14.918915435116256 + 0.00022024363613793534*pm[]) + 0.006406104843310237*pm[]) 

(* n=22 : T[0, 2, 2, p[4], G, G[p1, p2], G[p2, p3]] *)
a[22] = 3.2730967406939167*A + A^2*(31.898720369572743 + nf*(-7.878704051494102 + 0.0002898159484062554*pm[]) + 0.006044772169159577*pm[]) 

(* n=23 : T[0, 2, 2, p[4], G, G[p1, p2], G[p3, p1]] *)
a[23] = 11.406848041570628*A + A^2*(297.20855740644015 + nf*(-22.9810594954204 + 0.0001669597423199843*pm[]) + 0.007002610471505455*pm[]) 

(* n=24 : T[0, 2, 2, p[4], G, G[p2, p3], G[p1, p2]] *)
a[24] = 3.2730967406939167*A + A^2*(36.369869994911596 + nf*(-7.878704051494102 + 0.0002898159484062554*pm[]) + 0.006816827804802959*pm[]) 

(* n=25 : T[0, 2, 2, p[4], G, G[p2, p3], G[p2, p3]] *)
a[25] = 6.546193481387833*A + A^2*(67.97866158308557 + nf*(-15.757408102988204 + 0.0005796318968125108*pm[]) + 0.012137012367956786*pm[]) 

(* n=26 : T[0, 2, 2, p[4], G, G[p2, p3], G[p3, p1]] *)
a[26] = 3.2730967406939167*A + A^2*(31.89888702464816 + nf*(-7.878704051494102 + 0.0002898159484062554*pm[]) + 0.006228128814972754*pm[]) 

(* n=27 : T[0, 2, 2, p[4], G, G[p3, p1], G[p1, p2]] *)
a[27] = 4.013278115597878*A + A^2*(61.82859620802128 + nf*(-4.907896309309716 + 0.000676761496730414*pm[]) + 0.009228854820440212*pm[]) 

(* n=28 : T[0, 2, 2, p[4], G, G[p3, p1], G[p2, p3]] *)
a[28] = 3.2730967406939167*A + A^2*(36.369769711088 + nf*(-7.878704051494102 + 0.0002898159484062554*pm[]) + 0.006544892488243815*pm[]) 

(* n=29 : T[0, 2, 2, p[4], G, G[p3, p1], G[p3, p1]] *)
a[29] = 8.762615694566286*A + A^2*(101.8441705282072 + nf*(-14.918915435116256 + 0.00022024363613793534*pm[]) + 0.006705361142353387*pm[]) 

(* n=30 : T[2, 0, 2, p[0], G[m1, m2], G, G[m1, m2]] *)
a[30] = 297.3132067810826*A + A^2*(4834.367335512088 + nf*(-403.8292998249011 + 0.0064504324058331335*pm[]) + 0.11892259762799434*pm[]) 

(* n=31 : T[2, 0, 2, p[2], G[p1, m1], G, G[p1, m1]] *)
a[31] = -77.99664557462488*A + A^2*(-1541.2002290489324 + nf*(119.36827686238969 + 0.0015705094557554515*pm[]) + 0.03381292156902546*pm[]) 

(* n=32 : T[2, 0, 2, p[2], G[p1, m1], G, G[p2, m1]] *)
a[32] = 30.66443038308325*A + A^2*(487.41290503475807 + nf*(-40.701382271645066 + 0.0007984173096034107*pm[]) + 0.017043972019786007*pm[]) 

(* n=33 : T[2, 0, 2, p[2], G[p1, m1], G, G[p3, m1]] *)
a[33] = 64.*A + A^2*(1605.4221909825742 + nf*(-116.6324069098442 + 0.000768*pm[]) + 0.01911839167664956*pm[]) 

(* n=34 : T[2, 0, 2, p[2], G[p2, m1], G, G[p1, m1]] *)
a[34] = 38.99832278731244*A + A^2*(762.822473481212 + nf*(-61.073120498566375 + 0.0007852547278777257*pm[]) + 0.02008317693513544*pm[]) 

(* n=35 : T[2, 0, 2, p[2], G[p2, m1], G, G[p2, m1]] *)
a[35] = -73.10552040215258*A + A^2*(-1104.7052087133895 + nf*(94.82034098750383 + 0.0016300566713199508*pm[]) + 0.029513060890851043*pm[]) 

(* n=36 : T[2, 0, 2, p[2], G[p2, m1], G, G[p3, m1]] *)
a[36] = -16.667784808458375*A + A^2*(-572.6271730264896 + nf*(37.965512319099574 + 0.00010914004795943193*pm[]) + 0.009411190757844494*pm[]) 

(* n=37 : T[2, 0, 2, p[2], G[p3, m1], G, G[p1, m1]] *)
a[37] = 38.99832278731244*A + A^2*(840.2689687639256 + nf*(-55.517192229080244 + 0.0007852547278777257*pm[]) + 0.01532323227042958*pm[]) 

(* n=38 : T[2, 0, 2, p[2], G[p3, m1], G, G[p2, m1]] *)
a[38] = A^2*(-38.119503575336125 - 2.7779641347430624*nf + 0.007981010957449106*pm[]) 

(* n=39 : T[2, 0, 2, p[2], G[p3, m1], G, G[p3, m1]] *)
a[39] = -77.99664557462488*A + A^2*(-1535.5772347304444 + nf*(119.36827686238969 + 0.0015705094557554515*pm[]) + 0.033371893785642*pm[]) 

(* n=40 : T[2, 0, 2, p[4], G[p1, p2], G, G[p1, p2]] *)
a[40] = 20.66554852487496*A + A^2*(398.89113123270545 + nf*(-30.832358974269294 + 0.00039920865480170533*pm[]) + 0.007920916464690406*pm[]) 

(* n=41 : T[2, 0, 2, p[4], G[p1, p2], G, G[p2, p3]] *)
a[41] = 21.333333333333332*A + A^2*(524.5112155509357 + nf*(-38.877468969948076 + 0.000256*pm[]) + 0.012859179485159621*pm[]) 

(* n=42 : T[2, 0, 2, p[4], G[p1, p2], G, G[p3, p1]] *)
a[42] = 5.333333333333333*A + A^2*(107.52739859078565 + nf*(-8.957066646527268 + 0.000128*pm[]) + 0.006666277830049038*pm[]) 

(* n=43 : T[2, 0, 2, p[4], G[p2, p3], G, G[p1, p2]] *)
a[43] = 12.999440929104146*A + A^2*(281.9331126641486 + nf*(-18.50573074302675 + 0.0002617515759592419*pm[]) + 0.007271639003043309*pm[]) 

(* n=44 : T[2, 0, 2, p[4], G[p2, p3], G, G[p2, p3]] *)
a[44] = 25.998881858208293*A + A^2*(511.86431706146686 + nf*(-39.789425620796564 + 0.0005235031519184838*pm[]) + 0.01644291631204736*pm[]) 

(* n=45 : T[2, 0, 2, p[4], G[p2, p3], G, G[p3, p1]] *)
a[45] = 10.666666666666666*A + A^2*(226.4303505924329 + nf*(-17.914133293054537 + 0.000256*pm[]) + 0.012057150931057579*pm[]) 

(* n=46 : T[2, 0, 2, p[4], G[p3, p1], G, G[p1, p2]] *)
a[46] = 5.333333333333333*A + A^2*(115.68497636497386 + nf*(-8.957066646527268 + 0.000128*pm[]) + 0.007492127923197674*pm[]) 

(* n=47 : T[2, 0, 2, p[4], G[p3, p1], G, G[p2, p3]] *)
a[47] = 10.666666666666666*A + A^2*(225.35256432635515 + nf*(-17.914133293054537 + 0.000256*pm[]) + 0.010619685588264772*pm[]) 

(* n=48 : T[2, 0, 2, p[4], G[p3, p1], G, G[p3, p1]] *)
a[48] = 16.*A + A^2*(335.9018010457726 + nf*(-26.871199939581807 + 0.000384*pm[]) + 0.01869825666386968*pm[]) 

(* n=49 : T[2, 2, 0, p[0], G[m1, m2], G[m1, m2], G] *)
a[49] = 297.3132067810826*A + A^2*(4834.366549172086 + nf*(-403.8292998249011 + 0.0064504324058331335*pm[]) + 0.11828685147759598*pm[]) 

(* n=50 : T[2, 2, 0, p[2], G[p1, m1], G[p1, m1], G] *)
a[50] = -77.99664557462488*A + A^2*(-1541.1997820186457 + nf*(119.36827686238969 + 0.0015705094557554515*pm[]) + 0.0307715148030531*pm[]) 

(* n=51 : T[2, 2, 0, p[2], G[p1, m1], G[p2, m1], G] *)
a[51] = 64.*A + A^2*(1605.4221812016783 + nf*(-116.6324069098442 + 0.000768*pm[]) + 0.019042681583131698*pm[]) 

(* n=52 : T[2, 2, 0, p[2], G[p1, m1], G[p3, m1], G] *)
a[52] = 30.66443038308325*A + A^2*(487.4125589905409 + nf*(-40.701382271645066 + 0.0007984173096034107*pm[]) + 0.016977055968109056*pm[]) 

(* n=53 : T[2, 2, 0, p[2], G[p2, m1], G[p1, m1], G] *)
a[53] = 38.99832278731244*A + A^2*(840.2689910868829 + nf*(-55.517192229080244 + 0.0007852547278777257*pm[]) + 0.014760792246944527*pm[]) 

(* n=54 : T[2, 2, 0, p[2], G[p2, m1], G[p2, m1], G] *)
a[54] = -77.99664557462488*A + A^2*(-1535.5777091558198 + nf*(119.36827686238969 + 0.0015705094557554515*pm[]) + 0.036988537266555176*pm[]) 

(* n=55 : T[2, 2, 0, p[2], G[p2, m1], G[p3, m1], G] *)
a[55] = A^2*(-38.11914135143138 - 2.7779641347430624*nf + 0.012630538665808379*pm[]) 

(* n=56 : T[2, 2, 0, p[2], G[p3, m1], G[p1, m1], G] *)
a[56] = 38.99832278731244*A + A^2*(762.8223231184327 + nf*(-61.073120498566375 + 0.0007852547278777257*pm[]) + 0.02032493420753106*pm[]) 

(* n=57 : T[2, 2, 0, p[2], G[p3, m1], G[p2, m1], G] *)
a[57] = -16.667784808458375*A + A^2*(-572.6268710013437 + nf*(37.965512319099574 + 0.00010914004795943193*pm[]) + 0.013088761952055883*pm[]) 

(* n=58 : T[2, 2, 0, p[2], G[p3, m1], G[p3, m1], G] *)
a[58] = -73.10552040215258*A + A^2*(-1104.7049980987267 + nf*(94.82034098750383 + 0.0016300566713199508*pm[]) + 0.029495137480032387*pm[]) 

(* n=59 : T[2, 2, 0, p[4], G[p1, p2], G[p1, p2], G] *)
a[59] = 16.*A + A^2*(335.9020093711297 + nf*(-26.871199939581807 + 0.000384*pm[]) + 0.025830042088001846*pm[]) 

(* n=60 : T[2, 2, 0, p[4], G[p1, p2], G[p2, p3], G] *)
a[60] = 10.666666666666666*A + A^2*(225.35287372608764 + nf*(-17.914133293054537 + 0.000256*pm[]) + 0.017723219585903945*pm[]) 

(* n=61 : T[2, 2, 0, p[4], G[p1, p2], G[p3, p1], G] *)
a[61] = 5.333333333333333*A + A^2*(115.68523607789382 + nf*(-8.957066646527268 + 0.000128*pm[]) + 0.012587781124873484*pm[]) 

(* n=62 : T[2, 2, 0, p[4], G[p2, p3], G[p1, p2], G] *)
a[62] = 10.666666666666666*A + A^2*(226.43061141767976 + nf*(-17.914133293054537 + 0.000256*pm[]) + 0.020698656597914523*pm[]) 

(* n=63 : T[2, 2, 0, p[4], G[p2, p3], G[p2, p3], G] *)
a[63] = 25.998881858208293*A + A^2*(511.8647732485115 + nf*(-39.789425620796564 + 0.0005235031519184838*pm[]) + 0.015852099476085988*pm[]) 

(* n=64 : T[2, 2, 0, p[4], G[p2, p3], G[p3, p1], G] *)
a[64] = 12.999440929104146*A + A^2*(281.9332945354487 + nf*(-18.50573074302675 + 0.0002617515759592419*pm[]) + 0.005500824109518424*pm[]) 

(* n=65 : T[2, 2, 0, p[4], G[p3, p1], G[p1, p2], G] *)
a[65] = 5.333333333333333*A + A^2*(107.5277253477185 + nf*(-8.957066646527268 + 0.000128*pm[]) + 0.009214802764053093*pm[]) 

(* n=66 : T[2, 2, 0, p[4], G[p3, p1], G[p2, p3], G] *)
a[66] = 21.333333333333332*A + A^2*(524.5114775284711 + nf*(-38.877468969948076 + 0.000256*pm[]) + 0.008343501324618427*pm[]) 

(* n=67 : T[2, 2, 0, p[4], G[p3, p1], G[p3, p1], G] *)
a[67] = 20.66554852487496*A + A^2*(398.8909970401635 + nf*(-30.832358974269294 + 0.00039920865480170533*pm[]) + 0.00997112154343829*pm[]) 

(* n=68 : T[0, 2, 4, p[2], G, G[m1, m2], G[p1, p2, m1, m2]] *)
a[68] = A^2*(-4.701189767420658 + 0.002828931277018942*pm[]) 

(* n=69 : T[0, 2, 4, p[2], G, G[m1, m2], G[p2, p3, m2, m1]] *)
a[69] = A^2*(11.495132664343714 + 0.003142629611369589*pm[]) 

(* n=70 : T[0, 2, 4, p[2], G, G[m1, m2], G[p3, p1, m1, m2]] *)
a[70] = A^2*(-9.140428646842196 + 0.0025424832810793272*pm[]) 

(* n=71 : T[0, 2, 4, p[4], G, G[p1, m1], G[p1, p2, p3, m1]] *)
a[71] = A^2*(2.287161728606222 + 0.001303113772250664*pm[]) 

(* n=72 : T[0, 2, 4, p[4], G, G[p2, m1], G[p1, p2, p3, m1]] *)
a[72] = A^2*(1.6964311573351338 + 0.0009667148788885334*pm[]) 

(* n=73 : T[0, 2, 4, p[4], G, G[p3, m1], G[p1, p2, p3, m1]] *)
a[73] = A^2*(-0.5231882823756564 + 0.0011692311379905339*pm[]) 

(* n=74 : T[0, 4, 2, p[2], G, G[p1, p2, m1, m2], G[m1, m2]] *)
a[74] = A^2*(9.140457091286805 + 0.0020007449476829903*pm[]) 

(* n=75 : T[0, 4, 2, p[2], G, G[p2, p3, m2, m1], G[m1, m2]] *)
a[75] = A^2*(-11.495132664343714 + 0.003142629611369589*pm[]) 

(* n=76 : T[0, 4, 2, p[2], G, G[p3, p1, m1, m2], G[m1, m2]] *)
a[76] = A^2*(4.7012253229761995 + 0.002038912278938732*pm[]) 

(* n=77 : T[0, 4, 2, p[4], G, G[p1, p2, p3, m1], G[p1, m1]] *)
a[77] = A^2*(-2.2871457286062196 + 0.0009588292358023692*pm[]) 

(* n=78 : T[0, 4, 2, p[4], G, G[p1, p2, p3, m1], G[p2, m1]] *)
a[78] = A^2*(0.5231705045978856 + 0.0006369295344262323*pm[]) 

(* n=79 : T[0, 4, 2, p[4], G, G[p1, p2, p3, m1], G[p3, m1]] *)
a[79] = A^2*(-1.696445379557364 + 0.0005650021547235458*pm[]) 

(* n=80 : T[2, 0, 4, p[2], G[m1, m2], G, G[p1, p2, m1, m2]] *)
a[80] = A^2*(7.996482485403192 + 0.0018593722733838982*pm[]) 

(* n=81 : T[2, 0, 4, p[2], G[m1, m2], G, G[p2, p3, m2, m1]] *)
a[81] = A^2*(-14.555772361180885 + 0.0026669395964582393*pm[]) 

(* n=82 : T[2, 0, 4, p[2], G[m1, m2], G, G[p3, p1, m1, m2]] *)
a[82] = A^2*(14.160699410503653 + 0.0012799898033430167*pm[]) 

(* n=83 : T[2, 0, 4, p[4], G[p1, m1], G, G[p1, p2, p3, m1]] *)
a[83] = A^2*(-1.7385907066137207 + 0.0006925252017124421*pm[]) 

(* n=84 : T[2, 0, 4, p[4], G[p2, m1], G, G[p1, p2, p3, m1]] *)
a[84] = A^2*(-3.4414066149566196 + 0.0005254567338511515*pm[]) 

(* n=85 : T[2, 0, 4, p[4], G[p3, m1], G, G[p1, p2, p3, m1]] *)
a[85] = A^2*(-0.3592981524063745 + 0.0003794669955761578*pm[]) 

(* n=86 : T[2, 4, 0, p[2], G[m1, m2], G[p1, p2, m1, m2], G] *)
a[86] = A^2*(-14.16070652161477 + 0.0013387312845443069*pm[]) 

(* n=87 : T[2, 4, 0, p[2], G[m1, m2], G[p2, p3, m2, m1], G] *)
a[87] = A^2*(14.555729694514184 + 0.003556734290210169*pm[]) 

(* n=88 : T[2, 4, 0, p[2], G[m1, m2], G[p3, p1, m1, m2], G] *)
a[88] = A^2*(-7.996439818736526 + 0.002999176095368327*pm[]) 

(* n=89 : T[2, 4, 0, p[4], G[p1, m1], G[p1, p2, p3, m1], G] *)
a[89] = A^2*(1.738578262169277 + 0.0009750323296669436*pm[]) 

(* n=90 : T[2, 4, 0, p[4], G[p2, m1], G[p1, p2, p3, m1], G] *)
a[90] = A^2*(0.35928748573970637 + 0.0007000765677635524*pm[]) 

(* n=91 : T[2, 4, 0, p[4], G[p3, m1], G[p1, p2, p3, m1], G] *)
a[91] = A^2*(3.441420837178839 + 0.000944147764585471*pm[]) 

(* n=92 : T[4, 0, 2, p[2], G[p1, p2, m1, m2], G, G[m1, m2]] *)
a[92] = A^2*(-10.423297914605882 + 0.0014817474131691506*pm[]) 

(* n=93 : T[4, 0, 2, p[2], G[p2, p3, m2, m1], G, G[m1, m2]] *)
a[93] = A^2*(12.135898576072591 + 0.0009535448267520066*pm[]) 

(* n=94 : T[4, 0, 2, p[2], G[p3, p1, m1, m2], G, G[m1, m2]] *)
a[94] = A^2*(-11.543033198598707 + 0.0006438654188886087*pm[]) 

(* n=95 : T[4, 0, 2, p[4], G[p1, p2, p3, m1], G, G[p1, m1]] *)
a[95] = A^2*(0.5763665097351574 + 0.00018998508352392095*pm[]) 

(* n=96 : T[4, 0, 2, p[4], G[p1, p2, p3, m1], G, G[p2, m1]] *)
a[96] = A^2*(2.7375419552812126 + 0.00035303343123071145*pm[]) 

(* n=97 : T[4, 0, 2, p[4], G[p1, p2, p3, m1], G, G[p3, m1]] *)
a[97] = A^2*(2.1776743132847756 + 0.0005273106236623348*pm[]) 

(* n=98 : T[4, 2, 0, p[2], G[p1, p2, m1, m2], G[m1, m2], G] *)
a[98] = A^2*(11.543033198598707 + 0.0006438654188886087*pm[]) 

(* n=99 : T[4, 2, 0, p[2], G[p2, p3, m2, m1], G[m1, m2], G] *)
a[99] = A^2*(-12.135898576072591 + 0.0009535448267520067*pm[]) 

(* n=100 : T[4, 2, 0, p[2], G[p3, p1, m1, m2], G[m1, m2], G] *)
a[100] = A^2*(10.423297914605882 + 0.0014817474131691506*pm[]) 

(* n=101 : T[4, 2, 0, p[4], G[p1, p2, p3, m1], G[p1, m1], G] *)
a[101] = A^2*(-0.5763665097351574 + 0.00018998508352392095*pm[]) 

(* n=102 : T[4, 2, 0, p[4], G[p1, p2, p3, m1], G[p2, m1], G] *)
a[102] = A^2*(-2.1776743132847756 + 0.0005273106236623348*pm[]) 

(* n=103 : T[4, 2, 0, p[4], G[p1, p2, p3, m1], G[p3, m1], G] *)
a[103] = A^2*(-2.7375419552812126 + 0.00035303343123071145*pm[]) 

(* n=104 : T[0, 4, 4, p[0], G, G[m1, m2, m3, m4], G[m1, m2, m3, m4]] *)
a[104] = A^2*(-141.28550912573883 + 0.0839286628724392*pm[]) 

(* n=105 : T[0, 4, 4, p[2], G, G[p1, m1, m2, m3], G[p1, m1, m2, m3]] *)
a[105] = A^2*(35.32137728143471 + 0.0209821657181098*pm[]) 

(* n=106 : T[0, 4, 4, p[2], G, G[p1, m1, m2, m3], G[p2, m1, m2, m3]] *)
a[106] = A^2*(-17.660688640717353 + 0.0104910828590549*pm[]) 

(* n=107 : T[0, 4, 4, p[2], G, G[p1, m1, m2, m3], G[p3, m1, m2, m3]] *)
a[107] = A^2*(-17.660688640717353 + 0.0104910828590549*pm[]) 

(* n=108 : T[0, 4, 4, p[2], G, G[p2, m1, m2, m3], G[p1, m1, m2, m3]] *)
a[108] = A^2*(-17.660688640717353 + 0.0104910828590549*pm[]) 

(* n=109 : T[0, 4, 4, p[2], G, G[p2, m1, m2, m3], G[p2, m1, m2, m3]] *)
a[109] = A^2*(35.32137728143471 + 0.0209821657181098*pm[]) 

(* n=110 : T[0, 4, 4, p[2], G, G[p2, m1, m2, m3], G[p3, m1, m2, m3]] *)
a[110] = 0. 

(* n=111 : T[0, 4, 4, p[2], G, G[p3, m1, m2, m3], G[p1, m1, m2, m3]] *)
a[111] = A^2*(-17.660688640717353 + 0.0104910828590549*pm[]) 

(* n=112 : T[0, 4, 4, p[2], G, G[p3, m1, m2, m3], G[p2, m1, m2, m3]] *)
a[112] = 0. 

(* n=113 : T[0, 4, 4, p[2], G, G[p3, m1, m2, m3], G[p3, m1, m2, m3]] *)
a[113] = A^2*(35.32137728143471 + 0.0209821657181098*pm[]) 

(* n=114 : T[0, 4, 4, p[4], G, G[p1, p2, m1, m2], G[p1, p2, m1, m2]] *)
a[114] = A^2*(-8.830344320358677 + 0.00524554142952745*pm[]) 

(* n=115 : T[0, 4, 4, p[4], G, G[p1, p2, m1, m2], G[p2, p3, m1, m2]] *)
a[115] = A^2*(-5.88689621357247 + 0.0034970276196849667*pm[]) 

(* n=116 : T[0, 4, 4, p[4], G, G[p1, p2, m1, m2], G[p3, p1, m1, m2]] *)
a[116] = A^2*(-2.943448106786235 + 0.0017485138098424834*pm[]) 

(* n=117 : T[0, 4, 4, p[4], G, G[p2, p3, m1, m2], G[p1, p2, m1, m2]] *)
a[117] = A^2*(-5.88689621357247 + 0.0034970276196849667*pm[]) 

(* n=118 : T[0, 4, 4, p[4], G, G[p2, p3, m1, m2], G[p2, p3, m1, m2]] *)
a[118] = A^2*(-11.77379242714494 + 0.0069940552393699335*pm[]) 

(* n=119 : T[0, 4, 4, p[4], G, G[p2, p3, m1, m2], G[p3, p1, m1, m2]] *)
a[119] = A^2*(-5.88689621357247 + 0.0034970276196849667*pm[]) 

(* n=120 : T[0, 4, 4, p[4], G, G[p3, p1, m1, m2], G[p1, p2, m1, m2]] *)
a[120] = A^2*(-2.943448106786235 + 0.0017485138098424834*pm[]) 

(* n=121 : T[0, 4, 4, p[4], G, G[p3, p1, m1, m2], G[p2, p3, m1, m2]] *)
a[121] = A^2*(-5.88689621357247 + 0.0034970276196849667*pm[]) 

(* n=122 : T[0, 4, 4, p[4], G, G[p3, p1, m1, m2], G[p3, p1, m1, m2]] *)
a[122] = A^2*(-8.830344320358677 + 0.00524554142952745*pm[]) 

(* n=123 : T[0, 4, 4, p[6], G, G[p1, p2, p3, m1], G[p1, p2, p3, m1]] *)
a[123] = A^2*(2.943448106786235 + 0.0017485138098424834*pm[]) 

(* n=124 : T[4, 0, 4, p[0], G[m1, m2, m3, m4], G, G[m1, m2, m3, m4]] *)
a[124] = A^2*(95.85952923164587 + 0.079874871743246*pm[]) 

(* n=125 : T[4, 0, 4, p[2], G[p1, m1, m2, m3], G, G[p1, m1, m2, m3]] *)
a[125] = A^2*(-23.964882307911466 + 0.0199687179358115*pm[]) 

(* n=126 : T[4, 0, 4, p[2], G[p1, m1, m2, m3], G, G[p2, m1, m2, m3]] *)
a[126] = A^2*(11.982441153955733 + 0.00998435896790575*pm[]) 

(* n=127 : T[4, 0, 4, p[2], G[p1, m1, m2, m3], G, G[p3, m1, m2, m3]] *)
a[127] = A^2*(11.982441153955733 + 0.00998435896790575*pm[]) 

(* n=128 : T[4, 0, 4, p[2], G[p2, m1, m2, m3], G, G[p1, m1, m2, m3]] *)
a[128] = A^2*(11.982441153955733 + 0.00998435896790575*pm[]) 

(* n=129 : T[4, 0, 4, p[2], G[p2, m1, m2, m3], G, G[p2, m1, m2, m3]] *)
a[129] = A^2*(-23.964882307911466 + 0.0199687179358115*pm[]) 

(* n=130 : T[4, 0, 4, p[2], G[p2, m1, m2, m3], G, G[p3, m1, m2, m3]] *)
a[130] = 0. 

(* n=131 : T[4, 0, 4, p[2], G[p3, m1, m2, m3], G, G[p1, m1, m2, m3]] *)
a[131] = A^2*(11.982441153955733 + 0.00998435896790575*pm[]) 

(* n=132 : T[4, 0, 4, p[2], G[p3, m1, m2, m3], G, G[p2, m1, m2, m3]] *)
a[132] = 0. 

(* n=133 : T[4, 0, 4, p[2], G[p3, m1, m2, m3], G, G[p3, m1, m2, m3]] *)
a[133] = A^2*(-23.964882307911466 + 0.0199687179358115*pm[]) 

(* n=134 : T[4, 0, 4, p[4], G[p1, p2, m1, m2], G, G[p1, p2, m1, m2]] *)
a[134] = A^2*(5.991220576977867 + 0.004992179483952875*pm[]) 

(* n=135 : T[4, 0, 4, p[4], G[p1, p2, m1, m2], G, G[p2, p3, m1, m2]] *)
a[135] = A^2*(3.9941470513186914 + 0.0033281196559685837*pm[]) 

(* n=136 : T[4, 0, 4, p[4], G[p1, p2, m1, m2], G, G[p3, p1, m1, m2]] *)
a[136] = A^2*(1.9970735256593457 + 0.0016640598279842919*pm[]) 

(* n=137 : T[4, 0, 4, p[4], G[p2, p3, m1, m2], G, G[p1, p2, m1, m2]] *)
a[137] = A^2*(3.9941470513186914 + 0.0033281196559685837*pm[]) 

(* n=138 : T[4, 0, 4, p[4], G[p2, p3, m1, m2], G, G[p2, p3, m1, m2]] *)
a[138] = A^2*(7.988294102637383 + 0.0066562393119371675*pm[]) 

(* n=139 : T[4, 0, 4, p[4], G[p2, p3, m1, m2], G, G[p3, p1, m1, m2]] *)
a[139] = A^2*(3.9941470513186914 + 0.0033281196559685837*pm[]) 

(* n=140 : T[4, 0, 4, p[4], G[p3, p1, m1, m2], G, G[p1, p2, m1, m2]] *)
a[140] = A^2*(1.9970735256593457 + 0.0016640598279842919*pm[]) 

(* n=141 : T[4, 0, 4, p[4], G[p3, p1, m1, m2], G, G[p2, p3, m1, m2]] *)
a[141] = A^2*(3.9941470513186914 + 0.0033281196559685837*pm[]) 

(* n=142 : T[4, 0, 4, p[4], G[p3, p1, m1, m2], G, G[p3, p1, m1, m2]] *)
a[142] = A^2*(5.991220576977867 + 0.004992179483952875*pm[]) 

(* n=143 : T[4, 0, 4, p[6], G[p1, p2, p3, m1], G, G[p1, p2, p3, m1]] *)
a[143] = A^2*(-1.9970735256593457 + 0.0016640598279842919*pm[]) 

(* n=144 : T[4, 4, 0, p[0], G[m1, m2, m3, m4], G[m1, m2, m3, m4], G] *)
a[144] = A^2*(95.85952923164587 + 0.079874871743246*pm[]) 

(* n=145 : T[4, 4, 0, p[2], G[p1, m1, m2, m3], G[p1, m1, m2, m3], G] *)
a[145] = A^2*(-23.964882307911466 + 0.0199687179358115*pm[]) 

(* n=146 : T[4, 4, 0, p[2], G[p1, m1, m2, m3], G[p2, m1, m2, m3], G] *)
a[146] = A^2*(11.982441153955733 + 0.00998435896790575*pm[]) 

(* n=147 : T[4, 4, 0, p[2], G[p1, m1, m2, m3], G[p3, m1, m2, m3], G] *)
a[147] = A^2*(11.982441153955733 + 0.00998435896790575*pm[]) 

(* n=148 : T[4, 4, 0, p[2], G[p2, m1, m2, m3], G[p1, m1, m2, m3], G] *)
a[148] = A^2*(11.982441153955733 + 0.00998435896790575*pm[]) 

(* n=149 : T[4, 4, 0, p[2], G[p2, m1, m2, m3], G[p2, m1, m2, m3], G] *)
a[149] = A^2*(-23.964882307911466 + 0.0199687179358115*pm[]) 

(* n=150 : T[4, 4, 0, p[2], G[p2, m1, m2, m3], G[p3, m1, m2, m3], G] *)
a[150] = 0. 

(* n=151 : T[4, 4, 0, p[2], G[p3, m1, m2, m3], G[p1, m1, m2, m3], G] *)
a[151] = A^2*(11.982441153955733 + 0.00998435896790575*pm[]) 

(* n=152 : T[4, 4, 0, p[2], G[p3, m1, m2, m3], G[p2, m1, m2, m3], G] *)
a[152] = 0. 

(* n=153 : T[4, 4, 0, p[2], G[p3, m1, m2, m3], G[p3, m1, m2, m3], G] *)
a[153] = A^2*(-23.964882307911466 + 0.0199687179358115*pm[]) 

(* n=154 : T[4, 4, 0, p[4], G[p1, p2, m1, m2], G[p1, p2, m1, m2], G] *)
a[154] = A^2*(5.991220576977867 + 0.004992179483952875*pm[]) 

(* n=155 : T[4, 4, 0, p[4], G[p1, p2, m1, m2], G[p2, p3, m1, m2], G] *)
a[155] = A^2*(3.9941470513186914 + 0.0033281196559685837*pm[]) 

(* n=156 : T[4, 4, 0, p[4], G[p1, p2, m1, m2], G[p3, p1, m1, m2], G] *)
a[156] = A^2*(1.9970735256593457 + 0.0016640598279842919*pm[]) 

(* n=157 : T[4, 4, 0, p[4], G[p2, p3, m1, m2], G[p1, p2, m1, m2], G] *)
a[157] = A^2*(3.9941470513186914 + 0.0033281196559685837*pm[]) 

(* n=158 : T[4, 4, 0, p[4], G[p2, p3, m1, m2], G[p2, p3, m1, m2], G] *)
a[158] = A^2*(7.988294102637383 + 0.0066562393119371675*pm[]) 

(* n=159 : T[4, 4, 0, p[4], G[p2, p3, m1, m2], G[p3, p1, m1, m2], G] *)
a[159] = A^2*(3.9941470513186914 + 0.0033281196559685837*pm[]) 

(* n=160 : T[4, 4, 0, p[4], G[p3, p1, m1, m2], G[p1, p2, m1, m2], G] *)
a[160] = A^2*(1.9970735256593457 + 0.0016640598279842919*pm[]) 

(* n=161 : T[4, 4, 0, p[4], G[p3, p1, m1, m2], G[p2, p3, m1, m2], G] *)
a[161] = A^2*(3.9941470513186914 + 0.0033281196559685837*pm[]) 

(* n=162 : T[4, 4, 0, p[4], G[p3, p1, m1, m2], G[p3, p1, m1, m2], G] *)
a[162] = A^2*(5.991220576977867 + 0.004992179483952875*pm[]) 

(* n=163 : T[4, 4, 0, p[6], G[p1, p2, p3, m1], G[p1, p2, p3, m1], G] *)
a[163] = A^2*(-1.9970735256593457 + 0.0016640598279842919*pm[]) 

(* n=164 : T[2, 2, 2, p[0], G[m1, m2], G[m2, m3], G[m3, m1]] *)
a[164] = A^2*(0.0002759208580584982 + 0.00865194807870032*pm[]) 

(* n=165 : T[2, 2, 2, p[2], G[m1, m2], G[m1, m2], G[p1, p2]] *)
a[165] = A^2*(92.76957136865417 + 0.031649585640823354*pm[]) 

(* n=166 : T[2, 2, 2, p[2], G[m1, m2], G[m1, m2], G[p2, p3]] *)
a[166] = A^2*(155.35809573917925 + 0.027443898851310305*pm[]) 

(* n=167 : T[2, 2, 2, p[2], G[m1, m2], G[m1, m2], G[p3, p1]] *)
a[167] = A^2*(-106.55782538733808 + 0.012971091822545197*pm[]) 

(* n=168 : T[2, 2, 2, p[2], G[m1, m2], G[p1, m1], G[p1, m2]] *)
a[168] = A^2*(-0.00013155555558341803 + 0.0072558583840155585*pm[]) 

(* n=169 : T[2, 2, 2, p[2], G[m1, m2], G[p1, m1], G[p2, m2]] *)
a[169] = A^2*(28.748016430701682 + 0.03397725594821426*pm[]) 

(* n=170 : T[2, 2, 2, p[2], G[m1, m2], G[p1, m1], G[p3, m2]] *)
a[170] = A^2*(62.57159230665911 + 0.018475394136606992*pm[]) 

(* n=171 : T[2, 2, 2, p[2], G[m1, m2], G[p1, p2], G[m1, m2]] *)
a[171] = A^2*(106.55743870851916 + 0.013636114576223204*pm[]) 

(* n=172 : T[2, 2, 2, p[2], G[m1, m2], G[p2, m1], G[p1, m2]] *)
a[172] = A^2*(-62.57182866251992 + 0.025541812567007334*pm[]) 

(* n=173 : T[2, 2, 2, p[2], G[m1, m2], G[p2, m1], G[p2, m2]] *)
a[173] = A^2*(-5.765600316796736 + 0.022636965184496597*pm[]) 

(* n=174 : T[2, 2, 2, p[2], G[m1, m2], G[p2, m1], G[p3, m2]] *)
a[174] = A^2*(0.00003814698976611908 + 0.005920393084440265*pm[]) 

(* n=175 : T[2, 2, 2, p[2], G[m1, m2], G[p2, p3], G[m1, m2]] *)
a[175] = A^2*(-155.35884817091062 + 0.024940024920353243*pm[]) 

(* n=176 : T[2, 2, 2, p[2], G[m1, m2], G[p3, m1], G[p1, m2]] *)
a[176] = A^2*(-28.748587243315797 + 0.017222999613322756*pm[]) 

(* n=177 : T[2, 2, 2, p[2], G[m1, m2], G[p3, m1], G[p2, m2]] *)
a[177] = A^2*(0.00038498191218394595 + 0.021197166586350846*pm[]) 

(* n=178 : T[2, 2, 2, p[2], G[m1, m2], G[p3, m1], G[p3, m2]] *)
a[178] = A^2*(5.765983962494829 + 0.03368693701854487*pm[]) 

(* n=179 : T[2, 2, 2, p[2], G[m1, m2], G[p3, p1], G[m1, m2]] *)
a[179] = A^2*(-92.77043633357266 + 0.033426034282091656*pm[]) 

(* n=180 : T[2, 2, 2, p[2], G[p1, m1], G[p1, m2], G[m1, m2]] *)
a[180] = A^2*(3.3257411369622787 + 0.018944285720367725*pm[]) 

(* n=181 : T[2, 2, 2, p[2], G[p1, m1], G[p2, m2], G[m1, m2]] *)
a[181] = A^2*(-15.30282575853596 + 0.010340236202230117*pm[]) 

(* n=182 : T[2, 2, 2, p[2], G[p1, m1], G[p3, m2], G[m1, m2]] *)
a[182] = A^2*(-34.91798847994232 + 0.024943921356083667*pm[]) 

(* n=183 : T[2, 2, 2, p[2], G[p1, m2], G[m1, m2], G[p1, m1]] *)
a[183] = A^2*(-3.3260622705079186 + 0.017534390976787096*pm[]) 

(* n=184 : T[2, 2, 2, p[2], G[p1, m2], G[m1, m2], G[p2, m1]] *)
a[184] = A^2*(34.91777752609369 + 0.017116404861807273*pm[]) 

(* n=185 : T[2, 2, 2, p[2], G[p1, m2], G[m1, m2], G[p3, m1]] *)
a[185] = A^2*(15.303159504781888 + 0.009610247526513764*pm[]) 

(* n=186 : T[2, 2, 2, p[2], G[p1, p2], G[m1, m2], G[m1, m2]] *)
a[186] = A^2*(-124.87167402646855 + 0.02198083300540551*pm[]) 

(* n=187 : T[2, 2, 2, p[2], G[p2, m1], G[p1, m2], G[m1, m2]] *)
a[187] = A^2*(-8.947627090362175 + 0.023145225752752158*pm[]) 

(* n=188 : T[2, 2, 2, p[2], G[p2, m1], G[p2, m2], G[m1, m2]] *)
a[188] = A^2*(16.79111605483422 + 0.05881916931384284*pm[]) 

(* n=189 : T[2, 2, 2, p[2], G[p2, m1], G[p3, m2], G[m1, m2]] *)
a[189] = A^2*(2.5807852287737205 + 0.014386200804720809*pm[]) 

(* n=190 : T[2, 2, 2, p[2], G[p2, m2], G[m1, m2], G[p1, m1]] *)
a[190] = A^2*(22.123030025263006 + 0.01799894794821612*pm[]) 

(* n=191 : T[2, 2, 2, p[2], G[p2, m2], G[m1, m2], G[p2, m1]] *)
a[191] = A^2*(-10.764948996757767 + 0.03256052138651217*pm[]) 

(* n=192 : T[2, 2, 2, p[2], G[p2, m2], G[m1, m2], G[p3, m1]] *)
a[192] = A^2*(-73.20776549423238 + 0.010110765927043252*pm[]) 

(* n=193 : T[2, 2, 2, p[2], G[p2, p3], G[m1, m2], G[m1, m2]] *)
a[193] = A^2*(-0.00004697255081964613 + 0.015850393320231384*pm[]) 

(* n=194 : T[2, 2, 2, p[2], G[p3, m1], G[p1, m2], G[m1, m2]] *)
a[194] = A^2*(-22.123470407140303 + 0.03359958839384702*pm[]) 

(* n=195 : T[2, 2, 2, p[2], G[p3, m1], G[p2, m2], G[m1, m2]] *)
a[195] = A^2*(73.20767997924617 + 0.01116929835687738*pm[]) 

(* n=196 : T[2, 2, 2, p[2], G[p3, m1], G[p3, m2], G[m1, m2]] *)
a[196] = A^2*(10.763792130490401 + 0.024364713087821326*pm[]) 

(* n=197 : T[2, 2, 2, p[2], G[p3, m2], G[m1, m2], G[p1, m1]] *)
a[197] = A^2*(8.948320713719 + 0.016181788459801536*pm[]) 

(* n=198 : T[2, 2, 2, p[2], G[p3, m2], G[m1, m2], G[p2, m1]] *)
a[198] = A^2*(-2.5811321300948578 + 0.01680926967714798*pm[]) 

(* n=199 : T[2, 2, 2, p[2], G[p3, m2], G[m1, m2], G[p3, m1]] *)
a[199] = A^2*(-16.790142877450307 + 0.03198902984496757*pm[]) 

(* n=200 : T[2, 2, 2, p[2], G[p3, p1], G[m1, m2], G[m1, m2]] *)
a[200] = A^2*(124.87153539563087 + 0.016058207086882374*pm[]) 

(* n=201 : T[2, 2, 2, p[4], G[p1, m1], G[p1, m1], G[p1, p2]] *)
a[201] = A^2*(-12.604020063161215 + 0.02363658728787394*pm[]) 

(* n=202 : T[2, 2, 2, p[4], G[p1, m1], G[p1, m1], G[p2, p3]] *)
a[202] = A^2*(-38.24952285416225 + 0.027281330427071482*pm[]) 

(* n=203 : T[2, 2, 2, p[4], G[p1, m1], G[p1, m1], G[p3, p1]] *)
a[203] = A^2*(30.64403705178097 + 0.025335247597822415*pm[]) 

(* n=204 : T[2, 2, 2, p[4], G[p1, m1], G[p1, p2], G[p1, m1]] *)
a[204] = A^2*(-30.64357017588509 + 0.011948403991765333*pm[]) 

(* n=205 : T[2, 2, 2, p[4], G[p1, m1], G[p1, p2], G[p2, m1]] *)
a[205] = A^2*(9.471604459808304 + 0.033141222197439375*pm[]) 

(* n=206 : T[2, 2, 2, p[4], G[p1, m1], G[p1, p2], G[p3, m1]] *)
a[206] = A^2*(35.18805685849878 + 0.007014522736829314*pm[]) 

(* n=207 : T[2, 2, 2, p[4], G[p1, m1], G[p2, m1], G[p1, p2]] *)
a[207] = A^2*(14.842795106250264 + 0.04576414384176193*pm[]) 

(* n=208 : T[2, 2, 2, p[4], G[p1, m1], G[p2, m1], G[p2, p3]] *)
a[208] = A^2*(38.416857652304316 + 0.04161586007802697*pm[]) 

(* n=209 : T[2, 2, 2, p[4], G[p1, m1], G[p2, m1], G[p3, p1]] *)
a[209] = A^2*(-35.1883490416642 + 0.0104125857722514*pm[]) 

(* n=210 : T[2, 2, 2, p[4], G[p1, m1], G[p2, p3], G[p1, m1]] *)
a[210] = A^2*(38.25005705095873 + 0.015282635436583482*pm[]) 

(* n=211 : T[2, 2, 2, p[4], G[p1, m1], G[p2, p3], G[p2, m1]] *)
a[211] = A^2*(7.539125229661522 + 0.03830172777750983*pm[]) 

(* n=212 : T[2, 2, 2, p[4], G[p1, m1], G[p2, p3], G[p3, m1]] *)
a[212] = A^2*(-38.41614866199461 + 0.02380618451746597*pm[]) 

(* n=213 : T[2, 2, 2, p[4], G[p1, m1], G[p3, m1], G[p1, p2]] *)
a[213] = A^2*(-6.593795567978987 + 0.018644060618359236*pm[]) 

(* n=214 : T[2, 2, 2, p[4], G[p1, m1], G[p3, m1], G[p2, p3]] *)
a[214] = A^2*(-7.538322661332131 + 0.020106113508437287*pm[]) 

(* n=215 : T[2, 2, 2, p[4], G[p1, m1], G[p3, m1], G[p3, p1]] *)
a[215] = A^2*(-9.47039613862853 + 0.046886491521304016*pm[]) 

(* n=216 : T[2, 2, 2, p[4], G[p1, m1], G[p3, p1], G[p1, m1]] *)
a[216] = A^2*(12.604699656731725 + 0.01816951324290843*pm[]) 

(* n=217 : T[2, 2, 2, p[4], G[p1, m1], G[p3, p1], G[p2, m1]] *)
a[217] = A^2*(6.593437252733793 + 0.009017064357933605*pm[]) 

(* n=218 : T[2, 2, 2, p[4], G[p1, m1], G[p3, p1], G[p3, m1]] *)
a[218] = A^2*(-14.84156680217609 + 0.02988870222650759*pm[]) 

(* n=219 : T[2, 2, 2, p[4], G[p1, p2], G[p1, m1], G[p1, m1]] *)
a[219] = A^2*(10.231119660677223 + 0.025534933641102934*pm[]) 

(* n=220 : T[2, 2, 2, p[4], G[p1, p2], G[p1, m1], G[p2, m1]] *)
a[220] = A^2*(-11.986934779945386 + 0.04443009881834584*pm[]) 

(* n=221 : T[2, 2, 2, p[4], G[p1, p2], G[p1, m1], G[p3, m1]] *)
a[221] = A^2*(21.34647137476395 + 0.013546841376340098*pm[]) 

(* n=222 : T[2, 2, 2, p[4], G[p1, p2], G[p2, m1], G[p1, m1]] *)
a[222] = A^2*(-2.261329083469718 + 0.0706350491508105*pm[]) 

(* n=223 : T[2, 2, 2, p[4], G[p1, p2], G[p2, m1], G[p2, m1]] *)
a[223] = A^2*(31.345167003378037 + 0.02939414240587507*pm[]) 

(* n=224 : T[2, 2, 2, p[4], G[p1, p2], G[p2, m1], G[p3, m1]] *)
a[224] = A^2*(-30.14939936453993 + 0.02678531705425373*pm[]) 

(* n=225 : T[2, 2, 2, p[4], G[p1, p2], G[p3, m1], G[p1, m1]] *)
a[225] = A^2*(-14.857337194646675 + 0.02287904794320297*pm[]) 

(* n=226 : T[2, 2, 2, p[4], G[p1, p2], G[p3, m1], G[p2, m1]] *)
a[226] = A^2*(-0.3964027677237141 + 0.008703554380857256*pm[]) 

(* n=227 : T[2, 2, 2, p[4], G[p1, p2], G[p3, m1], G[p3, m1]] *)
a[227] = A^2*(25.818208054099387 + 0.017100002613802845*pm[]) 

(* n=228 : T[2, 2, 2, p[4], G[p2, m1], G[p1, m1], G[p1, p2]] *)
a[228] = A^2*(10.43324687537887 + 0.004997744983945678*pm[]) 

(* n=229 : T[2, 2, 2, p[4], G[p2, m1], G[p1, m1], G[p2, p3]] *)
a[229] = A^2*(12.65912357621039 + 0.007595811470962954*pm[]) 

(* n=230 : T[2, 2, 2, p[4], G[p2, m1], G[p1, m1], G[p3, p1]] *)
a[230] = A^2*(-7.1018679071474935 + 0.012081942099105071*pm[]) 

(* n=231 : T[2, 2, 2, p[4], G[p2, m1], G[p1, p2], G[p1, m1]] *)
a[231] = A^2*(15.04406969727279 + 0.021555784374220743*pm[]) 

(* n=232 : T[2, 2, 2, p[4], G[p2, m1], G[p1, p2], G[p2, m1]] *)
a[232] = A^2*(-20.702632100928895 + 0.03451196188727212*pm[]) 

(* n=233 : T[2, 2, 2, p[4], G[p2, m1], G[p1, p2], G[p3, m1]] *)
a[233] = A^2*(-25.397785271546127 + 0.01190892974726298*pm[]) 

(* n=234 : T[2, 2, 2, p[4], G[p2, m1], G[p2, m1], G[p1, p2]] *)
a[234] = A^2*(-32.71539154866636 + 0.017390065845344263*pm[]) 

(* n=235 : T[2, 2, 2, p[4], G[p2, m1], G[p2, m1], G[p2, p3]] *)
a[235] = A^2*(-44.79115662712178 + 0.038421221338718226*pm[]) 

(* n=236 : T[2, 2, 2, p[4], G[p2, m1], G[p2, m1], G[p3, p1]] *)
a[236] = A^2*(29.409185700421858 + 0.0234004971362577*pm[]) 

(* n=237 : T[2, 2, 2, p[4], G[p2, m1], G[p2, p3], G[p1, m1]] *)
a[237] = A^2*(-24.646728728508833 + 0.012446937667247249*pm[]) 

(* n=238 : T[2, 2, 2, p[4], G[p2, m1], G[p2, p3], G[p2, m1]] *)
a[238] = A^2*(20.965974427698328 + 0.01295762654477746*pm[]) 

(* n=239 : T[2, 2, 2, p[4], G[p2, m1], G[p2, p3], G[p3, m1]] *)
a[239] = A^2*(7.728922483122233 + 0.05830633898288093*pm[]) 

(* n=240 : T[2, 2, 2, p[4], G[p2, m1], G[p3, m1], G[p1, p2]] *)
a[240] = A^2*(2.424108639405432 + 0.014685775343648998*pm[]) 

(* n=241 : T[2, 2, 2, p[4], G[p2, m1], G[p3, m1], G[p2, p3]] *)
a[241] = A^2*(3.8170037281604436 + 0.02586764928383962*pm[]) 

(* n=242 : T[2, 2, 2, p[4], G[p2, m1], G[p3, m1], G[p3, p1]] *)
a[242] = A^2*(-9.418493199373984 + 0.008492804034066234*pm[]) 

(* n=243 : T[2, 2, 2, p[4], G[p2, m1], G[p3, p1], G[p1, m1]] *)
a[243] = A^2*(-1.8684918230839003 + 0.006481302448043295*pm[]) 

(* n=244 : T[2, 2, 2, p[4], G[p2, m1], G[p3, p1], G[p2, m1]] *)
a[244] = A^2*(13.896032704026268 + 0.005996537260943995*pm[]) 

(* n=245 : T[2, 2, 2, p[4], G[p2, m1], G[p3, p1], G[p3, m1]] *)
a[245] = A^2*(-9.375124745369135 + 0.017295915289530204*pm[]) 

(* n=246 : T[2, 2, 2, p[4], G[p2, p3], G[p1, m1], G[p1, m1]] *)
a[246] = A^2*(0.000434444164056913 + 0.026874989042368642*pm[]) 

(* n=247 : T[2, 2, 2, p[4], G[p2, p3], G[p1, m1], G[p2, m1]] *)
a[247] = A^2*(-11.420061672165545 + 0.01583488667037559*pm[]) 

(* n=248 : T[2, 2, 2, p[4], G[p2, p3], G[p1, m1], G[p3, m1]] *)
a[248] = A^2*(20.50942834567013 + 0.02010252276266002*pm[]) 

(* n=249 : T[2, 2, 2, p[4], G[p2, p3], G[p2, m1], G[p1, m1]] *)
a[249] = A^2*(-20.508541088349375 + 0.04053115666484198*pm[]) 

(* n=250 : T[2, 2, 2, p[4], G[p2, p3], G[p2, m1], G[p2, m1]] *)
a[250] = A^2*(18.854402868637067 + 0.03465515251421728*pm[]) 

(* n=251 : T[2, 2, 2, p[4], G[p2, p3], G[p2, m1], G[p3, m1]] *)
a[251] = A^2*(0.00019120957260554405 + 0.001860044367201936*pm[]) 

(* n=252 : T[2, 2, 2, p[4], G[p2, p3], G[p3, m1], G[p1, m1]] *)
a[252] = A^2*(11.420683543527673 + 0.014175469072990604*pm[]) 

(* n=253 : T[2, 2, 2, p[4], G[p2, p3], G[p3, m1], G[p2, m1]] *)
a[253] = A^2*(0.0002937717017879038 + 0.01588483511302214*pm[]) 

(* n=254 : T[2, 2, 2, p[4], G[p2, p3], G[p3, m1], G[p3, m1]] *)
a[254] = A^2*(-18.855857265875613 + 0.03643757440447754*pm[]) 

(* n=255 : T[2, 2, 2, p[4], G[p3, m1], G[p1, m1], G[p1, p2]] *)
a[255] = A^2*(1.8682435818539034 + 0.011918132098051256*pm[]) 

(* n=256 : T[2, 2, 2, p[4], G[p3, m1], G[p1, m1], G[p2, p3]] *)
a[256] = A^2*(24.646814134877786 + 0.01337366849256771*pm[]) 

(* n=257 : T[2, 2, 2, p[4], G[p3, m1], G[p1, m1], G[p3, p1]] *)
a[257] = A^2*(-15.043479135220878 + 0.012949339793832617*pm[]) 

(* n=258 : T[2, 2, 2, p[4], G[p3, m1], G[p1, p2], G[p1, m1]] *)
a[258] = A^2*(7.101598024755276 + 0.006007643950222704*pm[]) 

(* n=259 : T[2, 2, 2, p[4], G[p3, m1], G[p1, p2], G[p2, m1]] *)
a[259] = A^2*(9.418177533127846 + 0.014291782569848541*pm[]) 

(* n=260 : T[2, 2, 2, p[4], G[p3, m1], G[p1, p2], G[p3, m1]] *)
a[260] = A^2*(-29.41019728160404 + 0.034719158003769575*pm[]) 

(* n=261 : T[2, 2, 2, p[4], G[p3, m1], G[p2, m1], G[p1, p2]] *)
a[261] = A^2*(9.37525529244897 + 0.014539926055313795*pm[]) 

(* n=262 : T[2, 2, 2, p[4], G[p3, m1], G[p2, m1], G[p2, p3]] *)
a[262] = A^2*(-7.727460073855582 + 0.03123695778665934*pm[]) 

(* n=263 : T[2, 2, 2, p[4], G[p3, m1], G[p2, m1], G[p3, p1]] *)
a[263] = A^2*(25.398303667662958 + 0.022915355165416068*pm[]) 

(* n=264 : T[2, 2, 2, p[4], G[p3, m1], G[p2, p3], G[p1, m1]] *)
a[264] = A^2*(-12.658799684143219 + 0.012293904514372348*pm[]) 

(* n=265 : T[2, 2, 2, p[4], G[p3, m1], G[p2, p3], G[p2, m1]] *)
a[265] = A^2*(-3.8159146344358987 + 0.03070500270470615*pm[]) 

(* n=266 : T[2, 2, 2, p[4], G[p3, m1], G[p2, p3], G[p3, m1]] *)
a[266] = A^2*(44.78951930481878 + 0.04891017766463305*pm[]) 

(* n=267 : T[2, 2, 2, p[4], G[p3, m1], G[p3, m1], G[p1, p2]] *)
a[267] = A^2*(-13.896278710382475 + 0.008565209093998917*pm[]) 

(* n=268 : T[2, 2, 2, p[4], G[p3, m1], G[p3, m1], G[p2, p3]] *)
a[268] = A^2*(-20.966485557598105 + 0.014850699334387011*pm[]) 

(* n=269 : T[2, 2, 2, p[4], G[p3, m1], G[p3, m1], G[p3, p1]] *)
a[269] = A^2*(20.702634645890612 + 0.02905137851341244*pm[]) 

(* n=270 : T[2, 2, 2, p[4], G[p3, m1], G[p3, p1], G[p1, m1]] *)
a[270] = A^2*(-10.433043561052997 + 0.005444538844536232*pm[]) 

(* n=271 : T[2, 2, 2, p[4], G[p3, m1], G[p3, p1], G[p2, m1]] *)
a[271] = A^2*(-2.4235167622479423 + 0.016156220141617997*pm[]) 

(* n=272 : T[2, 2, 2, p[4], G[p3, m1], G[p3, p1], G[p3, m1]] *)
a[272] = A^2*(32.7146795863211 + 0.01684482887193086*pm[]) 

(* n=273 : T[2, 2, 2, p[4], G[p3, p1], G[p1, m1], G[p1, m1]] *)
a[273] = A^2*(-10.230186772349498 + 0.04306646157340634*pm[]) 

(* n=274 : T[2, 2, 2, p[4], G[p3, p1], G[p1, m1], G[p2, m1]] *)
a[274] = A^2*(14.856706533855231 + 0.016428844302775178*pm[]) 

(* n=275 : T[2, 2, 2, p[4], G[p3, p1], G[p1, m1], G[p3, m1]] *)
a[275] = A^2*(2.2628524387678226 + 0.03642312732844738*pm[]) 

(* n=276 : T[2, 2, 2, p[4], G[p3, p1], G[p2, m1], G[p1, m1]] *)
a[276] = A^2*(-21.346651447176782 + 0.009413331547614633*pm[]) 

(* n=277 : T[2, 2, 2, p[4], G[p3, p1], G[p2, m1], G[p2, m1]] *)
a[277] = A^2*(-25.819178895782443 + 0.030523954776447686*pm[]) 

(* n=278 : T[2, 2, 2, p[4], G[p3, p1], G[p2, m1], G[p3, m1]] *)
a[278] = A^2*(30.14947686937103 + 0.023481544494434976*pm[]) 

(* n=279 : T[2, 2, 2, p[4], G[p3, p1], G[p3, m1], G[p1, m1]] *)
a[279] = A^2*(11.988558012026857 + 0.040442338021470396*pm[]) 

(* n=280 : T[2, 2, 2, p[4], G[p3, p1], G[p3, m1], G[p2, m1]] *)
a[280] = A^2*(0.3967023111271146 + 0.01334001650230105*pm[]) 

(* n=281 : T[2, 2, 2, p[4], G[p3, p1], G[p3, m1], G[p3, m1]] *)
a[281] = A^2*(-31.346574168859206 + 0.0451084407601699*pm[]) 

(* n=282 : T[2, 2, 2, p[6], G[p1, p2], G[p1, p2], G[p1, p2]] *)
a[282] = A^2*(3.8748766104918104 + 0.03345416661536601*pm[]) 

(* n=283 : T[2, 2, 2, p[6], G[p1, p2], G[p1, p2], G[p2, p3]] *)
a[283] = A^2*(11.336879439485529 + 0.021048081198004064*pm[]) 

(* n=284 : T[2, 2, 2, p[6], G[p1, p2], G[p1, p2], G[p3, p1]] *)
a[284] = A^2*(-8.466187942015722 + 0.011783390158757632*pm[]) 

(* n=285 : T[2, 2, 2, p[6], G[p1, p2], G[p2, p3], G[p1, p2]] *)
a[285] = A^2*(-8.735464457117587 + 0.008884120334929793*pm[]) 

(* n=286 : T[2, 2, 2, p[6], G[p1, p2], G[p2, p3], G[p2, p3]] *)
a[286] = A^2*(-12.234262008318865 + 0.03885182404920763*pm[]) 

(* n=287 : T[2, 2, 2, p[6], G[p1, p2], G[p2, p3], G[p3, p1]] *)
a[287] = A^2*(-10.044087583464716 + 0.05260887266423194*pm[]) 

(* n=288 : T[2, 2, 2, p[6], G[p1, p2], G[p3, p1], G[p1, p2]] *)
a[288] = A^2*(-4.279345733408661 + 0.008247807931360361*pm[]) 

(* n=289 : T[2, 2, 2, p[6], G[p1, p2], G[p3, p1], G[p2, p3]] *)
a[289] = A^2*(-5.980242424381686 + 0.03453298354367869*pm[]) 

(* n=290 : T[2, 2, 2, p[6], G[p1, p2], G[p3, p1], G[p3, p1]] *)
a[290] = A^2*(-8.72178918736472 + 0.019584775171928304*pm[]) 

(* n=291 : T[2, 2, 2, p[6], G[p2, p3], G[p1, p2], G[p1, p2]] *)
a[291] = A^2*(3.4581767737124665 + 0.016116409966011408*pm[]) 

(* n=292 : T[2, 2, 2, p[6], G[p2, p3], G[p1, p2], G[p2, p3]] *)
a[292] = A^2*(12.259967174491067 + 0.0252772513237263*pm[]) 

(* n=293 : T[2, 2, 2, p[6], G[p2, p3], G[p1, p2], G[p3, p1]] *)
a[293] = A^2*(0.000543785594061319 + 0.0278586289674011*pm[]) 

(* n=294 : T[2, 2, 2, p[6], G[p2, p3], G[p2, p3], G[p1, p2]] *)
a[294] = A^2*(3.343062166005609 + 0.028492134198388627*pm[]) 

(* n=295 : T[2, 2, 2, p[6], G[p2, p3], G[p2, p3], G[p2, p3]] *)
a[295] = A^2*(0.0010561118122467406 + 0.05393189867778064*pm[]) 

(* n=296 : T[2, 2, 2, p[6], G[p2, p3], G[p2, p3], G[p3, p1]] *)
a[296] = A^2*(-12.258659349959544 + 0.04959774442878738*pm[]) 

(* n=297 : T[2, 2, 2, p[6], G[p2, p3], G[p3, p1], G[p1, p2]] *)
a[297] = A^2*(0.0003170264341108009 + 0.01647545098697664*pm[]) 

(* n=298 : T[2, 2, 2, p[6], G[p2, p3], G[p3, p1], G[p2, p3]] *)
a[298] = A^2*(-3.3419704986377496 + 0.027500964311716*pm[]) 

(* n=299 : T[2, 2, 2, p[6], G[p2, p3], G[p3, p1], G[p3, p1]] *)
a[299] = A^2*(-3.458240852332665 + 0.011378798033594107*pm[]) 

(* n=300 : T[2, 2, 2, p[6], G[p3, p1], G[p1, p2], G[p1, p2]] *)
a[300] = A^2*(8.722140108704934 + 0.010321435455404558*pm[]) 

(* n=301 : T[2, 2, 2, p[6], G[p3, p1], G[p1, p2], G[p2, p3]] *)
a[301] = A^2*(10.045576030729762 + 0.033807414025139745*pm[]) 

(* n=302 : T[2, 2, 2, p[6], G[p3, p1], G[p1, p2], G[p3, p1]] *)
a[302] = A^2*(8.46681417987088 + 0.022866541780950725*pm[]) 

(* n=303 : T[2, 2, 2, p[6], G[p3, p1], G[p2, p3], G[p1, p2]] *)
a[303] = A^2*(5.981748802270204 + 0.043549040118878855*pm[]) 

(* n=304 : T[2, 2, 2, p[6], G[p3, p1], G[p2, p3], G[p2, p3]] *)
a[304] = A^2*(12.236040009720227 + 0.05649288093576031*pm[]) 

(* n=305 : T[2, 2, 2, p[6], G[p3, p1], G[p2, p3], G[p3, p1]] *)
a[305] = A^2*(-11.336442593268657 + 0.027243818449128453*pm[]) 

(* n=306 : T[2, 2, 2, p[6], G[p3, p1], G[p3, p1], G[p1, p2]] *)
a[306] = A^2*(4.279744230720951 + 0.013398100630972838*pm[]) 

(* n=307 : T[2, 2, 2, p[6], G[p3, p1], G[p3, p1], G[p2, p3]] *)
a[307] = A^2*(8.735560080630762 + 0.01067566469843675*pm[]) 

(* n=308 : T[2, 2, 2, p[6], G[p3, p1], G[p3, p1], G[p3, p1]] *)
a[308] = A^2*(-3.8756188001833607 + 0.020801402217824384*pm[]) 

(* n=309 : T[2, 2, 4, p[0], G[m1, m2], G[m3, m4], G[m1, m2, m3, m4]] *)
a[309] = A^2*(367.2016507551856 + 0.02349618823599241*pm[]) 

(* n=310 : T[2, 2, 4, p[2], G[m2, m3], G[m3, m1], G[p1, p2, m1, m2]] *)
a[310] = A^2*(-5.315002627951287 + 0.009834435622113094*pm[]) 

(* n=311 : T[2, 2, 4, p[2], G[m2, m3], G[m3, m1], G[p2, p3, m1, m2]] *)
a[311] = A^2*(-1.2945324539614234 + 0.002405643771085147*pm[]) 

(* n=312 : T[2, 2, 4, p[2], G[m2, m3], G[m3, m1], G[p3, p1, m1, m2]] *)
a[312] = A^2*(0.5839948915661637 + 0.0022784169509703737*pm[]) 

(* n=313 : T[2, 2, 4, p[2], G[m2, m3], G[p1, m1], G[p1, m1, m2, m3]] *)
a[313] = A^2*(-95.69905015271974 + 0.005619122701956538*pm[]) 

(* n=314 : T[2, 2, 4, p[2], G[m2, m3], G[p1, m1], G[p2, m1, m2, m3]] *)
a[314] = A^2*(41.52035127679346 + 0.016710827630902644*pm[]) 

(* n=315 : T[2, 2, 4, p[2], G[m2, m3], G[p1, m1], G[p3, m1, m2, m3]] *)
a[315] = A^2*(39.71787149105555 + 0.005592919835760571*pm[]) 

(* n=316 : T[2, 2, 4, p[2], G[m2, m3], G[p2, m1], G[p1, m1, m2, m3]] *)
a[316] = A^2*(30.890346020891485 + 0.0064246791114030985*pm[]) 

(* n=317 : T[2, 2, 4, p[2], G[m2, m3], G[p2, m1], G[p2, m1, m2, m3]] *)
a[317] = A^2*(-71.97461042859749 + 0.007504933973390258*pm[]) 

(* n=318 : T[2, 2, 4, p[2], G[m2, m3], G[p2, m1], G[p3, m1, m2, m3]] *)
a[318] = A^2*(14.435590518626327 + 0.005069660765754982*pm[]) 

(* n=319 : T[2, 2, 4, p[2], G[m2, m3], G[p3, m1], G[p1, m1, m2, m3]] *)
a[319] = A^2*(38.54988170792339 + 0.004050502108453945*pm[]) 

(* n=320 : T[2, 2, 4, p[2], G[m2, m3], G[p3, m1], G[p2, m1, m2, m3]] *)
a[320] = A^2*(11.846525610703452 + 0.007605014728491729*pm[]) 

(* n=321 : T[2, 2, 4, p[2], G[m2, m3], G[p3, m1], G[p3, m1, m2, m3]] *)
a[321] = A^2*(-91.12494578684468 + 0.004611542102521537*pm[]) 

(* n=322 : T[2, 2, 4, p[2], G[p1, m1], G[m2, m3], G[p1, m1, m2, m3]] *)
a[322] = A^2*(-87.90177522487306 + 0.0070859955756622135*pm[]) 

(* n=323 : T[2, 2, 4, p[2], G[p1, m1], G[m2, m3], G[p2, m1, m2, m3]] *)
a[323] = A^2*(50.28006141200282 + 0.012020126821340005*pm[]) 

(* n=324 : T[2, 2, 4, p[2], G[p1, m1], G[m2, m3], G[p3, m1, m2, m3]] *)
a[324] = A^2*(52.08254119774085 + 0.004660560322377398*pm[]) 

(* n=325 : T[2, 2, 4, p[2], G[p2, m1], G[m2, m3], G[p1, m1, m2, m3]] *)
a[325] = A^2*(60.91006666790469 + 0.009260287127540878*pm[]) 

(* n=326 : T[2, 2, 4, p[2], G[p2, m1], G[m2, m3], G[p2, m1, m2, m3]] *)
a[326] = A^2*(-111.62621494899531 + 0.004459911535904415*pm[]) 

(* n=327 : T[2, 2, 4, p[2], G[p2, m1], G[m2, m3], G[p3, m1, m2, m3]] *)
a[327] = A^2*(-14.435590518626327 + 0.005069660765754982*pm[]) 

(* n=328 : T[2, 2, 4, p[2], G[p3, m1], G[m2, m3], G[p1, m1, m2, m3]] *)
a[328] = A^2*(53.250530980872995 + 0.007024986790847697*pm[]) 

(* n=329 : T[2, 2, 4, p[2], G[p3, m1], G[m2, m3], G[p2, m1, m2, m3]] *)
a[329] = A^2*(-11.846525610703452 + 0.00760501472849173*pm[]) 

(* n=330 : T[2, 2, 4, p[2], G[p3, m1], G[m2, m3], G[p3, m1, m2, m3]] *)
a[330] = A^2*(-92.47587959074824 + 0.007006135652612465*pm[]) 

(* n=331 : T[2, 2, 4, p[4], G[m1, m2], G[p1, m2], G[p1, p2, p3, m1]] *)
a[331] = A^2*(0.05855722678026609 + 0.00048660070582930745*pm[]) 

(* n=332 : T[2, 2, 4, p[4], G[m1, m2], G[p1, p2], G[p1, p2, m1, m2]] *)
a[332] = A^2*(20.226048363359382 + 0.007505343379771863*pm[]) 

(* n=333 : T[2, 2, 4, p[4], G[m1, m2], G[p1, p2], G[p2, p3, m1, m2]] *)
a[333] = A^2*(12.79041397495621 + 0.0056190193033493745*pm[]) 

(* n=334 : T[2, 2, 4, p[4], G[m1, m2], G[p1, p2], G[p3, p1, m1, m2]] *)
a[334] = A^2*(11.36357604498508 + 0.001993692154279508*pm[]) 

(* n=335 : T[2, 2, 4, p[4], G[m1, m2], G[p2, m2], G[p1, p2, p3, m1]] *)
a[335] = A^2*(1.1081025720582431 + 0.0016523583212935*pm[]) 

(* n=336 : T[2, 2, 4, p[4], G[m1, m2], G[p2, p3], G[p1, p2, m1, m2]] *)
a[336] = A^2*(10.57420883083978 + 0.003492517732201136*pm[]) 

(* n=337 : T[2, 2, 4, p[4], G[m1, m2], G[p2, p3], G[p2, p3, m1, m2]] *)
a[337] = A^2*(21.545919128400612 + 0.0031942776819595723*pm[]) 

(* n=338 : T[2, 2, 4, p[4], G[m1, m2], G[p2, p3], G[p3, p1, m1, m2]] *)
a[338] = A^2*(12.155902412250015 + 0.005525983850356721*pm[]) 

(* n=339 : T[2, 2, 4, p[4], G[m1, m2], G[p3, m2], G[p1, p2, p3, m1]] *)
a[339] = A^2*(-2.2429184110197298 + 0.0036152280880939937*pm[]) 

(* n=340 : T[2, 2, 4, p[4], G[m1, m2], G[p3, p1], G[p1, p2, m1, m2]] *)
a[340] = A^2*(11.48069049854567 + 0.002338662218276383*pm[]) 

(* n=341 : T[2, 2, 4, p[4], G[m1, m2], G[p3, p1], G[p2, p3, m1, m2]] *)
a[341] = A^2*(16.641739234289687 + 0.0017754777219918692*pm[]) 

(* n=342 : T[2, 2, 4, p[4], G[m1, m2], G[p3, p1], G[p3, p1, m1, m2]] *)
a[342] = A^2*(28.62271507924826 + 0.002892993581538989*pm[]) 

(* n=343 : T[2, 2, 4, p[4], G[p1, m1], G[p1, m2], G[p1, p2, m1, m2]] *)
a[343] = A^2*(-3.1645868997831315 + 0.007269962775691849*pm[]) 

(* n=344 : T[2, 2, 4, p[4], G[p1, m1], G[p1, m2], G[p2, p3, m1, m2]] *)
a[344] = A^2*(0.4506199464344576 + 0.003665540507941974*pm[]) 

(* n=345 : T[2, 2, 4, p[4], G[p1, m1], G[p1, m2], G[p3, p1, m1, m2]] *)
a[345] = A^2*(4.065826792652089 + 0.0017215997664468661*pm[]) 

(* n=346 : T[2, 2, 4, p[4], G[p1, m1], G[p2, m2], G[p1, p2, m1, m2]] *)
a[346] = A^2*(-18.1516945273962 + 0.0009691405268423025*pm[]) 

(* n=347 : T[2, 2, 4, p[4], G[p1, m1], G[p2, m2], G[p2, p3, m1, m2]] *)
a[347] = A^2*(-15.207343249327877 + 0.0013510803115397887*pm[]) 

(* n=348 : T[2, 2, 4, p[4], G[p1, m1], G[p2, m2], G[p3, p1, m1, m2]] *)
a[348] = A^2*(-9.258593742043473 + 0.0016976333465810185*pm[]) 

(* n=349 : T[2, 2, 4, p[4], G[p1, m1], G[p3, m2], G[p1, p2, m1, m2]] *)
a[349] = A^2*(9.820387983059774 + 0.003800155780504827*pm[]) 

(* n=350 : T[2, 2, 4, p[4], G[p1, m1], G[p3, m2], G[p2, p3, m1, m2]] *)
a[350] = A^2*(17.421998232242196 + 0.001816202233078775*pm[]) 

(* n=351 : T[2, 2, 4, p[4], G[p1, m1], G[p3, m2], G[p3, p1, m1, m2]] *)
a[351] = A^2*(21.613644926817287 + 0.003964932655858537*pm[]) 

(* n=352 : T[2, 2, 4, p[4], G[p1, m2], G[m1, m2], G[p1, p2, p3, m1]] *)
a[352] = A^2*(-1.0124141874507018 + 0.0015610263164001518*pm[]) 

(* n=353 : T[2, 2, 4, p[4], G[p1, p2], G[m1, m2], G[p1, p2, m1, m2]] *)
a[353] = A^2*(26.458355464079034 + 0.009627513969300743*pm[]) 

(* n=354 : T[2, 2, 4, p[4], G[p1, p2], G[m1, m2], G[p2, p3, m1, m2]] *)
a[354] = A^2*(21.667854699085076 + 0.0033026622241464293*pm[]) 

(* n=355 : T[2, 2, 4, p[4], G[p1, p2], G[m1, m2], G[p3, p1, m1, m2]] *)
a[355] = A^2*(7.524083114783494 + 0.005528240960487584*pm[]) 

(* n=356 : T[2, 2, 4, p[4], G[p2, m1], G[p1, m2], G[p1, p2, m1, m2]] *)
a[356] = A^2*(27.35641307548167 + 0.005322586918095924*pm[]) 

(* n=357 : T[2, 2, 4, p[4], G[p2, m1], G[p1, m2], G[p2, p3, m1, m2]] *)
a[357] = A^2*(13.463728758049726 + 0.0007524768064912501*pm[]) 

(* n=358 : T[2, 2, 4, p[4], G[p2, m1], G[p1, m2], G[p3, p1, m1, m2]] *)
a[358] = A^2*(4.247679850271343 + 0.0010057757156162882*pm[]) 

(* n=359 : T[2, 2, 4, p[4], G[p2, m1], G[p2, m2], G[p1, p2, m1, m2]] *)
a[359] = A^2*(2.5484795967037144 + 0.0041478010860103165*pm[]) 

(* n=360 : T[2, 2, 4, p[4], G[p2, m1], G[p2, m2], G[p2, p3, m1, m2]] *)
a[360] = A^2*(7.217795259313164 + 0.002534830382877491*pm[]) 

(* n=361 : T[2, 2, 4, p[4], G[p2, m1], G[p2, m2], G[p3, p1, m1, m2]] *)
a[361] = A^2*(3.608897629656582 + 0.0012674151914387455*pm[]) 

(* n=362 : T[2, 2, 4, p[4], G[p2, m1], G[p3, m2], G[p1, p2, m1, m2]] *)
a[362] = A^2*(-16.949467841217704 + 0.002443362867342654*pm[]) 

(* n=363 : T[2, 2, 4, p[4], G[p2, m1], G[p3, m2], G[p2, p3, m1, m2]] *)
a[363] = A^2*(-34.78951332922199 + 0.003163515857652472*pm[]) 

(* n=364 : T[2, 2, 4, p[4], G[p2, m1], G[p3, m2], G[p3, p1, m1, m2]] *)
a[364] = A^2*(-16.703285240586055 + 0.0037952397012013294*pm[]) 

(* n=365 : T[2, 2, 4, p[4], G[p2, m2], G[m1, m2], G[p1, p2, p3, m1]] *)
a[365] = A^2*(-0.1231585464885967 + 0.0017017368872626892*pm[]) 

(* n=366 : T[2, 2, 4, p[4], G[p2, p3], G[m1, m2], G[p1, p2, m1, m2]] *)
a[366] = A^2*(21.91417179206229 + 0.006655185440040212*pm[]) 

(* n=367 : T[2, 2, 4, p[4], G[p2, p3], G[m1, m2], G[p2, p3, m1, m2]] *)
a[367] = A^2*(42.04718829055125 + 0.00346092155793487*pm[]) 

(* n=368 : T[2, 2, 4, p[4], G[p2, p3], G[m1, m2], G[p3, p1, m1, m2]] *)
a[368] = A^2*(20.28570092741954 + 0.001944379316487185*pm[]) 

(* n=369 : T[2, 2, 4, p[4], G[p3, m1], G[p1, m2], G[p1, p2, m1, m2]] *)
a[369] = A^2*(-4.639742569925531 + 0.004507195780661477*pm[]) 

(* n=370 : T[2, 2, 4, p[4], G[p3, m1], G[p1, m2], G[p2, p3, m1, m2]] *)
a[370] = A^2*(-12.43930602125181 + 0.007647566741061166*pm[]) 

(* n=371 : T[2, 2, 4, p[4], G[p3, m1], G[p1, m2], G[p3, p1, m1, m2]] *)
a[371] = A^2*(-23.60869966397172 + 0.002887822131628467*pm[]) 

(* n=372 : T[2, 2, 4, p[4], G[p3, m1], G[p2, m2], G[p1, p2, m1, m2]] *)
a[372] = A^2*(12.706548191729482 + 0.0023503941215781174*pm[]) 

(* n=373 : T[2, 2, 4, p[4], G[p3, m1], G[p2, m2], G[p2, p3, m1, m2]] *)
a[373] = A^2*(25.214345650098437 + 0.004597461466901419*pm[]) 

(* n=374 : T[2, 2, 4, p[4], G[p3, m1], G[p2, m2], G[p3, p1, m1, m2]] *)
a[374] = A^2*(12.97611943397726 + 0.001063717032826835*pm[]) 

(* n=375 : T[2, 2, 4, p[4], G[p3, m1], G[p3, m2], G[p1, p2, m1, m2]] *)
a[375] = A^2*(-2.961631402675863 + 0.0019012536821229325*pm[]) 

(* n=376 : T[2, 2, 4, p[4], G[p3, m1], G[p3, m2], G[p2, p3, m1, m2]] *)
a[376] = A^2*(-5.923262805351726 + 0.003802507364245865*pm[]) 

(* n=377 : T[2, 2, 4, p[4], G[p3, m1], G[p3, m2], G[p3, p1, m1, m2]] *)
a[377] = A^2*(-3.506295592749467 + 0.0019841679089904803*pm[]) 

(* n=378 : T[2, 2, 4, p[4], G[p3, m2], G[m1, m2], G[p1, p2, p3, m1]] *)
a[378] = A^2*(2.424817989950384 + 0.005308579252916858*pm[]) 

(* n=379 : T[2, 2, 4, p[4], G[p3, p1], G[m1, m2], G[p1, p2, m1, m2]] *)
a[379] = A^2*(5.499254739882019 + 0.0024274636777347537*pm[]) 

(* n=380 : T[2, 2, 4, p[4], G[p3, p1], G[m1, m2], G[p2, p3, m1, m2]] *)
a[380] = A^2*(15.43606494751873 + 0.008897373846605251*pm[]) 

(* n=381 : T[2, 2, 4, p[4], G[p3, p1], G[m1, m2], G[p3, p1, m1, m2]] *)
a[381] = A^2*(18.63321477236812 + 0.00300643057054234*pm[]) 

(* n=382 : T[2, 2, 4, p[6], G[p1, m1], G[p1, p2], G[p1, p2, p3, m1]] *)
a[382] = A^2*(1.5021991146080467 + 0.0009140842426951053*pm[]) 

(* n=383 : T[2, 2, 4, p[6], G[p1, m1], G[p2, p3], G[p1, p2, p3, m1]] *)
a[383] = A^2*(-5.090431753427843 + 0.0006404230426252456*pm[]) 

(* n=384 : T[2, 2, 4, p[6], G[p1, m1], G[p3, p1], G[p1, p2, p3, m1]] *)
a[384] = A^2*(1.7049817773036011 + 0.0014346285047014983*pm[]) 

(* n=385 : T[2, 2, 4, p[6], G[p1, p2], G[p1, m1], G[p1, p2, p3, m1]] *)
a[385] = A^2*(-2.338317704826835 + 0.0020898748763091674*pm[]) 

(* n=386 : T[2, 2, 4, p[6], G[p1, p2], G[p2, m1], G[p1, p2, p3, m1]] *)
a[386] = A^2*(1.6549221173795559 + 0.0017264889180188946*pm[]) 

(* n=387 : T[2, 2, 4, p[6], G[p1, p2], G[p3, m1], G[p1, p2, p3, m1]] *)
a[387] = A^2*(-7.812214057268363 + 0.004097552603545231*pm[]) 

(* n=388 : T[2, 2, 4, p[6], G[p2, m1], G[p1, p2], G[p1, p2, p3, m1]] *)
a[388] = A^2*(-2.484184528753545 + 0.0010105274451597663*pm[]) 

(* n=389 : T[2, 2, 4, p[6], G[p2, m1], G[p2, p3], G[p1, p2, p3, m1]] *)
a[389] = A^2*(-0.6914714240248827 + 0.002468507501295189*pm[]) 

(* n=390 : T[2, 2, 4, p[6], G[p2, m1], G[p3, p1], G[p1, p2, p3, m1]] *)
a[390] = A^2*(-10.15092273105175 + 0.0018624135380083892*pm[]) 

(* n=391 : T[2, 2, 4, p[6], G[p2, p3], G[p1, m1], G[p1, p2, p3, m1]] *)
a[391] = A^2*(-10.473625965405105 + 0.0034829325896244836*pm[]) 

(* n=392 : T[2, 2, 4, p[6], G[p2, p3], G[p2, m1], G[p1, p2, p3, m1]] *)
a[392] = A^2*(0.36894660892806996 + 0.0016758269158394167*pm[]) 

(* n=393 : T[2, 2, 4, p[6], G[p2, p3], G[p3, m1], G[p1, p2, p3, m1]] *)
a[393] = A^2*(-0.44528882339335496 + 0.0038146855583999343*pm[]) 

(* n=394 : T[2, 2, 4, p[6], G[p3, m1], G[p1, p2], G[p1, p2, p3, m1]] *)
a[394] = A^2*(-6.915420687940667 + 0.0025605701311296808*pm[]) 

(* n=395 : T[2, 2, 4, p[6], G[p3, m1], G[p2, p3], G[p1, p2, p3, m1]] *)
a[395] = A^2*(0.09937536668030589 + 0.0013885325528073733*pm[]) 

(* n=396 : T[2, 2, 4, p[6], G[p3, m1], G[p3, p1], G[p1, p2, p3, m1]] *)
a[396] = A^2*(-1.5799104407004059 + 0.0010555743312170298*pm[]) 

(* n=397 : T[2, 2, 4, p[6], G[p3, p1], G[p1, m1], G[p1, p2, p3, m1]] *)
a[397] = A^2*(-1.6849150956967804 + 0.004096630146465177*pm[]) 

(* n=398 : T[2, 2, 4, p[6], G[p3, p1], G[p2, m1], G[p1, p2, p3, m1]] *)
a[398] = A^2*(-5.45759114930442 + 0.0010615458976086557*pm[]) 

(* n=399 : T[2, 2, 4, p[6], G[p3, p1], G[p3, m1], G[p1, p2, p3, m1]] *)
a[399] = A^2*(1.109388866938673 + 0.0030571652207194077*pm[]) 

(* n=400 : T[2, 4, 2, p[0], G[m3, m4], G[m1, m2, m3, m4], G[m1, m2]] *)
a[400] = A^2*(367.20148008851913 + 0.018801471789096882*pm[]) 

(* n=401 : T[2, 4, 2, p[2], G[m2, m3], G[p1, m1, m2, m3], G[p1, m1]] *)
a[401] = A^2*(-95.69907148605307 + 0.006204577337711517*pm[]) 

(* n=402 : T[2, 4, 2, p[2], G[m2, m3], G[p1, m1, m2, m3], G[p2, m1]] *)
a[402] = A^2*(38.550038152367875 + 0.006059026709292771*pm[]) 

(* n=403 : T[2, 4, 2, p[2], G[m2, m3], G[p1, m1, m2, m3], G[p3, m1]] *)
a[403] = A^2*(30.890118465335917 + 0.012626007458859114*pm[]) 

(* n=404 : T[2, 4, 2, p[2], G[m2, m3], G[p2, m1, m2, m3], G[p1, m1]] *)
a[404] = A^2*(39.7180208243889 + 0.009322822384777421*pm[]) 

(* n=405 : T[2, 4, 2, p[2], G[m2, m3], G[p2, m1, m2, m3], G[p2, m1]] *)
a[405] = A^2*(-91.12501689795579 + 0.006773383899663273*pm[]) 

(* n=406 : T[2, 4, 2, p[2], G[m2, m3], G[p2, m1, m2, m3], G[p3, m1]] *)
a[406] = A^2*(14.435810963070765 + 0.007686484231128751*pm[]) 

(* n=407 : T[2, 4, 2, p[2], G[m2, m3], G[p3, m1, m2, m3], G[p1, m1]] *)
a[407] = A^2*(41.52014505457129 + 0.010260253153621796*pm[]) 

(* n=408 : T[2, 4, 2, p[2], G[m2, m3], G[p3, m1, m2, m3], G[p2, m1]] *)
a[408] = A^2*(11.846731832925627 + 0.005158415962560441*pm[]) 

(* n=409 : T[2, 4, 2, p[2], G[m2, m3], G[p3, m1, m2, m3], G[p3, m1]] *)
a[409] = A^2*(-71.97458198415302 + 0.006638147101055614*pm[]) 

(* n=410 : T[2, 4, 2, p[2], G[m3, m1], G[p1, p2, m1, m2], G[m2, m3]] *)
a[410] = A^2*(0.5839913360105982 + 0.002165928033641372*pm[]) 

(* n=411 : T[2, 4, 2, p[2], G[m3, m1], G[p2, p3, m1, m2], G[m2, m3]] *)
a[411] = A^2*(-1.294539565072526 + 0.002619907411007049*pm[]) 

(* n=412 : T[2, 4, 2, p[2], G[m3, m1], G[p3, p1, m1, m2], G[m2, m3]] *)
a[412] = A^2*(-5.315013294617927 + 0.01019727787232882*pm[]) 

(* n=413 : T[2, 4, 2, p[2], G[p1, m1], G[p1, m1, m2, m3], G[m2, m3]] *)
a[413] = A^2*(-87.90166855820635 + 0.004755803713688793*pm[]) 

(* n=414 : T[2, 4, 2, p[2], G[p1, m1], G[p2, m1, m2, m3], G[m2, m3]] *)
a[414] = A^2*(52.08234919774084 + 0.007127007122103816*pm[]) 

(* n=415 : T[2, 4, 2, p[2], G[p1, m1], G[p3, m1, m2, m3], G[m2, m3]] *)
a[415] = A^2*(50.28022496755838 + 0.0069968947970580056*pm[]) 

(* n=416 : T[2, 4, 2, p[2], G[p2, m1], G[p1, m1, m2, m3], G[m2, m3]] *)
a[416] = A^2*(53.25033186976191 + 0.0047753019472259895*pm[]) 

(* n=417 : T[2, 4, 2, p[2], G[p2, m1], G[p2, m1, m2, m3], G[m2, m3]] *)
a[417] = A^2*(-92.47572314630378 + 0.004691725376130803*pm[]) 

(* n=418 : T[2, 4, 2, p[2], G[p2, m1], G[p3, m1, m2, m3], G[m2, m3]] *)
a[418] = A^2*(-11.846731832925627 + 0.00515841596256044*pm[]) 

(* n=419 : T[2, 4, 2, p[2], G[p3, m1], G[p1, m1, m2, m3], G[m2, m3]] *)
a[419] = A^2*(60.91025155679358 + 0.015157028392283866*pm[]) 

(* n=420 : T[2, 4, 2, p[2], G[p3, m1], G[p2, m1, m2, m3], G[m2, m3]] *)
a[420] = A^2*(-14.435810963070765 + 0.007686484231128751*pm[]) 

(* n=421 : T[2, 4, 2, p[2], G[p3, m1], G[p3, m1, m2, m3], G[m2, m3]] *)
a[421] = A^2*(-111.62615806010638 + 0.0035365361925797697*pm[]) 

(* n=422 : T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, m1, m2], G[p1, p2]] *)
a[422] = A^2*(28.62268663480379 + 0.0038108416504819523*pm[]) 

(* n=423 : T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, m1, m2], G[p2, p3]] *)
a[423] = A^2*(12.155845523361137 + 0.007426230968889412*pm[]) 

(* n=424 : T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, m1, m2], G[p3, p1]] *)
a[424] = A^2*(11.363661378318426 + 0.0033702419902289405*pm[]) 

(* n=425 : T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, p3, m1], G[p1, m2]] *)
a[425] = A^2*(-0.05856611566915504 + 0.0006907501737018498*pm[]) 

(* n=426 : T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, p3, m1], G[p2, m2]] *)
a[426] = A^2*(2.242959299908648 + 0.004978916651022855*pm[]) 

(* n=427 : T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, p3, m1], G[p3, m2]] *)
a[427] = A^2*(-1.1081185720582312 + 0.0021726555230749014*pm[]) 

(* n=428 : T[2, 4, 2, p[4], G[m1, m2], G[p2, p3, m1, m2], G[p1, p2]] *)
a[428] = A^2*(16.64176412317859 + 0.0025791273776566994*pm[]) 

(* n=429 : T[2, 4, 2, p[4], G[m1, m2], G[p2, p3, m1, m2], G[p2, p3]] *)
a[429] = A^2*(21.54602579506728 + 0.002809981597116196*pm[]) 

(* n=430 : T[2, 4, 2, p[4], G[m1, m2], G[p2, p3, m1, m2], G[p3, p1]] *)
a[430] = A^2*(12.790602419400614 + 0.010918636714773078*pm[]) 

(* n=431 : T[2, 4, 2, p[4], G[m1, m2], G[p3, p1, m1, m2], G[p1, p2]] *)
a[431] = A^2*(11.4807936096568 + 0.004468510723082639*pm[]) 

(* n=432 : T[2, 4, 2, p[4], G[m1, m2], G[p3, p1, m1, m2], G[p2, p3]] *)
a[432] = A^2*(10.574365275284222 + 0.00678525919416212*pm[]) 

(* n=433 : T[2, 4, 2, p[4], G[m1, m2], G[p3, p1, m1, m2], G[p3, p1]] *)
a[433] = A^2*(20.226179918915022 + 0.011723299787813668*pm[]) 

(* n=434 : T[2, 4, 2, p[4], G[p1, m2], G[p1, p2, m1, m2], G[p1, m1]] *)
a[434] = A^2*(4.065757459318775 + 0.0034040950470225176*pm[]) 

(* n=435 : T[2, 4, 2, p[4], G[p1, m2], G[p1, p2, m1, m2], G[p2, m1]] *)
a[435] = A^2*(21.613655593483955 + 0.004329284784845025*pm[]) 

(* n=436 : T[2, 4, 2, p[4], G[p1, m2], G[p1, p2, m1, m2], G[p3, m1]] *)
a[436] = A^2*(-9.25860440871017 + 0.0013578007878270906*pm[]) 

(* n=437 : T[2, 4, 2, p[4], G[p1, m2], G[p1, p2, p3, m1], G[m1, m2]] *)
a[437] = A^2*(1.0124052985618164 + 0.0012726328109886756*pm[]) 

(* n=438 : T[2, 4, 2, p[4], G[p1, m2], G[p2, p3, m1, m2], G[p1, m1]] *)
a[438] = A^2*(0.4505310575455752 + 0.001954984652917073*pm[]) 

(* n=439 : T[2, 4, 2, p[4], G[p1, m2], G[p2, p3, m1, m2], G[p2, m1]] *)
a[439] = A^2*(17.42205512113108 + 0.0014380438473829249*pm[]) 

(* n=440 : T[2, 4, 2, p[4], G[p1, m2], G[p2, p3, m1, m2], G[p3, m1]] *)
a[440] = A^2*(-15.20729702710564 + 0.0025149302193560865*pm[]) 

(* n=441 : T[2, 4, 2, p[4], G[p1, m2], G[p3, p1, m1, m2], G[p1, m1]] *)
a[441] = A^2*(-3.1646953442275674 + 0.003988095129249694*pm[]) 

(* n=442 : T[2, 4, 2, p[4], G[p1, m2], G[p3, p1, m1, m2], G[p2, m1]] *)
a[442] = A^2*(9.820478649726418 + 0.0020357681489070046*pm[]) 

(* n=443 : T[2, 4, 2, p[4], G[p1, m2], G[p3, p1, m1, m2], G[p3, m1]] *)
a[443] = A^2*(-18.151671416285083 + 0.0007511848601386406*pm[]) 

(* n=444 : T[2, 4, 2, p[4], G[p1, p2], G[p1, p2, m1, m2], G[m1, m2]] *)
a[444] = A^2*(18.633182772368116 + 0.004038189789434312*pm[]) 

(* n=445 : T[2, 4, 2, p[4], G[p1, p2], G[p2, p3, m1, m2], G[m1, m2]] *)
a[445] = A^2*(15.436114725296477 + 0.007227962309256525*pm[]) 

(* n=446 : T[2, 4, 2, p[4], G[p1, p2], G[p3, p1, m1, m2], G[m1, m2]] *)
a[446] = A^2*(5.499155184326469 + 0.0035147314605891112*pm[]) 

(* n=447 : T[2, 4, 2, p[4], G[p2, m2], G[p1, p2, m1, m2], G[p1, m1]] *)
a[447] = A^2*(-23.608687219527297 + 0.002500646004875732*pm[]) 

(* n=448 : T[2, 4, 2, p[4], G[p2, m2], G[p1, p2, m1, m2], G[p2, m1]] *)
a[448] = A^2*(-3.5062351483050165 + 0.0016150509008644749*pm[]) 

(* n=449 : T[2, 4, 2, p[4], G[p2, m2], G[p1, p2, m1, m2], G[p3, m1]] *)
a[449] = A^2*(12.976089211755037 + 0.0011379524171527136*pm[]) 

(* n=450 : T[2, 4, 2, p[4], G[p2, m2], G[p1, p2, p3, m1], G[m1, m2]] *)
a[450] = A^2*(-2.4247842121726535 + 0.004171746705324785*pm[]) 

(* n=451 : T[2, 4, 2, p[4], G[p2, m2], G[p2, p3, m1, m2], G[p1, m1]] *)
a[451] = A^2*(-12.439190465696313 + 0.004226723100712421*pm[]) 

(* n=452 : T[2, 4, 2, p[4], G[p2, m2], G[p2, p3, m1, m2], G[p2, m1]] *)
a[452] = A^2*(-5.923365916462814 + 0.00257920798128022*pm[]) 

(* n=453 : T[2, 4, 2, p[4], G[p2, m2], G[p2, p3, m1, m2], G[p3, m1]] *)
a[453] = A^2*(25.214278094542877 + 0.002693272182820455*pm[]) 

(* n=454 : T[2, 4, 2, p[4], G[p2, m2], G[p3, p1, m1, m2], G[p1, m1]] *)
a[454] = A^2*(-4.639639458814415 + 0.0024117559358487143*pm[]) 

(* n=455 : T[2, 4, 2, p[4], G[p2, m2], G[p3, p1, m1, m2], G[p2, m1]] *)
a[455] = A^2*(-2.961682958231407 + 0.00128960399064011*pm[]) 

(* n=456 : T[2, 4, 2, p[4], G[p2, m2], G[p3, p1, m1, m2], G[p3, m1]] *)
a[456] = A^2*(12.706462858396147 + 0.0025391569191529507*pm[]) 

(* n=457 : T[2, 4, 2, p[4], G[p2, p3], G[p1, p2, m1, m2], G[m1, m2]] *)
a[457] = A^2*(20.285683149641756 + 0.001431799890481618*pm[]) 

(* n=458 : T[2, 4, 2, p[4], G[p2, p3], G[p2, p3, m1, m2], G[m1, m2]] *)
a[458] = A^2*(42.047166957217854 + 0.004129683688070027*pm[]) 

(* n=459 : T[2, 4, 2, p[4], G[p2, p3], G[p3, p1, m1, m2], G[m1, m2]] *)
a[459] = A^2*(21.914040236506693 + 0.0034624794524898903*pm[]) 

(* n=460 : T[2, 4, 2, p[4], G[p3, m2], G[p1, p2, m1, m2], G[p1, m1]] *)
a[460] = A^2*(4.247674516938009 + 0.0008332559371466389*pm[]) 

(* n=461 : T[2, 4, 2, p[4], G[p3, m2], G[p1, p2, m1, m2], G[p2, m1]] *)
a[461] = A^2*(-16.703331462808293 + 0.0053293669366192365*pm[]) 

(* n=462 : T[2, 4, 2, p[4], G[p3, m2], G[p1, p2, m1, m2], G[p3, m1]] *)
a[462] = A^2*(3.608952740767691 + 0.0019216210577821878*pm[]) 

(* n=463 : T[2, 4, 2, p[4], G[p3, m2], G[p1, p2, p3, m1], G[m1, m2]] *)
a[463] = A^2*(0.12314254648859446 + 0.0011937053377909085*pm[]) 

(* n=464 : T[2, 4, 2, p[4], G[p3, m2], G[p2, p3, m1, m2], G[p1, m1]] *)
a[464] = A^2*(13.463709202494172 + 0.00104642418097514*pm[]) 

(* n=465 : T[2, 4, 2, p[4], G[p3, m2], G[p2, p3, m1, m2], G[p2, m1]] *)
a[465] = A^2*(-34.78949555144419 + 0.002595957824399907*pm[]) 

(* n=466 : T[2, 4, 2, p[4], G[p3, m2], G[p2, p3, m1, m2], G[p3, m1]] *)
a[466] = A^2*(7.217905481535382 + 0.0038432421155643755*pm[]) 

(* n=467 : T[2, 4, 2, p[4], G[p3, m2], G[p3, p1, m1, m2], G[p1, m1]] *)
a[467] = A^2*(27.35640951992616 + 0.005440497112766369*pm[]) 

(* n=468 : T[2, 4, 2, p[4], G[p3, m2], G[p3, p1, m1, m2], G[p2, m1]] *)
a[468] = A^2*(-16.949519396773255 + 0.0013370996353459415*pm[]) 

(* n=469 : T[2, 4, 2, p[4], G[p3, m2], G[p3, p1, m1, m2], G[p3, m1]] *)
a[469] = A^2*(2.5485862633703675 + 0.007434821709302004*pm[]) 

(* n=470 : T[2, 4, 2, p[4], G[p3, p1], G[p1, p2, m1, m2], G[m1, m2]] *)
a[470] = A^2*(7.523965781450187 + 0.0035653798966816873*pm[]) 

(* n=471 : T[2, 4, 2, p[4], G[p3, p1], G[p2, p3, m1, m2], G[m1, m2]] *)
a[471] = A^2*(21.66775514352951 + 0.002569125573273577*pm[]) 

(* n=472 : T[2, 4, 2, p[4], G[p3, p1], G[p3, p1, m1, m2], G[m1, m2]] *)
a[472] = A^2*(26.458213241856754 + 0.005299193513710138*pm[]) 

(* n=473 : T[2, 4, 2, p[6], G[p1, m1], G[p1, p2, p3, m1], G[p1, p2]] *)
a[473] = A^2*(1.7049879995258266 + 0.001225943560352076*pm[]) 

(* n=474 : T[2, 4, 2, p[6], G[p1, m1], G[p1, p2, p3, m1], G[p2, p3]] *)
a[474] = A^2*(-5.090460197872289 + 0.001280922370001329*pm[]) 

(* n=475 : T[2, 4, 2, p[6], G[p1, m1], G[p1, p2, p3, m1], G[p3, p1]] *)
a[475] = A^2*(1.5021591146080482 + 0.001762642902786462*pm[]) 

(* n=476 : T[2, 4, 2, p[6], G[p1, p2], G[p1, p2, p3, m1], G[p1, m1]] *)
a[476] = A^2*(-1.684972873474564 + 0.002318945330493194*pm[]) 

(* n=477 : T[2, 4, 2, p[6], G[p1, p2], G[p1, p2, p3, m1], G[p2, m1]] *)
a[477] = A^2*(1.109451089160892 + 0.0015996733124876727*pm[]) 

(* n=478 : T[2, 4, 2, p[6], G[p1, p2], G[p1, p2, p3, m1], G[p3, m1]] *)
a[478] = A^2*(-5.457562704859978 + 0.000715240847901981*pm[]) 

(* n=479 : T[2, 4, 2, p[6], G[p2, m1], G[p1, p2, p3, m1], G[p1, p2]] *)
a[479] = A^2*(-1.579955774033742 + 0.0016455377546740193*pm[]) 

(* n=480 : T[2, 4, 2, p[6], G[p2, m1], G[p1, p2, p3, m1], G[p2, p3]] *)
a[480] = A^2*(0.09932381112474786 + 0.002789817912255044*pm[]) 

(* n=481 : T[2, 4, 2, p[6], G[p2, m1], G[p1, p2, p3, m1], G[p3, p1]] *)
a[481] = A^2*(-6.915439354607344 + 0.0031843713241025773*pm[]) 

(* n=482 : T[2, 4, 2, p[6], G[p2, p3], G[p1, p2, p3, m1], G[p1, m1]] *)
a[482] = A^2*(-10.47365263207179 + 0.002606707902802878*pm[]) 

(* n=483 : T[2, 4, 2, p[6], G[p2, p3], G[p1, p2, p3, m1], G[p2, m1]] *)
a[483] = A^2*(-0.4452283789489684 + 0.00202275854507829*pm[]) 

(* n=484 : T[2, 4, 2, p[6], G[p2, p3], G[p1, p2, p3, m1], G[p3, m1]] *)
a[484] = A^2*(0.36895016448360707 + 0.001556864465187308*pm[]) 

(* n=485 : T[2, 4, 2, p[6], G[p3, m1], G[p1, p2, p3, m1], G[p1, p2]] *)
a[485] = A^2*(-10.150902286607291 + 0.002529529286009385*pm[]) 

(* n=486 : T[2, 4, 2, p[6], G[p3, m1], G[p1, p2, p3, m1], G[p2, p3]] *)
a[486] = A^2*(-0.691416312913816 + 0.004209171409032576*pm[]) 

(* n=487 : T[2, 4, 2, p[6], G[p3, m1], G[p1, p2, p3, m1], G[p3, p1]] *)
a[487] = A^2*(-2.484180084309088 + 0.001160019705617592*pm[]) 

(* n=488 : T[2, 4, 2, p[6], G[p3, p1], G[p1, p2, p3, m1], G[p1, m1]] *)
a[488] = A^2*(-2.338332815937946 + 0.001590238032065721*pm[]) 

(* n=489 : T[2, 4, 2, p[6], G[p3, p1], G[p1, p2, p3, m1], G[p2, m1]] *)
a[489] = A^2*(-7.812167835046139 + 0.0026059827757890478*pm[]) 

(* n=490 : T[2, 4, 2, p[6], G[p3, p1], G[p1, p2, p3, m1], G[p3, m1]] *)
a[490] = A^2*(1.6549558951573289 + 0.0009972292081212213*pm[]) 

(* n=491 : T[4, 2, 2, p[0], G[m1, m2, m3, m4], G[m1, m2], G[m3, m4]] *)
a[491] = A^2*(441.2234484402634 + 0.014641043854035902*pm[]) 

(* n=492 : T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[m2, m3], G[p1, m1]] *)
a[492] = A^2*(-110.30586211006585 + 0.0036602609635089755*pm[]) 

(* n=493 : T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[m2, m3], G[p2, m1]] *)
a[493] = A^2*(51.1645819163096 + 0.0035655402028685087*pm[]) 

(* n=494 : T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[m2, m3], G[p3, m1]] *)
a[494] = A^2*(59.14128019375622 + 0.002246984290842324*pm[]) 

(* n=495 : T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[p1, m1], G[m2, m3]] *)
a[495] = A^2*(-110.30586211006585 + 0.0036602609635089755*pm[]) 

(* n=496 : T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[p2, m1], G[m2, m3]] *)
a[496] = A^2*(59.14128019375622 + 0.002246984290842324*pm[]) 

(* n=497 : T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[p3, m1], G[m2, m3]] *)
a[497] = A^2*(51.1645819163096 + 0.0035655402028685087*pm[]) 

(* n=498 : T[4, 2, 2, p[2], G[p1, p2, m1, m2], G[m2, m3], G[m3, m1]] *)
a[498] = A^2*(-4.159044397754585 + 0.0015493639032845374*pm[]) 

(* n=499 : T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[m2, m3], G[p1, m1]] *)
a[499] = A^2*(59.48267071181884 + 0.0016002862844016056*pm[]) 

(* n=500 : T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[m2, m3], G[p2, m1]] *)
a[500] = A^2*(-127.96708279286975 + 0.0035573752288158038*pm[]) 

(* n=501 : T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[m2, m3], G[p3, m1]] *)
a[501] = A^2*(-9.143641825387789 + 0.004140826936093519*pm[]) 

(* n=502 : T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[p1, m1], G[m2, m3]] *)
a[502] = A^2*(50.82319139824699 + 0.0023302658449398596*pm[]) 

(* n=503 : T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[p2, m1], G[m2, m3]] *)
a[503] = A^2*(-92.64464142726187 + 0.004562469006452784*pm[]) 

(* n=504 : T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[p3, m1], G[m2, m3]] *)
a[504] = A^2*(9.143641825387789 + 0.004140826936093519*pm[]) 

(* n=505 : T[4, 2, 2, p[2], G[p2, p3, m1, m2], G[m2, m3], G[m3, m1]] *)
a[505] = A^2*(-9.143641825387789 + 0.004140826936093519*pm[]) 

(* n=506 : T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[m2, m3], G[p1, m1]] *)
a[506] = A^2*(50.82319139824699 + 0.0023302658449398596*pm[]) 

(* n=507 : T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[m2, m3], G[p2, m1]] *)
a[507] = A^2*(9.143641825387789 + 0.004140826936093519*pm[]) 

(* n=508 : T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[m2, m3], G[p3, m1]] *)
a[508] = A^2*(-92.64464142726187 + 0.004562469006452784*pm[]) 

(* n=509 : T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[p1, m1], G[m2, m3]] *)
a[509] = A^2*(59.48267071181884 + 0.0016002862844016056*pm[]) 

(* n=510 : T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[p2, m1], G[m2, m3]] *)
a[510] = A^2*(-9.143641825387789 + 0.004140826936093519*pm[]) 

(* n=511 : T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[p3, m1], G[m2, m3]] *)
a[511] = A^2*(-127.96708279286975 + 0.0035573752288158038*pm[]) 

(* n=512 : T[4, 2, 2, p[2], G[p3, p1, m1, m2], G[m2, m3], G[m3, m1]] *)
a[512] = A^2*(-4.159044397754585 + 0.0015493639032845374*pm[]) 

(* n=513 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[m1, m2], G[p1, p2]] *)
a[513] = A^2*(37.37687350116636 + 0.0009354463089788572*pm[]) 

(* n=514 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[m1, m2], G[p2, p3]] *)
a[514] = A^2*(24.08486658410843 + 0.0008908421009550566*pm[]) 

(* n=515 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[m1, m2], G[p3, p1]] *)
a[515] = A^2*(7.629961303610628 + 0.0024749520730835083*pm[]) 

(* n=516 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p1, m1], G[p1, m2]] *)
a[516] = A^2*(2.1648698283929537 + 0.0004019172706607895*pm[]) 

(* n=517 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p1, m1], G[p2, m2]] *)
a[517] = A^2*(-32.50395916677434 + 0.0010694552335514772*pm[]) 

(* n=518 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p1, m1], G[p3, m2]] *)
a[518] = A^2*(6.39851848393986 + 0.0006685930029296818*pm[]) 

(* n=519 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p1, p2], G[m1, m2]] *)
a[519] = A^2*(19.886348077393706 + 0.002329999056853515*pm[]) 

(* n=520 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p2, m1], G[p1, m2]] *)
a[520] = A^2*(21.593826626495023 + 0.0012140633176935206*pm[]) 

(* n=521 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p2, m1], G[p2, m2]] *)
a[521] = A^2*(6.409479740062636 + 0.001578977669287865*pm[]) 

(* n=522 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p2, m1], G[p3, m2]] *)
a[522] = A^2*(-15.242296348476927 + 0.0007651135314771153*pm[]) 

(* n=523 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p2, p3], G[m1, m2]] *)
a[523] = A^2*(15.83772801667709 + 0.002112466444729889*pm[]) 

(* n=524 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p3, m1], G[p1, m2]] *)
a[524] = A^2*(-11.055687026149386 + 0.0012405369517549285*pm[]) 

(* n=525 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p3, m1], G[p2, m2]] *)
a[525] = A^2*(19.949337406163238 + 0.0006835678208535325*pm[]) 

(* n=526 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p3, m1], G[p3, m2]] *)
a[526] = A^2*(2.2859104563469472 + 0.0010352067340233797*pm[]) 

(* n=527 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p3, p1], G[m1, m2]] *)
a[527] = A^2*(12.614558731243818 + 0.00065666231746382*pm[]) 

(* n=528 : T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[m1, m2], G[p1, m2]] *)
a[528] = A^2*(-2.492298713816588 + 0.0013434933070610995*pm[]) 

(* n=529 : T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[m1, m2], G[p2, m2]] *)
a[529] = A^2*(-0.08482970589849614 + 0.0003655447407308639*pm[]) 

(* n=530 : T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[m1, m2], G[p3, m2]] *)
a[530] = A^2*(0.4976062208378096 + 0.0003973544336651609*pm[]) 

(* n=531 : T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[p1, m2], G[m1, m2]] *)
a[531] = A^2*(2.492298713816588 + 0.0013434933070610995*pm[]) 

(* n=532 : T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[p2, m2], G[m1, m2]] *)
a[532] = A^2*(-0.4976062208378096 + 0.0003973544336651609*pm[]) 

(* n=533 : T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[p3, m2], G[m1, m2]] *)
a[533] = A^2*(0.08482970589849614 + 0.0003655447407308639*pm[]) 

(* n=534 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[m1, m2], G[p1, p2]] *)
a[534] = A^2*(23.915207172311455 + 0.0006288259096851513*pm[]) 

(* n=535 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[m1, m2], G[p2, p3]] *)
a[535] = A^2*(37.229868150522094 + 0.001770523470832334*pm[]) 

(* n=536 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[m1, m2], G[p3, p1]] *)
a[536] = A^2*(14.842515575001457 + 0.0022053889852204503*pm[]) 

(* n=537 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p1, m1], G[p1, m2]] *)
a[537] = A^2*(2.1648698283929537 + 0.0004019172706607895*pm[]) 

(* n=538 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p1, m1], G[p2, m2]] *)
a[538] = A^2*(-22.320077568408664 + 0.0011753711167128208*pm[]) 

(* n=539 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p1, m1], G[p3, m2]] *)
a[539] = A^2*(13.45399211296779 + 0.0010215891974468955*pm[]) 

(* n=540 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p1, p2], G[m1, m2]] *)
a[540] = A^2*(14.842515575001457 + 0.0022053889852204503*pm[]) 

(* n=541 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p2, m1], G[p1, m2]] *)
a[541] = A^2*(13.45399211296779 + 0.0010215891974468955*pm[]) 

(* n=542 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p2, m1], G[p2, m2]] *)
a[542] = A^2*(4.5718209126938945 + 0.0020704134680467595*pm[]) 

(* n=543 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p2, m1], G[p3, m2]] *)
a[543] = A^2*(-27.70738663836987 + 0.0015662292848875946*pm[]) 

(* n=544 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p2, p3], G[m1, m2]] *)
a[544] = A^2*(37.229868150522094 + 0.001770523470832334*pm[]) 

(* n=545 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p3, m1], G[p1, m2]] *)
a[545] = A^2*(-22.320077568408664 + 0.0011753711167128208*pm[]) 

(* n=546 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p3, m1], G[p2, m2]] *)
a[546] = A^2*(45.36860732117387 + 0.001470576039352317*pm[]) 

(* n=547 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p3, m1], G[p3, m2]] *)
a[547] = A^2*(4.5718209126938945 + 0.0020704134680467595*pm[]) 

(* n=548 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p3, p1], G[m1, m2]] *)
a[548] = A^2*(23.915207172311455 + 0.0006288259096851513*pm[]) 

(* n=549 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[m1, m2], G[p1, p2]] *)
a[549] = A^2*(12.614558731243818 + 0.00065666231746382*pm[]) 

(* n=550 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[m1, m2], G[p2, p3]] *)
a[550] = A^2*(15.83772801667709 + 0.002112466444729889*pm[]) 

(* n=551 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[m1, m2], G[p3, p1]] *)
a[551] = A^2*(19.886348077393706 + 0.002329999056853515*pm[]) 

(* n=552 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p1, m1], G[p1, m2]] *)
a[552] = A^2*(2.1648698283929537 + 0.0004019172706607895*pm[]) 

(* n=553 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p1, m1], G[p2, m2]] *)
a[553] = A^2*(-11.055687026149386 + 0.0012405369517549285*pm[]) 

(* n=554 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p1, m1], G[p3, m2]] *)
a[554] = A^2*(21.593826626495023 + 0.0012140633176935206*pm[]) 

(* n=555 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p1, p2], G[m1, m2]] *)
a[555] = A^2*(7.629961303610628 + 0.0024749520730835083*pm[]) 

(* n=556 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p2, m1], G[p1, m2]] *)
a[556] = A^2*(6.39851848393986 + 0.0006685930029296818*pm[]) 

(* n=557 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p2, m1], G[p2, m2]] *)
a[557] = A^2*(2.2859104563469472 + 0.0010352067340233797*pm[]) 

(* n=558 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p2, m1], G[p3, m2]] *)
a[558] = A^2*(-15.242296348476927 + 0.0007651135314771153*pm[]) 

(* n=559 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p2, p3], G[m1, m2]] *)
a[559] = A^2*(24.08486658410843 + 0.0008908421009550566*pm[]) 

(* n=560 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p3, m1], G[p1, m2]] *)
a[560] = A^2*(-32.50395916677434 + 0.0010694552335514772*pm[]) 

(* n=561 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p3, m1], G[p2, m2]] *)
a[561] = A^2*(19.949337406163238 + 0.0006835678208535325*pm[]) 

(* n=562 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p3, m1], G[p3, m2]] *)
a[562] = A^2*(6.409479740062636 + 0.001578977669287865*pm[]) 

(* n=563 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p3, p1], G[m1, m2]] *)
a[563] = A^2*(37.37687350116636 + 0.0009354463089788572*pm[]) 

(* n=564 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, m1], G[p1, p2]] *)
a[564] = A^2*(0.5402544719468239 + 0.00016089920504406928*pm[]) 

(* n=565 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, m1], G[p2, p3]] *)
a[565] = A^2*(-8.634285425064654 + 0.0003061103291424217*pm[]) 

(* n=566 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, m1], G[p3, p1]] *)
a[566] = A^2*(-0.5421804422496486 + 0.00019588363332655593*pm[]) 

(* n=567 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, p2], G[p1, m1]] *)
a[567] = A^2*(-0.5421804422496486 + 0.00019588363332655593*pm[]) 

(* n=568 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, p2], G[p2, m1]] *)
a[568] = A^2*(-0.10435175805494268 + 0.0007264031877826873*pm[]) 

(* n=569 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, p2], G[p3, m1]] *)
a[569] = A^2*(-6.2325451449464815 + 0.0006201195026209578*pm[]) 

(* n=570 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, m1], G[p1, p2]] *)
a[570] = A^2*(-0.3284775725440525 + 0.0002258563584453751*pm[]) 

(* n=571 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, m1], G[p2, p3]] *)
a[571] = A^2*(1.3886030292919784 + 0.0006697217406330357*pm[]) 

(* n=572 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, m1], G[p3, p1]] *)
a[572] = A^2*(-6.2325451449464815 + 0.0006201195026209578*pm[]) 

(* n=573 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, p3], G[p1, m1]] *)
a[573] = A^2*(-8.634285425064654 + 0.0003061103291424217*pm[]) 

(* n=574 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, p3], G[p2, m1]] *)
a[574] = A^2*(-2.7349662544237 + 0.00021115679817528457*pm[]) 

(* n=575 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, p3], G[p3, m1]] *)
a[575] = A^2*(1.3886030292919784 + 0.0006697217406330357*pm[]) 

(* n=576 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, m1], G[p1, p2]] *)
a[576] = A^2*(-12.709634957505322 + 0.0004192870034008334*pm[]) 

(* n=577 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, m1], G[p2, p3]] *)
a[577] = A^2*(-2.7349662544237 + 0.00021115679817528457*pm[]) 

(* n=578 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, m1], G[p3, p1]] *)
a[578] = A^2*(-0.10435175805494268 + 0.0007264031877826873*pm[]) 

(* n=579 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, p1], G[p1, m1]] *)
a[579] = A^2*(0.5402544719468239 + 0.00016089920504406928*pm[]) 

(* n=580 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, p1], G[p2, m1]] *)
a[580] = A^2*(-12.709634957505322 + 0.0004192870034008334*pm[]) 

(* n=581 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, p1], G[p3, m1]] *)
a[581] = A^2*(-0.3284775725440525 + 0.0002258563584453751*pm[]) 



==> anc/results_aa_xi_numeric2.mm <==
(*  . DateObject[{2022, 6, 17}] .   *)

(* arbitrary gauge *)

(* n=1 : T[0, 0, 0, p[0], G, G, G] *)
a[1] = 64. + A*(39.705941167050824 + 38.12495261240958*xi) + A^2*(668.8958384100988 - 44.117673832937314*nf + 229.64026039496085*xi + 91.08793331534845*xi^2) 

(* n=2 : T[0, 0, 2, p[2], G, G, G[p1, p2]] *)
a[2] = 6.453247447716313*A + A^2*(133.8783186263172 - 9.321340697583736*nf + 6.328559780580797*xi + 1.82294095665224*xi^2) 

(* n=3 : T[0, 0, 2, p[2], G, G, G[p2, p3]] *)
a[3] = 12.906494895432626*A + A^2*(266.19512567038055 - 18.64268139516747*nf + 12.255325512427916*xi + 3.6458676910821897*xi^2) 

(* n=4 : T[0, 0, 2, p[2], G, G, G[p3, p1]] *)
a[4] = -10.214537360742062*A + A^2*(-226.31848352304337 + 14.754350947800525*nf + 1.5221206375656493*xi - 1.2043585798699308*xi^2) 

(* n=5 : T[0, 2, 0, p[2], G, G[p1, p2], G] *)
a[5] = 10.214537360742062*A + A^2*(226.3184070386243 - 14.754350947800527*nf - 1.522208054247443*xi + 1.2044225798699397*xi^2) 

(* n=6 : T[0, 2, 0, p[2], G, G[p2, p3], G] *)
a[6] = -12.906494895432626*A + A^2*(-266.19516766402467 + 18.64268139516747*nf - 12.255422521962473*xi - 3.6457823577489012*xi^2) 

(* n=7 : T[0, 2, 0, p[2], G, G[p3, p1], G] *)
a[7] = -6.453247447716313*A + A^2*(-133.87834309662549 + 9.321340697583736*nf - 6.32851228534809*xi - 1.822884067763348*xi^2) 

(* n=8 : T[2, 0, 0, p[2], G[p1, p2], G, G] *)
a[8] = -16.667784808458375*A + A^2*(-350.64534685332796 + 24.075691645384264*nf - 1.94219001886691*xi - 2.967578143565693*xi^2) 

(* n=9 : T[2, 0, 0, p[2], G[p2, p3], G, G] *)
a[9] = A^2*(0.0000213721097850339 - 1.5043466987663123*^-6*xi + 0.000014222222223025938*xi^2) 

(* n=10 : T[2, 0, 0, p[2], G[p3, p1], G, G] *)
a[10] = 16.667784808458375*A + A^2*(350.6452514578327 - 24.075691645384264*nf + 1.9421834546179753*xi + 2.9676065880101286*xi^2) 

(* n=11 : T[0, 2, 2, p[0], G, G[m1, m2], G[m1, m2]] *)
a[11] = A*(176.94706678049556 - 5.921450999231691*xi) + A^2*(2064.1457367837647 - 270.0889889738011*nf - 64.48753012307137*xi - 14.96041552750492*xi^2) 

(* n=12 : T[0, 2, 2, p[2], G, G[p1, m1], G[p1, m1]] *)
a[12] = A*(-32.0897372786493 + 8.873932675780672*xi) + A^2*(-190.5151926802596 + 47.51199549021423*nf + 107.5553484296938*xi + 30.185289493969222*xi^2) 

(* n=13 : T[0, 2, 2, p[2], G, G[p1, m1], G[p2, m1]] *)
a[13] = A*(12.771771898630734 - 1.4803627498079228*xi) + A^2*(123.60907722723368 - 27.900742303107194*nf - 19.447517312738995*xi - 3.7401394374318855*xi^2) 

(* n=14 : T[0, 2, 2, p[2], G, G[p1, m1], G[p3, m1]] *)
a[14] = A*(-2.015367953314767 - 16.26750260175342*xi) + A^2*(-379.8218589075915 + 8.2455840691142*nf - 204.3185073068452*xi - 57.64501336824075*xi^2) 

(* n=15 : T[0, 2, 2, p[2], G, G[p2, m1], G[p1, m1]] *)
a[15] = A*(-2.015367953314767 - 16.26750260175342*xi) + A^2*(-379.82177536758326 + 8.2455840691142*nf - 204.318297546859*xi - 57.645148479351896*xi^2) 

(* n=16 : T[0, 2, 2, p[2], G, G[p2, m1], G[p2, m1]] *)
a[16] = A*(-35.05046277826514 + 2.9607254996158456*xi) + A^2*(-401.9502741071799 + 59.675661740465024*nf + 39.26693531651019*xi + 7.480179319307936*xi^2) 

(* n=17 : T[0, 2, 2, p[2], G, G[p2, m1], G[p3, m1]] *)
a[17] = A*(39.08119868489468 + 29.574279703890998*xi) + A^2*(1151.549700151663 - 76.1668298786934*nf + 365.75012024144985*xi + 109.83916571930853*xi^2) 

(* n=18 : T[0, 2, 2, p[2], G, G[p3, m1], G[p1, m1]] *)
a[18] = A*(12.771771898630734 - 1.4803627498079228*xi) + A^2*(123.6093783599706 - 27.900742303107194*nf - 19.44799731273892*xi - 3.7400683263208023*xi^2) 

(* n=19 : T[0, 2, 2, p[2], G, G[p3, m1], G[p2, m1]] *)
a[19] = 9.506918981003679*A + A^2*(169.326523777047 - 3.8741771342506297*nf + 3.898243926622129*xi) 

(* n=20 : T[0, 2, 2, p[2], G, G[p3, m1], G[p3, m1]] *)
a[20] = A*(-35.05046277826514 + 2.9607254996158456*xi) + A^2*(-401.95079523736024 + 59.675661740465024*nf + 39.267077538732245*xi + 7.480236208196985*xi^2) 

(* n=21 : T[0, 2, 2, p[4], G, G[p1, p2], G[p1, p2]] *)
a[21] = A*(8.762615694566286 - 0.7401813749039614*xi) + A^2*(101.84388529335041 - 14.918915435116256*nf - 8.779215109275532*xi - 1.3626690320710058*xi^2) 

(* n=22 : T[0, 2, 2, p[4], G, G[p1, p2], G[p2, p3]] *)
a[22] = A*(3.2730967406939167 - 1.4803627498079228*xi) + A^2*(31.898720369572857 - 7.878704051494102*nf - 18.47675631939286*xi - 2.725430508586488*xi^2) 

(* n=23 : T[0, 2, 2, p[4], G, G[p1, p2], G[p3, p1]] *)
a[23] = A*(11.406848041570628 + 6.6533885510687885*xi) + A^2*(297.2085574064404 - 22.9810594954204*nf + 80.8638592932583*xi + 26.91467864445176*xi^2) 

(* n=24 : T[0, 2, 2, p[4], G, G[p2, p3], G[p1, p2]] *)
a[24] = A*(3.2730967406939167 - 1.4803627498079228*xi) + A^2*(36.369869994911596 - 7.878704051494102*nf - 17.734647997754916*xi - 3.74005410409854*xi^2) 

(* n=25 : T[0, 2, 2, p[4], G, G[p2, p3], G[p2, p3]] *)
a[25] = A*(6.546193481387833 - 2.9607254996158456*xi) + A^2*(67.97866158308534 - 15.757408102988204*nf - 37.63283116360346*xi - 7.480207763752688*xi^2) 

(* n=26 : T[0, 2, 2, p[4], G, G[p2, p3], G[p3, p1]] *)
a[26] = A*(3.2730967406939167 - 1.4803627498079228*xi) + A^2*(31.898887024648502 - 7.878704051494102*nf - 18.47669233718342*xi - 2.7255656196977505*xi^2) 

(* n=27 : T[0, 2, 2, p[4], G, G[p3, p1], G[p1, p2]] *)
a[27] = A*(4.013278115597878 - 0.7401813749039614*xi) + A^2*(61.82859620802151 - 4.907896309309716*nf - 7.3669122667524825*xi - 1.870051940938172*xi^2) 

(* n=28 : T[0, 2, 2, p[4], G, G[p3, p1], G[p2, p3]] *)
a[28] = A*(3.2730967406939167 - 1.4803627498079228*xi) + A^2*(36.36976971108811 - 7.878704051494102*nf - 17.73437421997711*xi - 3.7401536596541476*xi^2) 

(* n=29 : T[0, 2, 2, p[4], G, G[p3, p1], G[p3, p1]] *)
a[29] = A*(8.762615694566286 - 0.7401813749039614*xi) + A^2*(101.84417052820723 - 14.918915435116256*nf - 8.779096007059712*xi - 1.3628290320710565*xi^2) 

(* n=30 : T[2, 0, 2, p[0], G[m1, m2], G, G[m1, m2]] *)
a[30] = A*(297.3132067810826 + 42.666666666666664*xi) + A^2*(4834.367335512088 - 403.8292998249011*nf + 572.5951480560143*xi + 161.81531415593153*xi^2) 

(* n=31 : T[2, 0, 2, p[2], G[p1, m1], G, G[p1, m1]] *)
a[31] = A*(-77.99664557462488 - 21.333333333333332*xi) + A^2*(-1541.2002290489324 + 119.36827686238969*nf - 266.51788487475903*xi - 80.90765707796577*xi^2) 

(* n=32 : T[2, 0, 2, p[2], G[p1, m1], G, G[p2, m1]] *)
a[32] = A*(30.66443038308325 + 2.3327742624374794*xi) + A^2*(487.4129050347584 - 40.701382271645066*nf + 29.307779915185904*xi + 11.44204385810307*xi^2) 

(* n=33 : T[2, 0, 2, p[2], G[p1, m1], G, G[p3, m1]] *)
a[33] = A*(64. + 35.668343879354225*xi) + A^2*(1605.4221909825744 - 116.6324069098442*nf + 435.9200473048145*xi + 130.09729123971482*xi^2) 

(* n=34 : T[2, 0, 2, p[2], G[p2, m1], G, G[p1, m1]] *)
a[34] = A*(38.99832278731244 + 10.666666666666666*xi) + A^2*(762.822473481212 - 61.073120498566375*nf + 140.96412798958244*xi + 40.45382853898288*xi^2) 

(* n=35 : T[2, 0, 2, p[2], G[p2, m1], G, G[p2, m1]] *)
a[35] = A*(-73.10552040215258 - 7.111111111111111*xi) + A^2*(-1104.70520871339 + 94.82034098750383*nf - 103.8869948660958*xi - 28.176706369782686*xi^2) 

(* n=36 : T[2, 0, 2, p[2], G[p2, m1], G, G[p3, m1]] *)
a[36] = A*(-16.667784808458375 - 16.667784808458375*xi) + A^2*(-572.6271730264893 + 37.965512319099574*nf - 206.17239942638798*xi - 58.510060332998975*xi^2) 

(* n=37 : T[2, 0, 2, p[2], G[p3, m1], G, G[p1, m1]] *)
a[37] = A*(38.99832278731244 + 10.666666666666666*xi) + A^2*(840.2689687639256 - 55.517192229080244*nf + 126.77486293262523*xi + 40.45382853898294*xi^2) 

(* n=38 : T[2, 0, 2, p[2], G[p3, m1], G, G[p2, m1]] *)
a[38] = A^2*(-38.11950357533624 - 2.7779641347430624*nf + 9.677942367410822*xi - 0.00007111111111157697*xi^2) 

(* n=39 : T[2, 0, 2, p[2], G[p3, m1], G, G[p3, m1]] *)
a[39] = A*(-77.99664557462488 - 21.333333333333332*xi) + A^2*(-1535.5772347304444 + 119.36827686238969*nf - 266.0578105870532*xi - 80.9076641890769*xi^2) 

(* n=40 : T[2, 0, 2, p[4], G[p1, p2], G, G[p1, p2]] *)
a[40] = A*(20.66554852487496 + 5.9447239798923714*xi) + A^2*(398.89113123270533 - 30.832358974269294*nf + 73.93906156625383*xi + 22.455684440731087*xi^2) 

(* n=41 : T[2, 0, 2, p[4], G[p1, p2], G, G[p2, p3]] *)
a[41] = A*(21.333333333333332 + 11.889447959784743*xi) + A^2*(524.5112155509356 - 38.877468969948076*nf + 143.82581525813927*xi + 44.91143288146214*xi^2) 

(* n=42 : T[2, 0, 2, p[4], G[p1, p2], G, G[p3, p1]] *)
a[42] = A*(5.333333333333333 + 1.1663871312187397*xi) + A^2*(107.52739859078577 - 8.957066646527268*nf + 15.27313635633794*xi + 6.538585286858446*xi^2) 

(* n=43 : T[2, 0, 2, p[4], G[p2, p3], G, G[p1, p2]] *)
a[43] = A*(12.999440929104146 + 3.5555555555555554*xi) + A^2*(281.93311266414855 - 18.50573074302675*nf + 44.530016932735506*xi + 14.088317629335773*xi^2) 

(* n=44 : T[2, 0, 2, p[4], G[p2, p3], G, G[p2, p3]] *)
a[44] = A*(25.998881858208293 + 7.111111111111111*xi) + A^2*(511.86431706146664 - 39.789425620796564*nf + 90.26167800430812*xi + 28.17671348089376*xi^2) 

(* n=45 : T[2, 0, 2, p[4], G[p2, p3], G, G[p3, p1]] *)
a[45] = A*(10.666666666666666 + 2.3327742624374794*xi) + A^2*(226.4303505924329 - 17.914133293054537*nf + 32.440176532261816*xi + 11.1988019280389*xi^2) 

(* n=46 : T[2, 0, 2, p[4], G[p3, p1], G, G[p1, p2]] *)
a[46] = A*(5.333333333333333 + 1.1663871312187397*xi) + A^2*(115.68497636497375 - 8.957066646527268*nf + 17.878407132359953*xi + 5.720950817940452*xi^2) 

(* n=47 : T[2, 0, 2, p[4], G[p3, p1], G, G[p2, p3]] *)
a[47] = A*(10.666666666666666 + 2.3327742624374794*xi) + A^2*(225.35256432635515 - 17.914133293054537*nf + 31.87602160087191*xi + 11.441994080325266*xi^2) 

(* n=48 : T[2, 0, 2, p[4], G[p3, p1], G, G[p3, p1]] *)
a[48] = A*(16. + 3.499161393656219*xi) + A^2*(335.9018010457721 - 26.871199939581807*nf + 45.60318273569922*xi + 15.859018569219526*xi^2) 

(* n=49 : T[2, 2, 0, p[0], G[m1, m2], G[m1, m2], G] *)
a[49] = A*(297.3132067810826 + 42.666666666666664*xi) + A^2*(4834.366549172086 - 403.8292998249011*nf + 572.5948329796774*xi + 161.81545637815393*xi^2) 

(* n=50 : T[2, 2, 0, p[2], G[p1, m1], G[p1, m1], G] *)
a[50] = A*(-77.99664557462488 - 21.333333333333332*xi) + A^2*(-1541.1997820186457 + 119.36827686238969*nf - 266.5177024477015*xi - 80.90772818907696*xi^2) 

(* n=51 : T[2, 2, 0, p[2], G[p1, m1], G[p2, m1], G] *)
a[51] = A*(64. + 35.668343879354225*xi) + A^2*(1605.4221812016779 - 116.6324069098442*nf + 435.91944988305204*xi + 130.09741212860365*xi^2) 

(* n=52 : T[2, 2, 0, p[2], G[p1, m1], G[p3, m1], G] *)
a[52] = A*(30.66443038308325 + 2.3327742624374794*xi) + A^2*(487.4125589905418 - 40.701382271645066*nf + 29.307821169407646*xi + 11.441930080325314*xi^2) 

(* n=53 : T[2, 2, 0, p[2], G[p2, m1], G[p1, m1], G] *)
a[53] = A*(38.99832278731244 + 10.666666666666666*xi) + A^2*(840.2689910868829 - 55.517192229080244*nf + 126.77461705243017*xi + 40.45386409453848*xi^2) 

(* n=54 : T[2, 2, 0, p[2], G[p2, m1], G[p2, m1], G] *)
a[54] = A*(-77.99664557462488 - 21.333333333333332*xi) + A^2*(-1535.5777091558205 + 119.36827686238969*nf - 266.0573294933284*xi - 80.90772107796583*xi^2) 

(* n=55 : T[2, 2, 0, p[2], G[p2, m1], G[p3, m1], G] *)
a[55] = A^2*(-38.11914135143115 - 2.7779641347430624*nf + 9.677629478521894*xi + 0.00007111111111157697*xi^2) 

(* n=56 : T[2, 2, 0, p[2], G[p3, m1], G[p1, m1], G] *)
a[56] = A*(38.99832278731244 + 10.666666666666666*xi) + A^2*(762.8223231184329 - 61.073120498566375*nf + 140.96424477605382*xi + 40.45386409453848*xi^2) 

(* n=57 : T[2, 2, 0, p[2], G[p3, m1], G[p2, m1], G] *)
a[57] = A*(-16.667784808458375 - 16.667784808458375*xi) + A^2*(-572.6268710013435 + 37.965512319099574*nf - 206.17252733556143*xi - 58.510031888554565*xi^2) 

(* n=58 : T[2, 2, 0, p[2], G[p3, m1], G[p3, m1], G] *)
a[58] = A*(-73.10552040215258 - 7.111111111111111*xi) + A^2*(-1104.7049980987258 + 94.82034098750383*nf - 103.88690456476213*xi - 28.17677748089377*xi^2) 

(* n=59 : T[2, 2, 0, p[4], G[p1, p2], G[p1, p2], G] *)
a[59] = A*(16. + 3.499161393656219*xi) + A^2*(335.90200937113013 - 26.871199939581807*nf + 45.60305013063319*xi + 15.859015013664017*xi^2) 

(* n=60 : T[2, 2, 0, p[4], G[p1, p2], G[p2, p3], G] *)
a[60] = A*(10.666666666666666 + 2.3327742624374794*xi) + A^2*(225.35287372608764 - 17.914133293054537*nf + 31.8757464106494*xi + 11.44197985810306*xi^2) 

(* n=61 : T[2, 2, 0, p[4], G[p1, p2], G[p3, p1], G] *)
a[61] = A*(5.333333333333333 + 1.1663871312187397*xi) + A^2*(115.68523607789382 - 8.957066646527268*nf + 17.878098870582008*xi + 5.721036151273797*xi^2) 

(* n=62 : T[2, 2, 0, p[4], G[p2, p3], G[p1, p2], G] *)
a[62] = A*(10.666666666666666 + 2.3327742624374794*xi) + A^2*(226.43061141768067 - 17.914133293054537*nf + 32.44003203081364*xi + 11.19884459470563*xi^2) 

(* n=63 : T[2, 2, 0, p[4], G[p2, p3], G[p2, p3], G] *)
a[63] = A*(25.998881858208293 + 7.111111111111111*xi) + A^2*(511.86477324851137 - 39.789425620796564*nf + 90.26134236964077*xi + 28.176770369782666*xi^2) 

(* n=64 : T[2, 2, 0, p[4], G[p2, p3], G[p3, p1], G] *)
a[64] = A*(12.999440929104146 + 3.5555555555555554*xi) + A^2*(281.9332945354487 - 18.50573074302675*nf + 44.52975844873508*xi + 14.08842429600244*xi^2) 

(* n=65 : T[2, 2, 0, p[4], G[p3, p1], G[p1, p2], G] *)
a[65] = A*(5.333333333333333 + 1.1663871312187397*xi) + A^2*(107.52772534771827 - 8.957066646527268*nf + 15.272876847394567*xi + 6.538674175747243*xi^2) 

(* n=66 : T[2, 2, 0, p[4], G[p3, p1], G[p2, p3], G] *)
a[66] = A*(21.333333333333332 + 11.889447959784743*xi) + A^2*(524.5114775284712 - 38.877468969948076*nf + 143.8254405123607*xi + 44.91156088146217*xi^2) 

(* n=67 : T[2, 2, 0, p[4], G[p3, p1], G[p3, p1], G] *)
a[67] = A*(20.66554852487496 + 5.9447239798923714*xi) + A^2*(398.8909970401637 - 30.832358974269294*nf + 73.93892397114274*xi + 22.455812440731084*xi^2) 

(* n=68 : T[0, 2, 4, p[2], G, G[m1, m2], G[p1, p2, m1, m2]] *)
a[68] = A^2*(-4.701189767420658 - 2.2408166691983915*xi) 

(* n=69 : T[0, 2, 4, p[2], G, G[m1, m2], G[p2, p3, m2, m1]] *)
a[69] = A^2*(11.495132664343828 + 5.093031573157447*xi) 

(* n=70 : T[0, 2, 4, p[2], G, G[m1, m2], G[p3, p1, m1, m2]] *)
a[70] = A^2*(-9.140428646842253 - 3.8555430069815486*xi) 

(* n=71 : T[0, 2, 4, p[4], G, G[p1, m1], G[p1, p2, p3, m1]] *)
a[71] = A^2*(2.2871617286062076 + 1.0224258675337783*xi) 

(* n=72 : T[0, 2, 4, p[4], G, G[p2, m1], G[p1, p2, p3, m1]] *)
a[72] = A^2*(1.6964311573351338 + 0.6545136102013913*xi) 

(* n=73 : T[0, 2, 4, p[4], G, G[p3, m1], G[p1, p2, p3, m1]] *)
a[73] = A^2*(-0.5231882823756564 - 0.15284955869017702*xi) 

(* n=74 : T[0, 4, 2, p[2], G, G[p1, p2, m1, m2], G[m1, m2]] *)
a[74] = A^2*(9.140457091286777 + 3.8555785625371044*xi) 

(* n=75 : T[0, 4, 2, p[2], G, G[p2, p3, m2, m1], G[m1, m2]] *)
a[75] = A^2*(-11.495132664343828 - 5.093060017601971*xi) 

(* n=76 : T[0, 4, 2, p[2], G, G[p3, p1, m1, m2], G[m1, m2]] *)
a[76] = A^2*(4.7012253229761995 + 2.2408451136428162*xi) 

(* n=77 : T[0, 4, 2, p[4], G, G[p1, p2, p3, m1], G[p1, m1]] *)
a[77] = A^2*(-2.2871457286062196 - 1.022424089755992*xi) 

(* n=78 : T[0, 4, 2, p[4], G, G[p1, p2, p3, m1], G[p2, m1]] *)
a[78] = A^2*(0.5231705045978821 + 0.15284244757905663*xi) 

(* n=79 : T[0, 4, 2, p[4], G, G[p1, p2, p3, m1], G[p3, m1]] *)
a[79] = A^2*(-1.696445379557364 - 0.6545242768680577*xi) 

(* n=80 : T[2, 0, 4, p[2], G[m1, m2], G, G[p1, p2, m1, m2]] *)
a[80] = A^2*(7.996482485403192 + 4.402349175367989*xi) 

(* n=81 : T[2, 0, 4, p[2], G[m1, m2], G, G[p2, p3, m2, m1]] *)
a[81] = A^2*(-14.555772361180829 - 8.905681253499925*xi) 

(* n=82 : T[2, 0, 4, p[2], G[m1, m2], G, G[p3, p1, m1, m2]] *)
a[82] = A^2*(14.16069941050361 + 10.326511799659007*xi) 

(* n=83 : T[2, 0, 4, p[4], G[p1, m1], G, G[p1, p2, p3, m1]] *)
a[83] = A^2*(-1.7385907066137207 - 0.7706253829932079*xi) 

(* n=84 : T[2, 0, 4, p[4], G[p2, m1], G, G[p1, p2, p3, m1]] *)
a[84] = A^2*(-3.441406614956634 - 2.9368355864545244*xi) 

(* n=85 : T[2, 0, 4, p[4], G[p3, m1], G, G[p1, p2, p3, m1]] *)
a[85] = A^2*(-0.35929815240637986 + 0.025245725690974496*xi) 

(* n=86 : T[2, 4, 0, p[2], G[m1, m2], G[p1, p2, m1, m2], G] *)
a[86] = A^2*(-14.160706521614742 - 10.326490466325671*xi) 

(* n=87 : T[2, 4, 0, p[2], G[m1, m2], G[p2, p3, m2, m1], G] *)
a[87] = A^2*(14.555729694514184 + 8.905638586833245*xi) 

(* n=88 : T[2, 4, 0, p[2], G[m1, m2], G[p3, p1, m1, m2], G] *)
a[88] = A^2*(-7.996439818736519 - 4.4023207309235355*xi) 

(* n=89 : T[2, 4, 0, p[4], G[p1, m1], G[p1, p2, p3, m1], G] *)
a[89] = A^2*(1.7385782621692698 + 0.7706164941043137*xi) 

(* n=90 : T[2, 4, 0, p[4], G[p2, m1], G[p1, p2, p3, m1], G] *)
a[90] = A^2*(0.35928748573970637 - 0.02524928124653114*xi) 

(* n=91 : T[2, 4, 0, p[4], G[p3, m1], G[p1, p2, p3, m1], G] *)
a[91] = A^2*(3.4414208371788533 + 2.936835586454526*xi) 

(* n=92 : T[4, 0, 2, p[2], G[p1, p2, m1, m2], G, G[m1, m2]] *)
a[92] = A^2*(-10.42329791460591 - 5.340018651412884*xi) 

(* n=93 : T[4, 0, 2, p[2], G[p2, p3, m2, m1], G, G[m1, m2]] *)
a[93] = A^2*(12.135898576072563 + 7.315934214827465*xi) 

(* n=94 : T[4, 0, 2, p[2], G[p3, p1, m1, m2], G, G[m1, m2]] *)
a[94] = A^2*(-11.543033198598735 - 9.452525956897745*xi) 

(* n=95 : T[4, 0, 2, p[4], G[p1, p2, p3, m1], G, G[p1, m1]] *)
a[95] = A^2*(0.5763665097351591 - 0.04016904466392379*xi) 

(* n=96 : T[4, 0, 2, p[4], G[p1, p2, p3, m1], G, G[p2, m1]] *)
a[96] = A^2*(2.7375419552812055 + 2.897279424741999*xi) 

(* n=97 : T[4, 0, 2, p[4], G[p1, p2, p3, m1], G, G[p3, m1]] *)
a[97] = A^2*(2.1776743132847756 + 0.8410257719995773*xi) 

(* n=98 : T[4, 2, 0, p[2], G[p1, p2, m1, m2], G[m1, m2], G] *)
a[98] = A^2*(11.543033198598735 + 9.452525956897745*xi) 

(* n=99 : T[4, 2, 0, p[2], G[p2, p3, m2, m1], G[m1, m2], G] *)
a[99] = A^2*(-12.135898576072563 - 7.315934214827465*xi) 

(* n=100 : T[4, 2, 0, p[2], G[p3, p1, m1, m2], G[m1, m2], G] *)
a[100] = A^2*(10.42329791460591 + 5.340018651412884*xi) 

(* n=101 : T[4, 2, 0, p[4], G[p1, p2, p3, m1], G[p1, m1], G] *)
a[101] = A^2*(-0.5763665097351591 + 0.04016904466392379*xi) 

(* n=102 : T[4, 2, 0, p[4], G[p1, p2, p3, m1], G[p2, m1], G] *)
a[102] = A^2*(-2.1776743132847756 - 0.8410257719995773*xi) 

(* n=103 : T[4, 2, 0, p[4], G[p1, p2, p3, m1], G[p3, m1], G] *)
a[103] = A^2*(-2.7375419552812055 - 2.897279424741999*xi) 

(* n=104 : T[0, 4, 4, p[0], G, G[m1, m2, m3, m4], G[m1, m2, m3, m4]] *)
a[104] = A^2*(-141.28550912573883 - 78.32595843836894*xi) 

(* n=105 : T[0, 4, 4, p[2], G, G[p1, m1, m2, m3], G[p1, m1, m2, m3]] *)
a[105] = A^2*(35.32137728143471 + 19.581489609592236*xi) 

(* n=106 : T[0, 4, 4, p[2], G, G[p1, m1, m2, m3], G[p2, m1, m2, m3]] *)
a[106] = A^2*(-17.660688640717353 - 9.790744804796118*xi) 

(* n=107 : T[0, 4, 4, p[2], G, G[p1, m1, m2, m3], G[p3, m1, m2, m3]] *)
a[107] = A^2*(-17.660688640717353 - 9.790744804796118*xi) 

(* n=108 : T[0, 4, 4, p[2], G, G[p2, m1, m2, m3], G[p1, m1, m2, m3]] *)
a[108] = A^2*(-17.660688640717353 - 9.790744804796118*xi) 

(* n=109 : T[0, 4, 4, p[2], G, G[p2, m1, m2, m3], G[p2, m1, m2, m3]] *)
a[109] = A^2*(35.32137728143471 + 19.581489609592236*xi) 

(* n=110 : T[0, 4, 4, p[2], G, G[p2, m1, m2, m3], G[p3, m1, m2, m3]] *)
a[110] = 0. 

(* n=111 : T[0, 4, 4, p[2], G, G[p3, m1, m2, m3], G[p1, m1, m2, m3]] *)
a[111] = A^2*(-17.660688640717353 - 9.790744804796118*xi) 

(* n=112 : T[0, 4, 4, p[2], G, G[p3, m1, m2, m3], G[p2, m1, m2, m3]] *)
a[112] = 0. 

(* n=113 : T[0, 4, 4, p[2], G, G[p3, m1, m2, m3], G[p3, m1, m2, m3]] *)
a[113] = A^2*(35.32137728143471 + 19.581489609592236*xi) 

(* n=114 : T[0, 4, 4, p[4], G, G[p1, p2, m1, m2], G[p1, p2, m1, m2]] *)
a[114] = A^2*(-8.830344320358677 - 4.895372402398059*xi) 

(* n=115 : T[0, 4, 4, p[4], G, G[p1, p2, m1, m2], G[p2, p3, m1, m2]] *)
a[115] = A^2*(-5.886896213572584 - 3.263581601598715*xi) 

(* n=116 : T[0, 4, 4, p[4], G, G[p1, p2, m1, m2], G[p3, p1, m1, m2]] *)
a[116] = A^2*(-2.943448106786292 - 1.6317908007993576*xi) 

(* n=117 : T[0, 4, 4, p[4], G, G[p2, p3, m1, m2], G[p1, p2, m1, m2]] *)
a[117] = A^2*(-5.886896213572584 - 3.263581601598715*xi) 

(* n=118 : T[0, 4, 4, p[4], G, G[p2, p3, m1, m2], G[p2, p3, m1, m2]] *)
a[118] = A^2*(-11.773792427145167 - 6.52716320319743*xi) 

(* n=119 : T[0, 4, 4, p[4], G, G[p2, p3, m1, m2], G[p3, p1, m1, m2]] *)
a[119] = A^2*(-5.886896213572584 - 3.263581601598715*xi) 

(* n=120 : T[0, 4, 4, p[4], G, G[p3, p1, m1, m2], G[p1, p2, m1, m2]] *)
a[120] = A^2*(-2.943448106786292 - 1.6317908007993576*xi) 

(* n=121 : T[0, 4, 4, p[4], G, G[p3, p1, m1, m2], G[p2, p3, m1, m2]] *)
a[121] = A^2*(-5.886896213572584 - 3.263581601598715*xi) 

(* n=122 : T[0, 4, 4, p[4], G, G[p3, p1, m1, m2], G[p3, p1, m1, m2]] *)
a[122] = A^2*(-8.830344320358677 - 4.895372402398059*xi) 

(* n=123 : T[0, 4, 4, p[6], G, G[p1, p2, p3, m1], G[p1, p2, p3, m1]] *)
a[123] = A^2*(2.943448106786292 + 1.6317908007993576*xi) 

(* n=124 : T[4, 0, 4, p[0], G[m1, m2, m3, m4], G, G[m1, m2, m3, m4]] *)
a[124] = A^2*(95.8595292316495 + 82.6264135621652*xi) 

(* n=125 : T[4, 0, 4, p[2], G[p1, m1, m2, m3], G, G[p1, m1, m2, m3]] *)
a[125] = A^2*(-23.964882307912376 - 20.6566033905413*xi) 

(* n=126 : T[4, 0, 4, p[2], G[p1, m1, m2, m3], G, G[p2, m1, m2, m3]] *)
a[126] = A^2*(11.982441153956188 + 10.32830169527065*xi) 

(* n=127 : T[4, 0, 4, p[2], G[p1, m1, m2, m3], G, G[p3, m1, m2, m3]] *)
a[127] = A^2*(11.982441153956188 + 10.32830169527065*xi) 

(* n=128 : T[4, 0, 4, p[2], G[p2, m1, m2, m3], G, G[p1, m1, m2, m3]] *)
a[128] = A^2*(11.982441153956188 + 10.32830169527065*xi) 

(* n=129 : T[4, 0, 4, p[2], G[p2, m1, m2, m3], G, G[p2, m1, m2, m3]] *)
a[129] = A^2*(-23.964882307912376 - 20.6566033905413*xi) 

(* n=130 : T[4, 0, 4, p[2], G[p2, m1, m2, m3], G, G[p3, m1, m2, m3]] *)
a[130] = 0. 

(* n=131 : T[4, 0, 4, p[2], G[p3, m1, m2, m3], G, G[p1, m1, m2, m3]] *)
a[131] = A^2*(11.982441153956188 + 10.32830169527065*xi) 

(* n=132 : T[4, 0, 4, p[2], G[p3, m1, m2, m3], G, G[p2, m1, m2, m3]] *)
a[132] = 0. 

(* n=133 : T[4, 0, 4, p[2], G[p3, m1, m2, m3], G, G[p3, m1, m2, m3]] *)
a[133] = A^2*(-23.964882307912376 - 20.6566033905413*xi) 

(* n=134 : T[4, 0, 4, p[4], G[p1, p2, m1, m2], G, G[p1, p2, m1, m2]] *)
a[134] = A^2*(5.991220576978094 + 5.164150847635325*xi) 

(* n=135 : T[4, 0, 4, p[4], G[p1, p2, m1, m2], G, G[p2, p3, m1, m2]] *)
a[135] = A^2*(3.9941470513186914 + 3.442767231756883*xi) 

(* n=136 : T[4, 0, 4, p[4], G[p1, p2, m1, m2], G, G[p3, p1, m1, m2]] *)
a[136] = A^2*(1.9970735256593457 + 1.7213836158784415*xi) 

(* n=137 : T[4, 0, 4, p[4], G[p2, p3, m1, m2], G, G[p1, p2, m1, m2]] *)
a[137] = A^2*(3.9941470513186914 + 3.442767231756883*xi) 

(* n=138 : T[4, 0, 4, p[4], G[p2, p3, m1, m2], G, G[p2, p3, m1, m2]] *)
a[138] = A^2*(7.988294102637383 + 6.885534463513766*xi) 

(* n=139 : T[4, 0, 4, p[4], G[p2, p3, m1, m2], G, G[p3, p1, m1, m2]] *)
a[139] = A^2*(3.9941470513186914 + 3.442767231756883*xi) 

(* n=140 : T[4, 0, 4, p[4], G[p3, p1, m1, m2], G, G[p1, p2, m1, m2]] *)
a[140] = A^2*(1.9970735256593457 + 1.7213836158784415*xi) 

(* n=141 : T[4, 0, 4, p[4], G[p3, p1, m1, m2], G, G[p2, p3, m1, m2]] *)
a[141] = A^2*(3.9941470513186914 + 3.442767231756883*xi) 

(* n=142 : T[4, 0, 4, p[4], G[p3, p1, m1, m2], G, G[p3, p1, m1, m2]] *)
a[142] = A^2*(5.991220576978094 + 5.164150847635325*xi) 

(* n=143 : T[4, 0, 4, p[6], G[p1, p2, p3, m1], G, G[p1, p2, p3, m1]] *)
a[143] = A^2*(-1.9970735256593457 - 1.7213836158784415*xi) 

(* n=144 : T[4, 4, 0, p[0], G[m1, m2, m3, m4], G[m1, m2, m3, m4], G] *)
a[144] = A^2*(95.8595292316495 + 82.6264135621652*xi) 

(* n=145 : T[4, 4, 0, p[2], G[p1, m1, m2, m3], G[p1, m1, m2, m3], G] *)
a[145] = A^2*(-23.964882307912376 - 20.6566033905413*xi) 

(* n=146 : T[4, 4, 0, p[2], G[p1, m1, m2, m3], G[p2, m1, m2, m3], G] *)
a[146] = A^2*(11.982441153956188 + 10.32830169527065*xi) 

(* n=147 : T[4, 4, 0, p[2], G[p1, m1, m2, m3], G[p3, m1, m2, m3], G] *)
a[147] = A^2*(11.982441153956188 + 10.32830169527065*xi) 

(* n=148 : T[4, 4, 0, p[2], G[p2, m1, m2, m3], G[p1, m1, m2, m3], G] *)
a[148] = A^2*(11.982441153956188 + 10.32830169527065*xi) 

(* n=149 : T[4, 4, 0, p[2], G[p2, m1, m2, m3], G[p2, m1, m2, m3], G] *)
a[149] = A^2*(-23.964882307912376 - 20.6566033905413*xi) 

(* n=150 : T[4, 4, 0, p[2], G[p2, m1, m2, m3], G[p3, m1, m2, m3], G] *)
a[150] = 0. 

(* n=151 : T[4, 4, 0, p[2], G[p3, m1, m2, m3], G[p1, m1, m2, m3], G] *)
a[151] = A^2*(11.982441153956188 + 10.32830169527065*xi) 

(* n=152 : T[4, 4, 0, p[2], G[p3, m1, m2, m3], G[p2, m1, m2, m3], G] *)
a[152] = 0. 

(* n=153 : T[4, 4, 0, p[2], G[p3, m1, m2, m3], G[p3, m1, m2, m3], G] *)
a[153] = A^2*(-23.964882307912376 - 20.6566033905413*xi) 

(* n=154 : T[4, 4, 0, p[4], G[p1, p2, m1, m2], G[p1, p2, m1, m2], G] *)
a[154] = A^2*(5.991220576978094 + 5.164150847635325*xi) 

(* n=155 : T[4, 4, 0, p[4], G[p1, p2, m1, m2], G[p2, p3, m1, m2], G] *)
a[155] = A^2*(3.9941470513186914 + 3.442767231756883*xi) 

(* n=156 : T[4, 4, 0, p[4], G[p1, p2, m1, m2], G[p3, p1, m1, m2], G] *)
a[156] = A^2*(1.9970735256593457 + 1.7213836158784415*xi) 

(* n=157 : T[4, 4, 0, p[4], G[p2, p3, m1, m2], G[p1, p2, m1, m2], G] *)
a[157] = A^2*(3.9941470513186914 + 3.442767231756883*xi) 

(* n=158 : T[4, 4, 0, p[4], G[p2, p3, m1, m2], G[p2, p3, m1, m2], G] *)
a[158] = A^2*(7.988294102637383 + 6.885534463513766*xi) 

(* n=159 : T[4, 4, 0, p[4], G[p2, p3, m1, m2], G[p3, p1, m1, m2], G] *)
a[159] = A^2*(3.9941470513186914 + 3.442767231756883*xi) 

(* n=160 : T[4, 4, 0, p[4], G[p3, p1, m1, m2], G[p1, p2, m1, m2], G] *)
a[160] = A^2*(1.9970735256593457 + 1.7213836158784415*xi) 

(* n=161 : T[4, 4, 0, p[4], G[p3, p1, m1, m2], G[p2, p3, m1, m2], G] *)
a[161] = A^2*(3.9941470513186914 + 3.442767231756883*xi) 

(* n=162 : T[4, 4, 0, p[4], G[p3, p1, m1, m2], G[p3, p1, m1, m2], G] *)
a[162] = A^2*(5.991220576978094 + 5.164150847635325*xi) 

(* n=163 : T[4, 4, 0, p[6], G[p1, p2, p3, m1], G[p1, p2, p3, m1], G] *)
a[163] = A^2*(-1.9970735256593457 - 1.7213836158784415*xi) 

(* n=164 : T[2, 2, 2, p[0], G[m1, m2], G[m2, m3], G[m3, m1]] *)
a[164] = A^2*(0.0002759208580584982 + 0.00014678731247386168*xi - 0.00008533333334526105*xi^2) 

(* n=165 : T[2, 2, 2, p[2], G[m1, m2], G[m1, m2], G[p1, p2]] *)
a[165] = A^2*(92.76957136865417 + 34.78196100285361*xi + 3.464531996975154*xi^2) 

(* n=166 : T[2, 2, 2, p[2], G[m1, m2], G[m1, m2], G[p2, p3]] *)
a[166] = A^2*(155.35809573917885 + 59.90782570079533*xi + 6.929590216172642*xi^2) 

(* n=167 : T[2, 2, 2, p[2], G[m1, m2], G[m1, m2], G[p3, p1]] *)
a[167] = A^2*(-106.55782538733831 - 41.93639266447991*xi - 7.504534492957106*xi^2) 

(* n=168 : T[2, 2, 2, p[2], G[m1, m2], G[p1, m1], G[p1, m2]] *)
a[168] = A^2*(-0.00013155555558341803 + 0.000252444444441835*xi) 

(* n=169 : T[2, 2, 2, p[2], G[m1, m2], G[p1, m1], G[p2, m2]] *)
a[169] = A^2*(28.748016430701227 - 1.808181501366704*xi + 1.732265998487577*xi^2) 

(* n=170 : T[2, 2, 2, p[2], G[m1, m2], G[p1, m1], G[p3, m2]] *)
a[170] = A^2*(62.57159230665911 + 42.21463172260536*xi + 3.752267246478553*xi^2) 

(* n=171 : T[2, 2, 2, p[2], G[m1, m2], G[p1, p2], G[m1, m2]] *)
a[171] = A^2*(106.55743870851904 + 41.937076787682315*xi + 7.504250048512546*xi^2) 

(* n=172 : T[2, 2, 2, p[2], G[m1, m2], G[p2, m1], G[p1, m2]] *)
a[172] = A^2*(-62.57182866252015 - 42.21486356198369*xi - 3.752125024256273*xi^2) 

(* n=173 : T[2, 2, 2, p[2], G[m1, m2], G[p2, m1], G[p2, m2]] *)
a[173] = A^2*(-5.765600316797645 + 6.570120687742502*xi - 1.8481442112504372*xi^2) 

(* n=174 : T[2, 2, 2, p[2], G[m1, m2], G[p2, m1], G[p3, m2]] *)
a[174] = A^2*(0.00003814698978032993 - 0.00002216465693294367*xi + 0.000028444444446051875*xi^2) 

(* n=175 : T[2, 2, 2, p[2], G[m1, m2], G[p2, p3], G[m1, m2]] *)
a[175] = A^2*(-155.35884817091068 - 59.90682154625084*xi - 6.929931549505909*xi^2) 

(* n=176 : T[2, 2, 2, p[2], G[m1, m2], G[p3, m1], G[p1, m2]] *)
a[176] = A^2*(-28.74858724331625 + 1.808930317780579*xi - 1.7326144429320323*xi^2) 

(* n=177 : T[2, 2, 2, p[2], G[m1, m2], G[p3, m1], G[p2, m2]] *)
a[177] = A^2*(0.0003849819121910514 - 0.0005834133633371152*xi + 0.00019911111112946855*xi^2) 

(* n=178 : T[2, 2, 2, p[2], G[m1, m2], G[p3, m1], G[p3, m2]] *)
a[178] = A^2*(5.7659839624939195 - 6.570501008146067*xi + 1.8481868779172235*xi^2) 

(* n=179 : T[2, 2, 2, p[2], G[m1, m2], G[p3, p1], G[m1, m2]] *)
a[179] = A^2*(-92.77043633357289 - 34.78071937002522*xi - 3.4652288858640645*xi^2) 

(* n=180 : T[2, 2, 2, p[2], G[p1, m1], G[p1, m2], G[m1, m2]] *)
a[180] = A^2*(3.325741136961142 + 13.913595036551541*xi - 0.4640706744262175*xi^2) 

(* n=181 : T[2, 2, 2, p[2], G[p1, m1], G[p2, m2], G[m1, m2]] *)
a[181] = A^2*(-15.302825758535732 - 8.459309931314749*xi + 1.3882352562524929*xi^2) 

(* n=182 : T[2, 2, 2, p[2], G[p1, m1], G[p3, m2], G[m1, m2]] *)
a[182] = A^2*(-34.91798847994323 - 31.663064983314197*xi - 0.6315953250716264*xi^2) 

(* n=183 : T[2, 2, 2, p[2], G[p1, m2], G[m1, m2], G[p1, m1]] *)
a[183] = A^2*(-3.3260622705072365 - 13.913948046086134*xi + 0.46415600775967647*xi^2) 

(* n=184 : T[2, 2, 2, p[2], G[p1, m2], G[m1, m2], G[p2, m1]] *)
a[184] = A^2*(34.91777752609278 + 31.663530156587225*xi + 0.6316522139605043*xi^2) 

(* n=185 : T[2, 2, 2, p[2], G[p1, m2], G[m1, m2], G[p3, m1]] *)
a[185] = A^2*(15.303159504781433 + 8.458882580470629*xi - 1.3880290340303176*xi^2) 

(* n=186 : T[2, 2, 2, p[2], G[p1, p2], G[m1, m2], G[m1, m2]] *)
a[186] = A^2*(-124.87167402646855 - 35.55676397979254*xi - 1.2633613168099433*xi^2) 

(* n=187 : T[2, 2, 2, p[2], G[p2, m1], G[p1, m2], G[m1, m2]] *)
a[187] = A^2*(-8.94762709036263 - 10.757118679374464*xi - 1.7322695540430857*xi^2) 

(* n=188 : T[2, 2, 2, p[2], G[p2, m1], G[p2, m2], G[m1, m2]] *)
a[188] = A^2*(16.79111605483422 + 6.7643210411097385*xi + 1.8483219890282587*xi^2) 

(* n=189 : T[2, 2, 2, p[2], G[p2, m1], G[p3, m2], G[m1, m2]] *)
a[189] = A^2*(2.5807852287737205 + 15.123351549867952*xi - 0.00012800000000368073*xi^2) 

(* n=190 : T[2, 2, 2, p[2], G[p2, m2], G[m1, m2], G[p1, m1]] *)
a[190] = A^2*(22.12303002526278 + 30.68635244102759*xi + 1.73222688737647*xi^2) 

(* n=191 : T[2, 2, 2, p[2], G[p2, m2], G[m1, m2], G[p2, m1]] *)
a[191] = A^2*(-10.76494899675754 - 13.300520302140345*xi - 0.00014222222222315395*xi^2) 

(* n=192 : T[2, 2, 2, p[2], G[p2, m2], G[m1, m2], G[p3, m1]] *)
a[192] = A^2*(-73.20776549423255 - 45.95899149868945*xi - 3.4648804414196093*xi^2) 

(* n=193 : T[2, 2, 2, p[2], G[p2, p3], G[m1, m2], G[m1, m2]] *)
a[193] = A^2*(-0.00004697255081964613 + 0.00012860450442531146*xi - 0.0001137777777842075*xi^2) 

(* n=194 : T[2, 2, 2, p[2], G[p3, m1], G[p1, m2], G[m1, m2]] *)
a[194] = A^2*(-22.123470407140985 - 30.685166291280378*xi - 1.7326535540431394*xi^2) 

(* n=195 : T[2, 2, 2, p[2], G[p3, m1], G[p2, m2], G[m1, m2]] *)
a[195] = A^2*(73.20767997924622 + 45.95893031030551*xi + 3.4648804414196093*xi^2) 

(* n=196 : T[2, 2, 2, p[2], G[p3, m1], G[p3, m2], G[m1, m2]] *)
a[196] = A^2*(10.76379213049023 + 13.301629635473777*xi - 0.00014222222222315395*xi^2) 

(* n=197 : T[2, 2, 2, p[2], G[p3, m2], G[m1, m2], G[p1, m1]] *)
a[197] = A^2*(8.94832071371917 + 10.7559299836064*xi + 1.7326108873764952*xi^2) 

(* n=198 : T[2, 2, 2, p[2], G[p3, m2], G[m1, m2], G[p2, m1]] *)
a[198] = A^2*(-2.5811321300947725 - 15.122739389807894*xi - 0.00012800000000368073*xi^2) 

(* n=199 : T[2, 2, 2, p[2], G[p3, m2], G[m1, m2], G[p3, m1]] *)
a[199] = A^2*(-16.790142877450307 - 6.765485850886776*xi - 1.8480091001392882*xi^2) 

(* n=200 : T[2, 2, 2, p[2], G[p3, p1], G[m1, m2], G[m1, m2]] *)
a[200] = A^2*(124.87153539563133 + 35.55705674435682*xi + 1.263133761254318*xi^2) 

(* n=201 : T[2, 2, 2, p[4], G[p1, m1], G[p1, m1], G[p1, p2]] *)
a[201] = A^2*(-12.604020063160988 + 0.1998683761156954*xi - 1.7322659984875486*xi^2) 

(* n=202 : T[2, 2, 2, p[4], G[p1, m1], G[p1, m1], G[p2, p3]] *)
a[202] = A^2*(-38.24952285416248 - 14.197963425688314*xi - 3.464795108086321*xi^2) 

(* n=203 : T[2, 2, 2, p[4], G[p1, m1], G[p1, m1], G[p3, p1]] *)
a[203] = A^2*(30.644037051780288 + 18.213728935779685*xi + 3.752267246478553*xi^2) 

(* n=204 : T[2, 2, 2, p[4], G[p1, m1], G[p1, p2], G[p1, m1]] *)
a[204] = A^2*(-30.64357017588509 - 18.214296775158758*xi - 3.752125024256273*xi^2) 

(* n=205 : T[2, 2, 2, p[4], G[p1, m1], G[p1, p2], G[p2, m1]] *)
a[205] = A^2*(9.47160445980785 + 4.093108956302217*xi + 0.23020339814448576*xi^2) 

(* n=206 : T[2, 2, 2, p[4], G[p1, m1], G[p1, p2], G[p3, m1]] *)
a[206] = A^2*(35.188056858498726 + 21.58596978364541*xi + 5.3655155739069365*xi^2) 

(* n=207 : T[2, 2, 2, p[4], G[p1, m1], G[p2, m1], G[p1, p2]] *)
a[207] = A^2*(14.84279510625015 + 9.914600081929947*xi + 2.0783476093948927*xi^2) 

(* n=208 : T[2, 2, 2, p[4], G[p1, m1], G[p2, m1], G[p2, p3]] *)
a[208] = A^2*(38.41685765230295 + 22.847945660986625*xi + 4.156446329900767*xi^2) 

(* n=209 : T[2, 2, 2, p[4], G[p1, m1], G[p2, m1], G[p3, p1]] *)
a[209] = A^2*(-35.188349041664054 - 21.585737726079984*xi - 5.365487129462469*xi^2) 

(* n=210 : T[2, 2, 2, p[4], G[p1, m1], G[p2, p3], G[p1, m1]] *)
a[210] = A^2*(38.25005705095873 + 14.197237348415157*xi + 3.4649657747529545*xi^2) 

(* n=211 : T[2, 2, 2, p[4], G[p1, m1], G[p2, p3], G[p2, m1]] *)
a[211] = A^2*(7.539125229661295 + 8.825278449217578*xi + 0.6317517695160833*xi^2) 

(* n=212 : T[2, 2, 2, p[4], G[p1, m1], G[p2, p3], G[p3, m1]] *)
a[212] = A^2*(-38.41614866199461 - 22.84881972342646*xi - 4.1560267743452854*xi^2) 

(* n=213 : T[2, 2, 2, p[4], G[p1, m1], G[p3, m1], G[p1, p2]] *)
a[213] = A^2*(-6.593795567978532 - 6.996679589747735*xi - 0.3159114403135832*xi^2) 

(* n=214 : T[2, 2, 2, p[4], G[p1, m1], G[p3, m1], G[p2, p3]] *)
a[214] = A^2*(-7.538322661332586 - 8.826195178046802*xi - 0.6314957695160759*xi^2) 

(* n=215 : T[2, 2, 2, p[4], G[p1, m1], G[p3, m1], G[p3, p1]] *)
a[215] = A^2*(-9.47039613862853 - 4.094774307925377*xi - 0.22970206481116762*xi^2) 

(* n=216 : T[2, 2, 2, p[4], G[p1, m1], G[p3, p1], G[p1, m1]] *)
a[216] = A^2*(12.604699656731782 - 0.2008074147520702*xi + 1.7326144429320038*xi^2) 

(* n=217 : T[2, 2, 2, p[4], G[p1, m1], G[p3, p1], G[p2, m1]] *)
a[217] = A^2*(6.593437252733565 + 6.997223892000214*xi + 0.3157123292025106*xi^2) 

(* n=218 : T[2, 2, 2, p[4], G[p1, m1], G[p3, p1], G[p3, m1]] *)
a[218] = A^2*(-14.841566802176658 - 9.915990002039493*xi - 2.077888942728162*xi^2) 

(* n=219 : T[2, 2, 2, p[4], G[p1, p2], G[p1, m1], G[p1, m1]] *)
a[219] = A^2*(10.23111966067654 - 3.350471349078827*xi - 1.9643048912562664*xi^2) 

(* n=220 : T[2, 2, 2, p[4], G[p1, p2], G[p1, m1], G[p2, m1]] *)
a[220] = A^2*(-11.986934779945955 - 9.883631330739316*xi - 0.315683884758029*xi^2) 

(* n=221 : T[2, 2, 2, p[4], G[p1, p2], G[p1, m1], G[p3, m1]] *)
a[221] = A^2*(21.34647137476361 + 17.933038476360554*xi + 4.1588949584347965*xi^2) 

(* n=222 : T[2, 2, 2, p[4], G[p1, p2], G[p2, m1], G[p1, m1]] *)
a[222] = A^2*(-2.2613290834688087 + 5.297758641997433*xi + 2.5424396171546455*xi^2) 

(* n=223 : T[2, 2, 2, p[4], G[p1, p2], G[p2, m1], G[p2, m1]] *)
a[223] = A^2*(31.345167003377583 + 14.675688871868822*xi + 0.6314673250715801*xi^2) 

(* n=224 : T[2, 2, 2, p[4], G[p1, p2], G[p2, m1], G[p3, m1]] *)
a[224] = A^2*(-30.14939936453993 - 21.760724439253252*xi - 5.544311808375692*xi^2) 

(* n=225 : T[2, 2, 2, p[4], G[p1, p2], G[p3, m1], G[p1, m1]] *)
a[225] = A^2*(-14.857337194646448 - 3.462048939554675*xi - 0.3159256625358027*xi^2) 

(* n=226 : T[2, 2, 2, p[4], G[p1, p2], G[p3, m1], G[p2, m1]] *)
a[226] = A^2*(-0.39640276772382776 + 6.286557116253323*xi) 

(* n=227 : T[2, 2, 2, p[4], G[p1, p2], G[p3, m1], G[p3, m1]] *)
a[227] = A^2*(25.81820805409916 + 5.33874771967842*xi + 0.6315242139605148*xi^2) 

(* n=228 : T[2, 2, 2, p[4], G[p2, m1], G[p1, m1], G[p1, p2]] *)
a[228] = A^2*(10.433246875378927 + 1.3342997074389338*xi + 0.8661329992437743*xi^2) 

(* n=229 : T[2, 2, 2, p[4], G[p2, m1], G[p1, m1], G[p2, p3]] *)
a[229] = A^2*(12.659123576210277 + 0.2545753386501204*xi + 1.732397554043132*xi^2) 

(* n=230 : T[2, 2, 2, p[4], G[p2, m1], G[p1, m1], G[p3, p1]] *)
a[230] = A^2*(-7.101867907147664 - 3.65125305545898*xi - 1.8761336232392765*xi^2) 

(* n=231 : T[2, 2, 2, p[4], G[p2, m1], G[p1, p2], G[p1, m1]] *)
a[231] = A^2*(15.044069697272676 + 11.105063140653648*xi + 1.8760625121281365*xi^2) 

(* n=232 : T[2, 2, 2, p[4], G[p2, m1], G[p1, p2], G[p2, m1]] *)
a[232] = A^2*(-20.70263210093026 - 6.23695472093425*xi - 0.8083218928622884*xi^2) 

(* n=233 : T[2, 2, 2, p[4], G[p2, m1], G[p1, p2], G[p3, m1]] *)
a[233] = A^2*(-25.3977852715459 - 17.565183032406964*xi - 3.7520894687007313*xi^2) 

(* n=234 : T[2, 2, 2, p[4], G[p2, m1], G[p2, m1], G[p1, p2]] *)
a[234] = A^2*(-32.71539154866632 - 20.014900334221267*xi - 1.7323939984875665*xi^2) 

(* n=235 : T[2, 2, 2, p[4], G[p2, m1], G[p2, m1], G[p2, p3]] *)
a[235] = A^2*(-44.791156627122064 - 23.22542918157214*xi - 3.4650511080863*xi^2) 

(* n=236 : T[2, 2, 2, p[4], G[p2, m1], G[p2, m1], G[p3, p1]] *)
a[236] = A^2*(29.40918570042163 + 13.152247711038044*xi + 3.752075246478583*xi^2) 

(* n=237 : T[2, 2, 2, p[4], G[p2, m1], G[p2, p3], G[p1, m1]] *)
a[237] = A^2*(-24.64672872850906 - 8.049611062626994*xi - 1.7324828873764488*xi^2) 

(* n=238 : T[2, 2, 2, p[4], G[p2, m1], G[p2, p3], G[p2, m1]] *)
a[238] = A^2*(20.965974427698313 + 3.8092857636778525*xi - 0.00005688888889210375*xi^2) 

(* n=239 : T[2, 2, 2, p[4], G[p2, m1], G[p2, p3], G[p3, m1]] *)
a[239] = A^2*(7.728922483122005 + 6.961450844569157*xi + 1.8483291001393898*xi^2) 

(* n=240 : T[2, 2, 2, p[4], G[p2, m1], G[p3, m1], G[p1, p2]] *)
a[240] = A^2*(2.4241086394054605 + 8.03673257959895*xi + 0.00007111111111157697*xi^2) 

(* n=241 : T[2, 2, 2, p[4], G[p2, m1], G[p3, m1], G[p2, p3]] *)
a[241] = A^2*(3.817003728160273 + 9.428222754812547*xi + 0.00014222222222315395*xi^2) 

(* n=242 : T[2, 2, 2, p[4], G[p2, m1], G[p3, m1], G[p3, p1]] *)
a[242] = A^2*(-9.41849319937387 - 0.20456829403210008*xi - 0.0000817777777797346*xi^2) 

(* n=243 : T[2, 2, 2, p[4], G[p2, m1], G[p3, p1], G[p1, m1]] *)
a[243] = A^2*(-1.8684918230839003 + 2.815576031424108*xi - 0.8663072214660019*xi^2) 

(* n=244 : T[2, 2, 2, p[4], G[p2, m1], G[p3, p1], G[p2, m1]] *)
a[244] = A^2*(13.896032704026211 + 2.1240634924583635*xi + 0.000028444444446051875*xi^2) 

(* n=245 : T[2, 2, 2, p[4], G[p2, m1], G[p3, p1], G[p3, m1]] *)
a[245] = A^2*(-9.375124745369021 - 0.7177989135858205*xi + 0.9240116611807752*xi^2) 

(* n=246 : T[2, 2, 2, p[4], G[p2, p3], G[p1, m1], G[p1, m1]] *)
a[246] = A^2*(0.000434444164056913 - 0.0006328224899547763*xi + 0.00019200000002683737*xi^2) 

(* n=247 : T[2, 2, 2, p[4], G[p2, p3], G[p1, m1], G[p2, m1]] *)
a[247] = A^2*(-11.420061672165588 - 11.072197322572617*xi + 7.111111111512969*^-6*xi^2) 

(* n=248 : T[2, 2, 2, p[4], G[p2, p3], G[p1, m1], G[p3, m1]] *)
a[248] = A^2*(20.50942834567013 + 9.167480250242733*xi + 0.8084356706402147*xi^2) 

(* n=249 : T[2, 2, 2, p[4], G[p2, p3], G[p2, m1], G[p1, m1]] *)
a[249] = A^2*(-20.50854108834892 - 9.16809606093895*xi - 0.8082792261956726*xi^2) 

(* n=250 : T[2, 2, 2, p[4], G[p2, p3], G[p2, m1], G[p2, m1]] *)
a[250] = A^2*(18.854402868637038 + 13.858476391775493*xi - 0.00012800000000368073*xi^2) 

(* n=251 : T[2, 2, 2, p[4], G[p2, p3], G[p2, m1], G[p3, m1]] *)
a[251] = A^2*(0.0001912095725629115 - 0.00017664420202834208*xi + 0.00005688888889210375*xi^2) 

(* n=252 : T[2, 2, 2, p[4], G[p2, p3], G[p3, m1], G[p1, m1]] *)
a[252] = A^2*(11.420683543527495 + 11.071799402602696*xi + 7.111111111512969*^-6*xi^2) 

(* n=253 : T[2, 2, 2, p[4], G[p2, p3], G[p3, m1], G[p2, m1]] *)
a[253] = A^2*(0.0002937717017879038 - 0.00009244444444789224*xi) 

(* n=254 : T[2, 2, 2, p[4], G[p2, p3], G[p3, m1], G[p3, m1]] *)
a[254] = A^2*(-18.855857265875784 - 13.857246774057668*xi - 0.00012800000000368073*xi^2) 

(* n=255 : T[2, 2, 2, p[4], G[p3, m1], G[p1, m1], G[p1, p2]] *)
a[255] = A^2*(1.868243581854017 - 2.8151998454393024*xi + 0.8661329992437743*xi^2) 

(* n=256 : T[2, 2, 2, p[4], G[p3, m1], G[p1, m1], G[p2, p3]] *)
a[256] = A^2*(24.646814134877786 + 8.049702101263122*xi + 1.7323975540431036*xi^2) 

(* n=257 : T[2, 2, 2, p[4], G[p3, m1], G[p1, m1], G[p3, p1]] *)
a[257] = A^2*(-15.043479135220764 - 11.10542722096401*xi - 1.8761336232392765*xi^2) 

(* n=258 : T[2, 2, 2, p[4], G[p3, m1], G[p1, p2], G[p1, m1]] *)
a[258] = A^2*(7.101598024755276 + 3.6515751973710593*xi + 1.8760625121281365*xi^2) 

(* n=259 : T[2, 2, 2, p[4], G[p3, m1], G[p1, p2], G[p2, m1]] *)
a[259] = A^2*(9.418177533127732 + 0.20511762736541073*xi - 0.0000817777777797346*xi^2) 

(* n=260 : T[2, 2, 2, p[4], G[p3, m1], G[p1, p2], G[p3, m1]] *)
a[260] = A^2*(-29.41019728160404 - 13.151418217084014*xi - 3.7523170242562998*xi^2) 

(* n=261 : T[2, 2, 2, p[4], G[p3, m1], G[p2, m1], G[p1, p2]] *)
a[261] = A^2*(9.375255292449083 + 0.7180834200508706*xi - 0.9241538834029983*xi^2) 

(* n=262 : T[2, 2, 2, p[4], G[p3, m1], G[p2, m1], G[p2, p3]] *)
a[262] = A^2*(-7.727460073855582 - 6.962830276084645*xi - 1.8480019890282708*xi^2) 

(* n=263 : T[2, 2, 2, p[4], G[p3, m1], G[p2, m1], G[p3, p1]] *)
a[263] = A^2*(25.398303667662958 + 17.564727703109526*xi + 3.7523028020340945*xi^2) 

(* n=264 : T[2, 2, 2, p[4], G[p3, m1], G[p2, p3], G[p1, m1]] *)
a[264] = A^2*(-12.658799684143275 - 0.2546478555694378*xi - 1.7324828873764773*xi^2) 

(* n=265 : T[2, 2, 2, p[4], G[p3, m1], G[p2, p3], G[p2, m1]] *)
a[265] = A^2*(-3.8159146344358987 - 9.429228977034805*xi + 0.00014222222222315395*xi^2) 

(* n=266 : T[2, 2, 2, p[4], G[p3, m1], G[p2, p3], G[p3, m1]] *)
a[266] = A^2*(44.789519304818555 + 23.226868437632987*xi + 3.4647097747529187*xi^2) 

(* n=267 : T[2, 2, 2, p[4], G[p3, m1], G[p3, m1], G[p1, p2]] *)
a[267] = A^2*(-13.896278710382461 - 2.123955350266103*xi + 0.000028444444446051875*xi^2) 

(* n=268 : T[2, 2, 2, p[4], G[p3, m1], G[p3, m1], G[p2, p3]] *)
a[268] = A^2*(-20.966485557598077 - 3.8087814792933763*xi - 0.00005688888889210375*xi^2) 

(* n=269 : T[2, 2, 2, p[4], G[p3, m1], G[p3, m1], G[p3, p1]] *)
a[269] = A^2*(20.702634645890157 + 6.236863620279223*xi + 0.8083930039734852*xi^2) 

(* n=270 : T[2, 2, 2, p[4], G[p3, m1], G[p3, p1], G[p1, m1]] *)
a[270] = A^2*(-10.433043561053005 - 1.3341510770097535*xi - 0.8663072214660019*xi^2) 

(* n=271 : T[2, 2, 2, p[4], G[p3, m1], G[p3, p1], G[p2, m1]] *)
a[271] = A^2*(-2.4235167622478286 - 8.037274801821216*xi + 0.00007111111111157697*xi^2) 

(* n=272 : T[2, 2, 2, p[4], G[p3, m1], G[p3, p1], G[p3, m1]] *)
a[272] = A^2*(32.71467958632118 + 20.015109740029544*xi + 1.7324864429320144*xi^2) 

(* n=273 : T[2, 2, 2, p[4], G[p3, p1], G[p1, m1], G[p1, m1]] *)
a[273] = A^2*(-10.230186772348816 + 3.349170148543646*xi + 1.9646888912563343*xi^2) 

(* n=274 : T[2, 2, 2, p[4], G[p3, p1], G[p1, m1], G[p2, m1]] *)
a[274] = A^2*(14.856706533855117 + 3.4628634640291107*xi + 0.31569810698024847*xi^2) 

(* n=275 : T[2, 2, 2, p[4], G[p3, p1], G[p1, m1], G[p3, m1]] *)
a[275] = A^2*(2.262852438766913 - 5.299441127196104*xi - 2.542023617154559*xi^2) 

(* n=276 : T[2, 2, 2, p[4], G[p3, p1], G[p2, m1], G[p1, m1]] *)
a[276] = A^2*(-21.346651447176896 - 17.932630279221843*xi - 4.158998069545941*xi^2) 

(* n=277 : T[2, 2, 2, p[4], G[p3, p1], G[p2, m1], G[p2, m1]] *)
a[277] = A^2*(-25.819178895782443 - 5.337973213071702*xi - 0.6317233250717296*xi^2) 

(* n=278 : T[2, 2, 2, p[4], G[p3, p1], G[p2, m1], G[p3, m1]] *)
a[278] = A^2*(30.149476869371483 + 21.760577373071854*xi + 5.544425586153448*xi^2) 

(* n=279 : T[2, 2, 2, p[4], G[p3, p1], G[p3, m1], G[p1, m1]] *)
a[279] = A^2*(11.988558012027 + 9.882326744102667*xi + 0.31593988475803636*xi^2) 

(* n=280 : T[2, 2, 2, p[4], G[p3, p1], G[p3, m1], G[p2, m1]] *)
a[280] = A^2*(0.3967023111271146 - 6.286742005142162*xi) 

(* n=281 : T[2, 2, 2, p[4], G[p3, p1], G[p3, m1], G[p3, m1]] *)
a[281] = A^2*(-31.346574168859206 - 14.674238809706928*xi - 0.6317802139604938*xi^2) 

(* n=282 : T[2, 2, 2, p[6], G[p1, p2], G[p1, p2], G[p1, p2]] *)
a[282] = A^2*(3.8748766104921515 + 2.359004147492051*xi + 0.6932201937901059*xi^2) 

(* n=283 : T[2, 2, 2, p[6], G[p1, p2], G[p1, p2], G[p2, p3]] *)
a[283] = A^2*(11.336879439485983 + 5.83001238992621*xi + 1.386827943135831*xi^2) 

(* n=284 : T[2, 2, 2, p[6], G[p1, p2], G[p1, p2], G[p3, p1]] *)
a[284] = A^2*(-8.46618794201595 - 4.503319382756374*xi - 1.0693316817471832*xi^2) 

(* n=285 : T[2, 2, 2, p[6], G[p1, p2], G[p2, p3], G[p1, p2]] *)
a[285] = A^2*(-8.735464457117132 - 1.7861833125639137*xi - 0.3158189958691353*xi^2) 

(* n=286 : T[2, 2, 2, p[6], G[p1, p2], G[p2, p3], G[p2, p3]] *)
a[286] = A^2*(-12.234262008319092 - 5.263765891352378*xi - 0.6313108806273222*xi^2) 

(* n=287 : T[2, 2, 2, p[6], G[p1, p2], G[p2, p3], G[p3, p1]] *)
a[287] = A^2*(-10.04408758346517 - 1.865192761788606*xi - 0.22968428703339683*xi^2) 

(* n=288 : T[2, 2, 2, p[6], G[p1, p2], G[p3, p1], G[p1, p2]] *)
a[288] = A^2*(-4.279345733408491 + 0.8621995074321482*xi - 0.15788460904568713*xi^2) 

(* n=289 : T[2, 2, 2, p[6], G[p1, p2], G[p3, p1], G[p2, p3]] *)
a[289] = A^2*(-5.980242424381686 - 2.3372613887965485*xi - 0.3156056625358432*xi^2) 

(* n=290 : T[2, 2, 2, p[6], G[p1, p2], G[p3, p1], G[p3, p1]] *)
a[290] = A^2*(-8.721789187364266 - 1.0197324856663812*xi - 0.11493281018333512*xi^2) 

(* n=291 : T[2, 2, 2, p[6], G[p2, p3], G[p1, p2], G[p1, p2]] *)
a[291] = A^2*(3.4581767737124665 - 0.07612019619821098*xi + 0.4041200575423112*xi^2) 

(* n=292 : T[2, 2, 2, p[6], G[p2, p3], G[p1, p2], G[p2, p3]] *)
a[292] = A^2*(12.259967174491067 + 3.3402011744449283*xi + 0.8085245595288981*xi^2) 

(* n=293 : T[2, 2, 2, p[6], G[p2, p3], G[p1, p2], G[p3, p1]] *)
a[293] = A^2*(0.000543785594061319 - 0.00046076136842998494*xi + 0.0001137777777842075*xi^2) 

(* n=294 : T[2, 2, 2, p[6], G[p2, p3], G[p2, p3], G[p1, p2]] *)
a[294] = A^2*(3.343062166005552 + 3.541681075049289*xi + 0.00009955555556473428*xi^2) 

(* n=295 : T[2, 2, 2, p[6], G[p2, p3], G[p2, p3], G[p2, p3]] *)
a[295] = A^2*(0.0010561118122609514 - 0.00108769774780626*xi + 0.00031288888885683264*xi^2) 

(* n=296 : T[2, 2, 2, p[6], G[p2, p3], G[p2, p3], G[p3, p1]] *)
a[296] = A^2*(-12.258659349959089 - 3.3414078515654637*xi - 0.8081903373067618*xi^2) 

(* n=297 : T[2, 2, 2, p[6], G[p2, p3], G[p3, p1], G[p1, p2]] *)
a[297] = A^2*(0.0003170264340894846 - 0.00019992443696281725*xi + 0.000021333333336315263*xi^2) 

(* n=298 : T[2, 2, 2, p[6], G[p2, p3], G[p3, p1], G[p2, p3]] *)
a[298] = A^2*(-3.341970498637721 - 3.542585661685947*xi + 0.00009955555556473428*xi^2) 

(* n=299 : T[2, 2, 2, p[6], G[p2, p3], G[p3, p1], G[p3, p1]] *)
a[299] = A^2*(-3.45824085233221 + 0.07640485763865712*xi - 0.40423739087557564*xi^2) 

(* n=300 : T[2, 2, 2, p[6], G[p3, p1], G[p1, p2], G[p1, p2]] *)
a[300] = A^2*(8.722140108704707 + 1.0194678098551861*xi + 0.11501992129446315*xi^2) 

(* n=301 : T[2, 2, 2, p[6], G[p3, p1], G[p1, p2], G[p2, p3]] *)
a[301] = A^2*(10.045576030729308 + 1.8634865212763572*xi + 0.2302211759223134*xi^2) 

(* n=302 : T[2, 2, 2, p[6], G[p3, p1], G[p1, p2], G[p3, p1]] *)
a[302] = A^2*(8.46681417987088 + 4.502718748908293*xi + 1.0695592373027232*xi^2) 

(* n=303 : T[2, 2, 2, p[6], G[p3, p1], G[p2, p3], G[p1, p2]] *)
a[303] = A^2*(5.981748802270431 + 2.335834135493485*xi + 0.316018106980279*xi^2) 

(* n=304 : T[2, 2, 2, p[6], G[p3, p1], G[p2, p3], G[p2, p3]] *)
a[304] = A^2*(12.236040009720455 + 5.261807384745808*xi + 0.631936658404979*xi^2) 

(* n=305 : T[2, 2, 2, p[6], G[p3, p1], G[p2, p3], G[p3, p1]] *)
a[305] = A^2*(-11.336442593268657 - 5.830374614766484*xi - 1.3866963875803613*xi^2) 

(* n=306 : T[2, 2, 2, p[6], G[p3, p1], G[p3, p1], G[p1, p2]] *)
a[306] = A^2*(4.2797442307210645 - 0.8624509118615826*xi + 0.15792727571235265*xi^2) 

(* n=307 : T[2, 2, 2, p[6], G[p3, p1], G[p3, p1], G[p2, p3]] *)
a[307] = A^2*(8.735560080630421 + 1.7862067259273218*xi + 0.31580477364691584*xi^2) 

(* n=308 : T[2, 2, 2, p[6], G[p3, p1], G[p3, p1], G[p3, p1]] *)
a[308] = A^2*(-3.875618800183247 - 2.35799237102362*xi - 0.693541971567905*xi^2) 

(* n=309 : T[2, 2, 4, p[0], G[m1, m2], G[m3, m4], G[m1, m2, m3, m4]] *)
a[309] = A^2*(367.2016507551856 + 9.19543697389307*xi) 

(* n=310 : T[2, 2, 4, p[2], G[m2, m3], G[m3, m1], G[p1, p2, m1, m2]] *)
a[310] = A^2*(-5.315002627951117 - 4.4324709837846825*xi) 

(* n=311 : T[2, 2, 4, p[2], G[m2, m3], G[m3, m1], G[p2, p3, m1, m2]] *)
a[311] = A^2*(-1.2945324539614091 - 8.03362767929119*xi) 

(* n=312 : T[2, 2, 4, p[2], G[m2, m3], G[m3, m1], G[p3, p1, m1, m2]] *)
a[312] = A^2*(0.5839948915661353 - 6.763118523500037*xi) 

(* n=313 : T[2, 2, 4, p[2], G[m2, m3], G[p1, m1], G[p1, m1, m2, m3]] *)
a[313] = A^2*(-95.69905015271979 + 4.5266782929262845*xi) 

(* n=314 : T[2, 2, 4, p[2], G[m2, m3], G[p1, m1], G[p2, m1, m2, m3]] *)
a[314] = A^2*(41.520351276793235 + 0.11526485117295593*xi) 

(* n=315 : T[2, 2, 4, p[2], G[m2, m3], G[p1, m1], G[p3, m1, m2, m3]] *)
a[315] = A^2*(39.71787149105552 - 15.098631189862319*xi) 

(* n=316 : T[2, 2, 4, p[2], G[m2, m3], G[p2, m1], G[p1, m1, m2, m3]] *)
a[316] = A^2*(30.890346020891485 - 8.74967711639643*xi) 

(* n=317 : T[2, 2, 4, p[2], G[m2, m3], G[p2, m1], G[p2, m1, m2, m3]] *)
a[317] = A^2*(-71.97461042859737 + 0.2054226068113909*xi) 

(* n=318 : T[2, 2, 4, p[2], G[m2, m3], G[p2, m1], G[p3, m1, m2, m3]] *)
a[318] = A^2*(14.435590518626327 + 17.33254459071125*xi) 

(* n=319 : T[2, 2, 4, p[2], G[m2, m3], G[p3, m1], G[p1, m1, m2, m3]] *)
a[319] = A^2*(38.54988170792339 - 1.5723941428621302*xi) 

(* n=320 : T[2, 2, 4, p[2], G[m2, m3], G[p3, m1], G[p2, m1, m2, m3]] *)
a[320] = A^2*(11.846525610703452 + 1.2652892321287599*xi) 

(* n=321 : T[2, 2, 4, p[2], G[m2, m3], G[p3, m1], G[p3, m1, m2, m3]] *)
a[321] = A^2*(-91.12494578684462 + 1.2714614444155359*xi) 

(* n=322 : T[2, 2, 4, p[2], G[p1, m1], G[m2, m3], G[p1, m1, m2, m3]] *)
a[322] = A^2*(-87.90177522487305 - 9.124396779872649*xi) 

(* n=323 : T[2, 2, 4, p[2], G[p1, m1], G[m2, m3], G[p2, m1, m2, m3]] *)
a[323] = A^2*(50.28006141200302 + 2.183594392300268*xi) 

(* n=324 : T[2, 2, 4, p[2], G[p1, m1], G[m2, m3], G[p3, m1, m2, m3]] *)
a[324] = A^2*(52.08254119774085 + 17.397490433335474*xi) 

(* n=325 : T[2, 2, 4, p[2], G[p2, m1], G[m2, m3], G[p1, m1, m2, m3]] *)
a[325] = A^2*(60.91006666790486 + 11.048536359869729*xi) 

(* n=326 : T[2, 2, 4, p[2], G[p2, m1], G[m2, m3], G[p2, m1, m2, m3]] *)
a[326] = A^2*(-111.62621494899525 - 4.803141093758012*xi) 

(* n=327 : T[2, 2, 4, p[2], G[p2, m1], G[m2, m3], G[p3, m1, m2, m3]] *)
a[327] = A^2*(-14.435590518626327 - 17.33254459071125*xi) 

(* n=328 : T[2, 2, 4, p[2], G[p3, m1], G[m2, m3], G[p1, m1, m2, m3]] *)
a[328] = A^2*(53.250530980872966 + 3.8712533863353276*xi) 

(* n=329 : T[2, 2, 4, p[2], G[p3, m1], G[m2, m3], G[p2, m1, m2, m3]] *)
a[329] = A^2*(-11.846525610703452 - 1.2652892321287599*xi) 

(* n=330 : T[2, 2, 4, p[2], G[p3, m1], G[m2, m3], G[p3, m1, m2, m3]] *)
a[330] = A^2*(-92.4758795907482 - 5.8691799313618445*xi) 

(* n=331 : T[2, 2, 4, p[4], G[m1, m2], G[p1, m2], G[p1, p2, p3, m1]] *)
a[331] = A^2*(0.05855722678026609 - 2.3432513667581603*xi) 

(* n=332 : T[2, 2, 4, p[4], G[m1, m2], G[p1, p2], G[p1, p2, m1, m2]] *)
a[332] = A^2*(20.226048363359325 - 0.1518397347280267*xi) 

(* n=333 : T[2, 2, 4, p[4], G[m1, m2], G[p1, p2], G[p2, p3, m1, m2]] *)
a[333] = A^2*(12.790413974956152 - 2.017669829306371*xi) 

(* n=334 : T[2, 2, 4, p[4], G[m1, m2], G[p1, p2], G[p3, p1, m1, m2]] *)
a[334] = A^2*(11.36357604498508 + 3.9003056620851346*xi) 

(* n=335 : T[2, 2, 4, p[4], G[m1, m2], G[p2, m2], G[p1, p2, p3, m1]] *)
a[335] = A^2*(1.1081025720582431 - 0.2226378432221383*xi) 

(* n=336 : T[2, 2, 4, p[4], G[m1, m2], G[p2, p3], G[p1, p2, m1, m2]] *)
a[336] = A^2*(10.574208830839765 - 1.5723941428621302*xi) 

(* n=337 : T[2, 2, 4, p[4], G[m1, m2], G[p2, p3], G[p2, p3, m1, m2]] *)
a[337] = A^2*(21.545919128400627 - 2.548201871260014*xi) 

(* n=338 : T[2, 2, 4, p[4], G[m1, m2], G[p2, p3], G[p3, p1, m1, m2]] *)
a[338] = A^2*(12.1559024122501 - 1.5376052319843092*xi) 

(* n=339 : T[2, 2, 4, p[4], G[m1, m2], G[p3, m2], G[p1, p2, p3, m1]] *)
a[339] = A^2*(-2.2429184110197298 + 0.20626677235574675*xi) 

(* n=340 : T[2, 2, 4, p[4], G[m1, m2], G[p3, p1], G[p1, p2, m1, m2]] *)
a[340] = A^2*(11.48069049854567 - 0.7861970714310651*xi) 

(* n=341 : T[2, 2, 4, p[4], G[m1, m2], G[p3, p1], G[p2, p3, m1, m2]] *)
a[341] = A^2*(16.641739234289687 - 1.9501387766958462*xi) 

(* n=342 : T[2, 2, 4, p[4], G[m1, m2], G[p3, p1], G[p3, p1, m1, m2]] *)
a[342] = A^2*(28.622715079248287 - 0.7688026159921475*xi) 

(* n=343 : T[2, 2, 4, p[4], G[p1, m1], G[p1, m2], G[p1, p2, m1, m2]] *)
a[343] = A^2*(-3.1645868997831883 + 1.1893019988180136*xi) 

(* n=344 : T[2, 2, 4, p[4], G[p1, m1], G[p1, m2], G[p2, p3, m1, m2]] *)
a[344] = A^2*(0.45061994643442915 + 3.8034740102587836*xi) 

(* n=345 : T[2, 2, 4, p[4], G[p1, m1], G[p1, m2], G[p3, p1, m1, m2]] *)
a[345] = A^2*(4.065826792652089 + 6.41764602169956*xi) 

(* n=346 : T[2, 2, 4, p[4], G[p1, m1], G[p2, m2], G[p1, p2, m1, m2]] *)
a[346] = A^2*(-18.15169452739619 - 2.1606278430573607*xi) 

(* n=347 : T[2, 2, 4, p[4], G[p1, m1], G[p2, m2], G[p2, p3, m1, m2]] *)
a[347] = A^2*(-15.207343249327891 - 5.290615410628093*xi) 

(* n=348 : T[2, 2, 4, p[4], G[p1, m1], G[p2, m2], G[p3, p1, m1, m2]] *)
a[348] = A^2*(-9.258593742043509 - 4.5287001852138244*xi) 

(* n=349 : T[2, 2, 4, p[4], G[p1, m1], G[p3, m2], G[p1, p2, m1, m2]] *)
a[349] = A^2*(9.82038798305976 + 0.6326446160643799*xi) 

(* n=350 : T[2, 2, 4, p[4], G[p1, m1], G[p3, m2], G[p2, p3, m1, m2]] *)
a[350] = A^2*(17.42199823224219 + 0.9735263352762793*xi) 

(* n=351 : T[2, 2, 4, p[4], G[p1, m1], G[p3, m2], G[p3, p1, m1, m2]] *)
a[351] = A^2*(21.61364492681723 + 0.1417691215038559*xi) 

(* n=352 : T[2, 2, 4, p[4], G[p1, m2], G[m1, m2], G[p1, p2, p3, m1]] *)
a[352] = A^2*(-1.0124141874507018 + 0.09258155889067554*xi) 

(* n=353 : T[2, 2, 4, p[4], G[p1, p2], G[m1, m2], G[p1, p2, m1, m2]] *)
a[353] = A^2*(26.458355464079062 + 3.7113438976078434*xi) 

(* n=354 : T[2, 2, 4, p[4], G[p1, p2], G[m1, m2], G[p2, p3, m1, m2]] *)
a[354] = A^2*(21.667854699085076 + 6.81625961207923*xi) 

(* n=355 : T[2, 2, 4, p[4], G[p1, p2], G[m1, m2], G[p3, p1, m1, m2]] *)
a[355] = A^2*(7.524083114783508 - 0.35865515375996304*xi) 

(* n=356 : T[2, 2, 4, p[4], G[p2, m1], G[p1, m2], G[p1, p2, m1, m2]] *)
a[356] = A^2*(27.356413075481697 - 2.2162354918922844*xi) 

(* n=357 : T[2, 2, 4, p[4], G[p2, m1], G[p1, m2], G[p2, p3, m1, m2]] *)
a[357] = A^2*(13.463728758049726 - 6.5404806802778825*xi) 

(* n=358 : T[2, 2, 4, p[4], G[p2, m1], G[p1, m2], G[p3, p1, m1, m2]] *)
a[358] = A^2*(4.24767985027135 - 5.724810628508211*xi) 

(* n=359 : T[2, 2, 4, p[4], G[p2, m1], G[p2, m2], G[p1, p2, m1, m2]] *)
a[359] = A^2*(2.548479596703686 + 4.323482906495347*xi) 

(* n=360 : T[2, 2, 4, p[4], G[p2, m1], G[p2, m2], G[p2, p3, m1, m2]] *)
a[360] = A^2*(7.217795259313164 + 8.666272295355625*xi) 

(* n=361 : T[2, 2, 4, p[4], G[p2, m1], G[p2, m2], G[p3, p1, m1, m2]] *)
a[361] = A^2*(3.608897629656582 + 4.333136147677813*xi) 

(* n=362 : T[2, 2, 4, p[4], G[p2, m1], G[p3, m2], G[p1, p2, m1, m2]] *)
a[362] = A^2*(-16.949467841217697 - 0.31632230803218997*xi) 

(* n=363 : T[2, 2, 4, p[4], G[p2, m1], G[p3, m2], G[p2, p3, m1, m2]] *)
a[363] = A^2*(-34.78951332922196 - 0.6383702134222178*xi) 

(* n=364 : T[2, 2, 4, p[4], G[p2, m1], G[p3, m2], G[p3, p1, m1, m2]] *)
a[364] = A^2*(-16.703285240586013 - 0.4509372548882853*xi) 

(* n=365 : T[2, 2, 4, p[4], G[p2, m2], G[m1, m2], G[p1, p2, p3, m1]] *)
a[365] = A^2*(-0.1231585464885967 + 2.523666840632327*xi) 

(* n=366 : T[2, 2, 4, p[4], G[p2, p3], G[m1, m2], G[p1, p2, m1, m2]] *)
a[366] = A^2*(21.914171792062348 + 1.7689259308146825*xi) 

(* n=367 : T[2, 2, 4, p[4], G[p2, p3], G[m1, m2], G[p2, p3, m1, m2]] *)
a[367] = A^2*(42.04718829055122 + 3.526400666913563*xi) 

(* n=368 : T[2, 2, 4, p[4], G[p2, p3], G[m1, m2], G[p3, p1, m1, m2]] *)
a[368] = A^2*(20.285700927419526 + 1.4803895547374468*xi) 

(* n=369 : T[2, 2, 4, p[4], G[p3, m1], G[p1, m2], G[p1, p2, m1, m2]] *)
a[369] = A^2*(-4.639742569925559 - 0.42191474850874666*xi) 

(* n=370 : T[2, 2, 4, p[4], G[p3, m1], G[p1, m2], G[p2, p3, m1, m2]] *)
a[370] = A^2*(-12.439306021251895 - 1.032701813934338*xi) 

(* n=371 : T[2, 2, 4, p[4], G[p3, m1], G[p1, m2], G[p3, p1, m1, m2]] *)
a[371] = A^2*(-23.608699663971777 - 1.8957199589984937*xi) 

(* n=372 : T[2, 2, 4, p[4], G[p3, m1], G[p2, m2], G[p1, p2, m1, m2]] *)
a[372] = A^2*(12.706548191729492 + 0.7348414197281707*xi) 

(* n=373 : T[2, 2, 4, p[4], G[p3, m1], G[p2, m2], G[p2, p3, m1, m2]] *)
a[373] = A^2*(25.214345650098437 + 1.171389632224155*xi) 

(* n=374 : T[2, 2, 4, p[4], G[p3, m1], G[p2, m2], G[p3, p1, m1, m2]] *)
a[374] = A^2*(12.97611943397726 + 0.7271002054717268*xi) 

(* n=375 : T[2, 2, 4, p[4], G[p3, m1], G[p3, m2], G[p1, p2, m1, m2]] *)
a[375] = A^2*(-2.961631402675863 - 0.31632230803218997*xi) 

(* n=376 : T[2, 2, 4, p[4], G[p3, m1], G[p3, m2], G[p2, p3, m1, m2]] *)
a[376] = A^2*(-5.923262805351726 - 0.6326446160643799*xi) 

(* n=377 : T[2, 2, 4, p[4], G[p3, m1], G[p3, m2], G[p3, p1, m1, m2]] *)
a[377] = A^2*(-3.506295592749467 - 0.4683317103271811*xi) 

(* n=378 : T[2, 2, 4, p[4], G[p3, m2], G[m1, m2], G[p1, p2, p3, m1]] *)
a[378] = A^2*(2.424817989950384 + 0.6219239164948327*xi) 

(* n=379 : T[2, 2, 4, p[4], G[p3, p1], G[m1, m2], G[p1, p2, m1, m2]] *)
a[379] = A^2*(5.499254739882019 - 0.17349203597864804*xi) 

(* n=380 : T[2, 2, 4, p[4], G[p3, p1], G[m1, m2], G[p2, p3, m1, m2]] *)
a[380] = A^2*(15.436064947518503 + 0.2365417217478658*xi) 

(* n=381 : T[2, 2, 4, p[4], G[p3, p1], G[m1, m2], G[p3, p1, m1, m2]] *)
a[381] = A^2*(18.633214772368092 + 0.1421133201972573*xi) 

(* n=382 : T[2, 2, 4, p[6], G[p1, m1], G[p1, p2], G[p1, p2, p3, m1]] *)
a[382] = A^2*(1.5021991146080467 + 1.9459513964925037*xi) 

(* n=383 : T[2, 2, 4, p[6], G[p1, m1], G[p2, p3], G[p1, p2, p3, m1]] *)
a[383] = A^2*(-5.090431753427843 + 0.496601091918337*xi) 

(* n=384 : T[2, 2, 4, p[6], G[p1, m1], G[p3, p1], G[p1, p2, p3, m1]] *)
a[384] = A^2*(1.7049817773036438 + 0.5863194664921467*xi) 

(* n=385 : T[2, 2, 4, p[6], G[p1, p2], G[p1, m1], G[p1, p2, p3, m1]] *)
a[385] = A^2*(-2.338317704826835 - 2.569957620077668*xi) 

(* n=386 : T[2, 2, 4, p[6], G[p1, p2], G[p2, m1], G[p1, p2, p3, m1]] *)
a[386] = A^2*(1.6549221173795452 + 1.8833924798998067*xi) 

(* n=387 : T[2, 2, 4, p[6], G[p1, p2], G[p3, m1], G[p1, p2, p3, m1]] *)
a[387] = A^2*(-7.81221405726842 - 0.15160704578412787*xi) 

(* n=388 : T[2, 2, 4, p[6], G[p2, m1], G[p1, p2], G[p1, p2, p3, m1]] *)
a[388] = A^2*(-2.484184528753552 - 2.454570288369224*xi) 

(* n=389 : T[2, 2, 4, p[6], G[p2, m1], G[p2, p3], G[p1, p2, p3, m1]] *)
a[389] = A^2*(-0.6914714240249396 + 0.1317521481771795*xi) 

(* n=390 : T[2, 2, 4, p[6], G[p2, m1], G[p3, p1], G[p1, p2, p3, m1]] *)
a[390] = A^2*(-10.150922731051793 - 0.10313338617785917*xi) 

(* n=391 : T[2, 2, 4, p[6], G[p2, p3], G[p1, m1], G[p1, p2, p3, m1]] *)
a[391] = A^2*(-10.473625965405105 - 0.950871462068763*xi) 

(* n=392 : T[2, 2, 4, p[6], G[p2, p3], G[p2, m1], G[p1, p2, p3, m1]] *)
a[392] = A^2*(0.36894660892806996 + 0.14140538935963187*xi) 

(* n=393 : T[2, 2, 4, p[6], G[p2, p3], G[p3, m1], G[p1, p2, p3, m1]] *)
a[393] = A^2*(-0.44528882339335496 - 0.002862798678929579*xi) 

(* n=394 : T[2, 2, 4, p[6], G[p3, m1], G[p1, p2], G[p1, p2, p3, m1]] *)
a[394] = A^2*(-6.915420687940653 - 0.42849758996255494*xi) 

(* n=395 : T[2, 2, 4, p[6], G[p3, m1], G[p2, p3], G[p1, p2, p3, m1]] *)
a[395] = A^2*(0.09937536668030589 + 0.14914660361609045*xi) 

(* n=396 : T[2, 2, 4, p[6], G[p3, m1], G[p3, p1], G[p1, p2, p3, m1]] *)
a[396] = A^2*(-1.579910440700388 - 0.0944361584584148*xi) 

(* n=397 : T[2, 2, 4, p[6], G[p3, p1], G[p1, m1], G[p1, p2, p3, m1]] *)
a[397] = A^2*(-1.6849150956967947 - 0.12611553981930168*xi) 

(* n=398 : T[2, 2, 4, p[6], G[p3, p1], G[p2, m1], G[p1, p2, p3, m1]] *)
a[398] = A^2*(-5.45759114930442 - 0.011921229661683297*xi) 

(* n=399 : T[2, 2, 4, p[6], G[p3, p1], G[p3, m1], G[p1, p2, p3, m1]] *)
a[399] = A^2*(1.1093888669386658 + 0.14588144842632644*xi) 

(* n=400 : T[2, 4, 2, p[0], G[m3, m4], G[m1, m2, m3, m4], G[m1, m2]] *)
a[400] = A^2*(367.2014800885189 + 9.195493862781891*xi) 

(* n=401 : T[2, 4, 2, p[2], G[m2, m3], G[p1, m1, m2, m3], G[p1, m1]] *)
a[401] = A^2*(-95.6990714860531 + 4.526713848481826*xi) 

(* n=402 : T[2, 4, 2, p[2], G[m2, m3], G[p1, m1, m2, m3], G[p2, m1]] *)
a[402] = A^2*(38.55003815236786 - 1.5724652539732844*xi) 

(* n=403 : T[2, 4, 2, p[2], G[m2, m3], G[p1, m1, m2, m3], G[p3, m1]] *)
a[403] = A^2*(30.890118465336073 - 8.749591783063156*xi) 

(* n=404 : T[2, 4, 2, p[2], G[m2, m3], G[p2, m1, m2, m3], G[p1, m1]] *)
a[404] = A^2*(39.71802082438887 - 15.09873074541787*xi) 

(* n=405 : T[2, 4, 2, p[2], G[m2, m3], G[p2, m1, m2, m3], G[p2, m1]] *)
a[405] = A^2*(-91.12501689795573 + 1.2714969999710206*xi) 

(* n=406 : T[2, 4, 2, p[2], G[m2, m3], G[p2, m1, m2, m3], G[p3, m1]] *)
a[406] = A^2*(14.435810963070765 + 17.332445035155757*xi) 

(* n=407 : T[2, 4, 2, p[2], G[m2, m3], G[p3, m1, m2, m3], G[p1, m1]] *)
a[407] = A^2*(41.52014505457106 + 0.1153644067285633*xi) 

(* n=408 : T[2, 4, 2, p[2], G[m2, m3], G[p3, m1, m2, m3], G[p2, m1]] *)
a[408] = A^2*(11.846731832925684 + 1.265203898795372*xi) 

(* n=409 : T[2, 4, 2, p[2], G[m2, m3], G[p3, m1, m2, m3], G[p3, m1]] *)
a[409] = A^2*(-71.9745819841529 + 0.20542971792252196*xi) 

(* n=410 : T[2, 4, 2, p[2], G[m3, m1], G[p1, p2, m1, m2], G[m2, m3]] *)
a[410] = A^2*(0.5839913360105697 - 6.763132745722256*xi) 

(* n=411 : T[2, 4, 2, p[2], G[m3, m1], G[p2, p3, m1, m2], G[m2, m3]] *)
a[411] = A^2*(-1.294539565072526 - 8.033620568180115*xi) 

(* n=412 : T[2, 4, 2, p[2], G[m3, m1], G[p3, p1, m1, m2], G[m2, m3]] *)
a[412] = A^2*(-5.315013294617756 - 4.43247809489587*xi) 

(* n=413 : T[2, 4, 2, p[2], G[p1, m1], G[p1, m1, m2, m3], G[m2, m3]] *)
a[413] = A^2*(-87.90166855820637 - 9.124460779872772*xi) 

(* n=414 : T[2, 4, 2, p[2], G[p1, m1], G[p2, m1, m2, m3], G[m2, m3]] *)
a[414] = A^2*(52.082349197740825 + 17.397604211113286*xi) 

(* n=415 : T[2, 4, 2, p[2], G[p1, m1], G[p3, m1, m2, m3], G[m2, m3]] *)
a[415] = A^2*(50.28022496755847 + 2.1835090589669512*xi) 

(* n=416 : T[2, 4, 2, p[2], G[p2, m1], G[p1, m1, m2, m3], G[m2, m3]] *)
a[416] = A^2*(53.25033186976191 + 3.871338719668673*xi) 

(* n=417 : T[2, 4, 2, p[2], G[p2, m1], G[p2, m1, m2, m3], G[m2, m3]] *)
a[417] = A^2*(-92.47572314630378 - 5.869243931361797*xi) 

(* n=418 : T[2, 4, 2, p[2], G[p2, m1], G[p3, m1, m2, m3], G[m2, m3]] *)
a[418] = A^2*(-11.846731832925684 - 1.265203898795372*xi) 

(* n=419 : T[2, 4, 2, p[2], G[p3, m1], G[p1, m1, m2, m3], G[m2, m3]] *)
a[419] = A^2*(60.91025155679375 + 11.048465248758589*xi) 

(* n=420 : T[2, 4, 2, p[2], G[p3, m1], G[p2, m1, m2, m3], G[m2, m3]] *)
a[420] = A^2*(-14.435810963070765 - 17.332445035155757*xi) 

(* n=421 : T[2, 4, 2, p[2], G[p3, m1], G[p3, m1, m2, m3], G[m2, m3]] *)
a[421] = A^2*(-111.62615806010643 - 4.803176649313554*xi) 

(* n=422 : T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, m1, m2], G[p1, p2]] *)
a[422] = A^2*(28.622686634803884 - 0.7687919493254793*xi) 

(* n=423 : T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, m1, m2], G[p2, p3]] *)
a[423] = A^2*(12.155845523361108 - 1.5375838986509587*xi) 

(* n=424 : T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, m1, m2], G[p3, p1]] *)
a[424] = A^2*(11.363661378318426 + 3.900259439862939*xi) 

(* n=425 : T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, p3, m1], G[p1, m2]] *)
a[425] = A^2*(-0.05856611566915504 + 2.343246033424819*xi) 

(* n=426 : T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, p3, m1], G[p2, m2]] *)
a[426] = A^2*(2.242959299908648 - 0.20627921680016925*xi) 

(* n=427 : T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, p3, m1], G[p3, m2]] *)
a[427] = A^2*(-1.1081185720582312 + 0.22265739877769541*xi) 

(* n=428 : T[2, 4, 2, p[4], G[m1, m2], G[p2, p3, m1, m2], G[p1, p2]] *)
a[428] = A^2*(16.64176412317859 - 1.9501423322514118*xi) 

(* n=429 : T[2, 4, 2, p[4], G[m1, m2], G[p2, p3, m1, m2], G[p2, p3]] *)
a[429] = A^2*(21.54602579506728 - 2.5482587601487925*xi) 

(* n=430 : T[2, 4, 2, p[4], G[m1, m2], G[p2, p3, m1, m2], G[p3, p1]] *)
a[430] = A^2*(12.790602419400557 - 2.0177800515286464*xi) 

(* n=431 : T[2, 4, 2, p[4], G[m1, m2], G[p3, p1, m1, m2], G[p1, p2]] *)
a[431] = A^2*(11.480793609656757 - 0.7862326269866422*xi) 

(* n=432 : T[2, 4, 2, p[4], G[m1, m2], G[p3, p1, m1, m2], G[p2, p3]] *)
a[432] = A^2*(10.574365275284208 - 1.5724652539732844*xi) 

(* n=433 : T[2, 4, 2, p[4], G[m1, m2], G[p3, p1, m1, m2], G[p3, p1]] *)
a[433] = A^2*(20.226179918915022 - 0.15191795695028354*xi) 

(* n=434 : T[2, 4, 2, p[4], G[p1, m2], G[p1, p2, m1, m2], G[p1, m1]] *)
a[434] = A^2*(4.06575745931876 + 6.417686910588446*xi) 

(* n=435 : T[2, 4, 2, p[4], G[p1, m2], G[p1, p2, m1, m2], G[p2, m1]] *)
a[435] = A^2*(21.613655593483898 + 0.14176378817051472*xi) 

(* n=436 : T[2, 4, 2, p[4], G[p1, m2], G[p1, p2, m1, m2], G[p3, m1]] *)
a[436] = A^2*(-9.258604408710177 - 4.528694851880487*xi) 

(* n=437 : T[2, 4, 2, p[4], G[p1, m2], G[p1, p2, p3, m1], G[m1, m2]] *)
a[437] = A^2*(1.0124052985618164 - 0.09256911444622995*xi) 

(* n=438 : T[2, 4, 2, p[4], G[p1, m2], G[p2, p3, m1, m2], G[p1, m1]] *)
a[438] = A^2*(0.4505310575455468 + 3.803523788036559*xi) 

(* n=439 : T[2, 4, 2, p[4], G[p1, m2], G[p2, p3, m1, m2], G[p2, m1]] *)
a[439] = A^2*(17.42205512113108 + 0.9734978908318048*xi) 

(* n=440 : T[2, 4, 2, p[4], G[p1, m2], G[p2, p3, m1, m2], G[p3, m1]] *)
a[440] = A^2*(-15.207297027105653 - 5.290643855072525*xi) 

(* n=441 : T[2, 4, 2, p[4], G[p1, m2], G[p3, p1, m1, m2], G[p1, m1]] *)
a[441] = A^2*(-3.164695344227624 + 1.1893606654846458*xi) 

(* n=442 : T[2, 4, 2, p[4], G[p1, m2], G[p3, p1, m1, m2], G[p2, m1]] *)
a[442] = A^2*(9.820478649726397 + 0.632601949397686*xi) 

(* n=443 : T[2, 4, 2, p[4], G[p1, m2], G[p3, p1, m1, m2], G[p3, m1]] *)
a[443] = A^2*(-18.15167141628508 - 2.1606420652795943*xi) 

(* n=444 : T[2, 4, 2, p[4], G[p1, p2], G[p1, p2, m1, m2], G[m1, m2]] *)
a[444] = A^2*(18.63318277236813 + 0.1421310979750423*xi) 

(* n=445 : T[2, 4, 2, p[4], G[p1, p2], G[p2, p3, m1, m2], G[m1, m2]] *)
a[445] = A^2*(15.43611472529642 + 0.23651327730342686*xi) 

(* n=446 : T[2, 4, 2, p[4], G[p1, p2], G[p3, p1, m1, m2], G[m1, m2]] *)
a[446] = A^2*(5.499155184326469 - 0.1734493693119612*xi) 

(* n=447 : T[2, 4, 2, p[4], G[p2, m2], G[p1, p2, m1, m2], G[p1, m1]] *)
a[447] = A^2*(-23.608687219527326 - 1.8957217367762835*xi) 

(* n=448 : T[2, 4, 2, p[4], G[p2, m2], G[p1, p2, m1, m2], G[p2, m1]] *)
a[448] = A^2*(-3.5062351483050236 - 0.4683583769938515*xi) 

(* n=449 : T[2, 4, 2, p[4], G[p2, m2], G[p1, p2, m1, m2], G[p3, m1]] *)
a[449] = A^2*(12.976089211755038 + 0.7271073165828366*xi) 

(* n=450 : T[2, 4, 2, p[4], G[p2, m2], G[p1, p2, p3, m1], G[m1, m2]] *)
a[450] = A^2*(-2.4247842121726535 - 0.6219470276059234*xi) 

(* n=451 : T[2, 4, 2, p[4], G[p2, m2], G[p2, p3, m1, m2], G[p1, m1]] *)
a[451] = A^2*(-12.439190465696186 - 1.032753369489896*xi) 

(* n=452 : T[2, 4, 2, p[4], G[p2, m2], G[p2, p3, m1, m2], G[p2, m1]] *)
a[452] = A^2*(-5.923365916462842 - 0.632601949397686*xi) 

(* n=453 : T[2, 4, 2, p[4], G[p2, m2], G[p2, p3, m1, m2], G[p3, m1]] *)
a[453] = A^2*(25.214278094542806 + 1.1714145211130569*xi) 

(* n=454 : T[2, 4, 2, p[4], G[p2, m2], G[p3, p1, m1, m2], G[p1, m1]] *)
a[454] = A^2*(-4.639639458814429 - 0.42195741517541574*xi) 

(* n=455 : T[2, 4, 2, p[4], G[p2, m2], G[p3, p1, m1, m2], G[p2, m1]] *)
a[455] = A^2*(-2.961682958231421 - 0.316300974698843*xi) 

(* n=456 : T[2, 4, 2, p[4], G[p2, m2], G[p3, p1, m1, m2], G[p3, m1]] *)
a[456] = A^2*(12.70646285839615 + 0.7348751975059509*xi) 

(* n=457 : T[2, 4, 2, p[4], G[p2, p3], G[p1, p2, m1, m2], G[m1, m2]] *)
a[457] = A^2*(20.285683149641727 + 1.4804073325152176*xi) 

(* n=458 : T[2, 4, 2, p[4], G[p2, p3], G[p2, p3, m1, m2], G[m1, m2]] *)
a[458] = A^2*(42.047166957217826 + 3.5264148891357823*xi) 

(* n=459 : T[2, 4, 2, p[4], G[p2, p3], G[p3, p1, m1, m2], G[m1, m2]] *)
a[459] = A^2*(21.91404023650672 + 1.768986375259126*xi) 

(* n=460 : T[2, 4, 2, p[4], G[p3, m2], G[p1, p2, m1, m2], G[p1, m1]] *)
a[460] = A^2*(4.247674516938016 - 5.72481240628598*xi) 

(* n=461 : T[2, 4, 2, p[4], G[p3, m2], G[p1, p2, m1, m2], G[p2, m1]] *)
a[461] = A^2*(-16.70333146280825 - 0.45091769933273174*xi) 

(* n=462 : T[2, 4, 2, p[4], G[p3, m2], G[p1, p2, m1, m2], G[p3, m1]] *)
a[462] = A^2*(3.608952740767691 + 4.333111258788939*xi) 

(* n=463 : T[2, 4, 2, p[4], G[p3, m2], G[p1, p2, p3, m1], G[m1, m2]] *)
a[463] = A^2*(0.1231425464886371 - 2.5236650628545547*xi) 

(* n=464 : T[2, 4, 2, p[4], G[p3, m2], G[p2, p3, m1, m2], G[p1, m1]] *)
a[464] = A^2*(13.463709202494172 - 6.540475346944563*xi) 

(* n=465 : T[2, 4, 2, p[4], G[p3, m2], G[p2, p3, m1, m2], G[p2, m1]] *)
a[465] = A^2*(-34.78949555144425 - 0.6383808800888788*xi) 

(* n=466 : T[2, 4, 2, p[4], G[p3, m2], G[p2, p3, m1, m2], G[p3, m1]] *)
a[466] = A^2*(7.217905481535382 + 8.666222517577879*xi) 

(* n=467 : T[2, 4, 2, p[4], G[p3, m2], G[p3, p1, m1, m2], G[p1, m1]] *)
a[467] = A^2*(27.35640951992619 - 2.2162390474478784*xi) 

(* n=468 : T[2, 4, 2, p[4], G[p3, m2], G[p3, p1, m1, m2], G[p2, m1]] *)
a[468] = A^2*(-16.949519396773283 - 0.316300974698843*xi) 

(* n=469 : T[2, 4, 2, p[4], G[p3, m2], G[p3, p1, m1, m2], G[p3, m1]] *)
a[469] = A^2*(2.548586263370453 + 4.323438462050863*xi) 

(* n=470 : T[2, 4, 2, p[4], G[p3, p1], G[p1, p2, m1, m2], G[m1, m2]] *)
a[470] = A^2*(7.523965781450187 - 0.3585875982044028*xi) 

(* n=471 : T[2, 4, 2, p[4], G[p3, p1], G[p2, p3, m1, m2], G[m1, m2]] *)
a[471] = A^2*(21.667755143529497 + 6.816316500968136*xi) 

(* n=472 : T[2, 4, 2, p[4], G[p3, p1], G[p3, p1, m1, m2], G[m1, m2]] *)
a[472] = A^2*(26.45821324185684 + 3.7114221198300434*xi) 

(* n=473 : T[2, 4, 2, p[6], G[p1, m1], G[p1, p2, p3, m1], G[p1, p2]] *)
a[473] = A^2*(1.704987999525855 + 0.586315022047704*xi) 

(* n=474 : T[2, 4, 2, p[6], G[p1, m1], G[p1, p2, p3, m1], G[p2, p3]] *)
a[474] = A^2*(-5.090460197872282 + 0.49661709191833925*xi) 

(* n=475 : T[2, 4, 2, p[6], G[p1, m1], G[p1, p2, p3, m1], G[p3, p1]] *)
a[475] = A^2*(1.5021591146080553 + 1.9459753964924964*xi) 

(* n=476 : T[2, 4, 2, p[6], G[p1, p2], G[p1, p2, p3, m1], G[p1, m1]] *)
a[476] = A^2*(-1.6849728734745781 - 0.12608620648595004*xi) 

(* n=477 : T[2, 4, 2, p[6], G[p1, p2], G[p1, p2, p3, m1], G[p2, m1]] *)
a[477] = A^2*(1.1094510891609275 + 0.14585300398185908*xi) 

(* n=478 : T[2, 4, 2, p[6], G[p1, p2], G[p1, p2, p3, m1], G[p3, m1]] *)
a[478] = A^2*(-5.457562704859974 - 0.011937229661671322*xi) 

(* n=479 : T[2, 4, 2, p[6], G[p2, m1], G[p1, p2, p3, m1], G[p1, p2]] *)
a[479] = A^2*(-1.579955774033742 - 0.09441926956952118*xi) 

(* n=480 : T[2, 4, 2, p[6], G[p2, m1], G[p1, p2, p3, m1], G[p2, p3]] *)
a[480] = A^2*(0.09932381112474786 + 0.14916793694942676*xi) 

(* n=481 : T[2, 4, 2, p[6], G[p2, m1], G[p1, p2, p3, m1], G[p3, p1]] *)
a[481] = A^2*(-6.9154393546072725 - 0.4284860344069954*xi) 

(* n=482 : T[2, 4, 2, p[6], G[p2, p3], G[p1, p2, p3, m1], G[p1, m1]] *)
a[482] = A^2*(-10.473652632071847 - 0.9508590176243121*xi) 

(* n=483 : T[2, 4, 2, p[6], G[p2, p3], G[p1, p2, p3, m1], G[p2, m1]] *)
a[483] = A^2*(-0.4452283789489684 - 0.0028894653455715513*xi) 

(* n=484 : T[2, 4, 2, p[6], G[p2, p3], G[p1, p2, p3, m1], G[p3, m1]] *)
a[484] = A^2*(0.36895016448360707 + 0.1414000560262978*xi) 

(* n=485 : T[2, 4, 2, p[6], G[p3, m1], G[p1, p2, p3, m1], G[p1, p2]] *)
a[485] = A^2*(-10.150902286607334 - 0.10313960840008463*xi) 

(* n=486 : T[2, 4, 2, p[6], G[p3, m1], G[p1, p2, p3, m1], G[p2, p3]] *)
a[486] = A^2*(-0.691416312913816 + 0.13172725928827766*xi) 

(* n=487 : T[2, 4, 2, p[6], G[p3, m1], G[p1, p2, p3, m1], G[p3, p1]] *)
a[487] = A^2*(-2.484180084309095 - 2.4545747328136702*xi) 

(* n=488 : T[2, 4, 2, p[6], G[p3, p1], G[p1, p2, p3, m1], G[p1, m1]] *)
a[488] = A^2*(-2.338332815937946 - 2.569949620077667*xi) 

(* n=489 : T[2, 4, 2, p[6], G[p3, p1], G[p1, p2, p3, m1], G[p2, m1]] *)
a[489] = A^2*(-7.812167835046111 - 0.1516319346730013*xi) 

(* n=490 : T[2, 4, 2, p[6], G[p3, p1], G[p1, p2, p3, m1], G[p3, m1]] *)
a[490] = A^2*(1.6549558951573324 + 1.883372924344246*xi) 

(* n=491 : T[4, 2, 2, p[0], G[m1, m2, m3, m4], G[m1, m2], G[m3, m4]] *)
a[491] = A^2*(441.22344844026327 + 34.057922274205055*xi) 

(* n=492 : T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[m2, m3], G[p1, m1]] *)
a[492] = A^2*(-110.30586211006582 - 8.514480568551264*xi) 

(* n=493 : T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[m2, m3], G[p2, m1]] *)
a[493] = A^2*(51.1645819163096 - 11.127228881730474*xi) 

(* n=494 : T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[m2, m3], G[p3, m1]] *)
a[494] = A^2*(59.14128019375622 + 19.641709450281724*xi) 

(* n=495 : T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[p1, m1], G[m2, m3]] *)
a[495] = A^2*(-110.30586211006582 - 8.514480568551264*xi) 

(* n=496 : T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[p2, m1], G[m2, m3]] *)
a[496] = A^2*(59.14128019375622 + 19.641709450281724*xi) 

(* n=497 : T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[p3, m1], G[m2, m3]] *)
a[497] = A^2*(51.1645819163096 - 11.127228881730474*xi) 

(* n=498 : T[4, 2, 2, p[2], G[p1, p2, m1, m2], G[m2, m3], G[m3, m1]] *)
a[498] = A^2*(-4.159044397754585 - 7.934300377883297*xi) 

(* n=499 : T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[m2, m3], G[p1, m1]] *)
a[499] = A^2*(59.48267071181884 + 4.741371874036119*xi) 

(* n=500 : T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[m2, m3], G[p2, m1]] *)
a[500] = A^2*(-127.96708279286975 - 4.34940885914672*xi) 

(* n=501 : T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[m2, m3], G[p3, m1]] *)
a[501] = A^2*(-9.143641825387789 - 9.143584936498883*xi) 

(* n=502 : T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[p1, m1], G[m2, m3]] *)
a[502] = A^2*(50.82319139824699 + 3.7731086945151517*xi) 

(* n=503 : T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[p2, m1], G[m2, m3]] *)
a[503] = A^2*(-92.6446414272619 - 12.679552277955807*xi) 

(* n=504 : T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[p3, m1], G[m2, m3]] *)
a[504] = A^2*(9.143641825387789 + 9.143584936498883*xi) 

(* n=505 : T[4, 2, 2, p[2], G[p2, p3, m1, m2], G[m2, m3], G[m3, m1]] *)
a[505] = A^2*(-9.143641825387789 - 9.143584936498883*xi) 

(* n=506 : T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[m2, m3], G[p1, m1]] *)
a[506] = A^2*(50.82319139824699 + 3.7731086945151517*xi) 

(* n=507 : T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[m2, m3], G[p2, m1]] *)
a[507] = A^2*(9.143641825387789 + 9.143584936498883*xi) 

(* n=508 : T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[m2, m3], G[p3, m1]] *)
a[508] = A^2*(-92.6446414272619 - 12.679552277955807*xi) 

(* n=509 : T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[p1, m1], G[m2, m3]] *)
a[509] = A^2*(59.48267071181884 + 4.741371874036119*xi) 

(* n=510 : T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[p2, m1], G[m2, m3]] *)
a[510] = A^2*(-9.143641825387789 - 9.143584936498883*xi) 

(* n=511 : T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[p3, m1], G[m2, m3]] *)
a[511] = A^2*(-127.96708279286975 - 4.34940885914672*xi) 

(* n=512 : T[4, 2, 2, p[2], G[p3, p1, m1, m2], G[m2, m3], G[m3, m1]] *)
a[512] = A^2*(-4.159044397754585 - 7.934300377883297*xi) 

(* n=513 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[m1, m2], G[p1, p2]] *)
a[513] = A^2*(37.37687350116636 + 3.7329183376272397*xi) 

(* n=514 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[m1, m2], G[p2, p3]] *)
a[514] = A^2*(24.08486658410843 + 7.465836675254479*xi) 

(* n=515 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[m1, m2], G[p3, p1]] *)
a[515] = A^2*(7.629961303610628 + 0.2041108651978476*xi) 

(* n=516 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p1, m1], G[p1, m2]] *)
a[516] = A^2*(2.1648698283929537 + 0.24206579488023827*xi) 

(* n=517 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p1, m1], G[p2, m2]] *)
a[517] = A^2*(-32.50395916677434 - 3.090052481192365*xi) 

(* n=518 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p1, m1], G[p3, m2]] *)
a[518] = A^2*(6.39851848393986 + 0.2365794617220658*xi) 

(* n=519 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p1, p2], G[m1, m2]] *)
a[519] = A^2*(19.886348077393706 + 0.4478212589089594*xi) 

(* n=520 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p2, m1], G[p1, m2]] *)
a[520] = A^2*(21.593826626495023 + 1.205438146952993*xi) 

(* n=521 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p2, m1], G[p2, m2]] *)
a[521] = A^2*(6.409479740062636 + 6.650966655651942*xi) 

(* n=522 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p2, m1], G[p3, m2]] *)
a[522] = A^2*(-15.242296348476927 - 3.8020401533889085*xi) 

(* n=523 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p2, p3], G[m1, m2]] *)
a[523] = A^2*(15.83772801667709 - 1.264304167799878*xi) 

(* n=524 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p3, m1], G[p1, m2]] *)
a[524] = A^2*(-11.055687026149393 - 1.0832875359100917*xi) 

(* n=525 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p3, m1], G[p2, m2]] *)
a[525] = A^2*(19.949337406163252 - 2.6455661228405596*xi) 

(* n=526 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p3, m1], G[p3, m2]] *)
a[526] = A^2*(2.2859104563469472 + 2.2858962341247206*xi) 

(* n=527 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p3, p1], G[m1, m2]] *)
a[527] = A^2*(12.614558731243818 + 1.4133954238134692*xi) 

(* n=528 : T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[m1, m2], G[p1, m2]] *)
a[528] = A^2*(-2.492298713816588 - 0.6046422793078001*xi) 

(* n=529 : T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[m1, m2], G[p2, m2]] *)
a[529] = A^2*(-0.08482970589849614 - 2.6455661228405596*xi) 

(* n=530 : T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[m1, m2], G[p3, m2]] *)
a[530] = A^2*(0.4976062208378096 - 0.7169417867932708*xi) 

(* n=531 : T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[p1, m2], G[m1, m2]] *)
a[531] = A^2*(2.492298713816588 + 0.6046422793078001*xi) 

(* n=532 : T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[p2, m2], G[m1, m2]] *)
a[532] = A^2*(-0.4976062208378096 + 0.7169417867932708*xi) 

(* n=533 : T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[p3, m2], G[m1, m2]] *)
a[533] = A^2*(0.08482970589849614 + 2.6455661228405596*xi) 

(* n=534 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[m1, m2], G[p1, p2]] *)
a[534] = A^2*(23.915207172311455 + 2.17470442957336*xi) 

(* n=535 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[m1, m2], G[p2, p3]] *)
a[535] = A^2*(37.229868150522094 + 4.34940885914672*xi) 

(* n=536 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[m1, m2], G[p3, p1]] *)
a[536] = A^2*(14.842515575001457 + 0.16957940578667774*xi) 

(* n=537 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p1, m1], G[p1, m2]] *)
a[537] = A^2*(2.1648698283929537 + 0.24206579488023827*xi) 

(* n=538 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p1, m1], G[p2, m2]] *)
a[538] = A^2*(-22.320077568408664 - 2.2858962341247215*xi) 

(* n=539 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p1, m1], G[p3, m2]] *)
a[539] = A^2*(13.453992112967782 + 0.7992021324708931*xi) 

(* n=540 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p1, p2], G[m1, m2]] *)
a[540] = A^2*(14.842515575001457 + 0.16957940578667774*xi) 

(* n=541 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p2, m1], G[p1, m2]] *)
a[541] = A^2*(13.453992112967782 + 0.7992021324708931*xi) 

(* n=542 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p2, m1], G[p2, m2]] *)
a[542] = A^2*(4.5718209126938945 + 4.571792468249441*xi) 

(* n=543 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p2, m1], G[p3, m2]] *)
a[543] = A^2*(-27.70738663836987 - 4.165071709404529*xi) 

(* n=544 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p2, p3], G[m1, m2]] *)
a[544] = A^2*(37.229868150522094 + 4.34940885914672*xi) 

(* n=545 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p3, m1], G[p1, m2]] *)
a[545] = A^2*(-22.320077568408664 - 2.2858962341247215*xi) 

(* n=546 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p3, m1], G[p2, m2]] *)
a[546] = 45.36860732117387*A^2 

(* n=547 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p3, m1], G[p3, m2]] *)
a[547] = A^2*(4.5718209126938945 + 4.571792468249441*xi) 

(* n=548 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p3, p1], G[m1, m2]] *)
a[548] = A^2*(23.915207172311455 + 2.17470442957336*xi) 

(* n=549 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[m1, m2], G[p1, p2]] *)
a[549] = A^2*(12.614558731243818 + 1.4133954238134692*xi) 

(* n=550 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[m1, m2], G[p2, p3]] *)
a[550] = A^2*(15.83772801667709 - 1.264304167799878*xi) 

(* n=551 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[m1, m2], G[p3, p1]] *)
a[551] = A^2*(19.886348077393706 + 0.4478212589089594*xi) 

(* n=552 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p1, m1], G[p1, m2]] *)
a[552] = A^2*(2.1648698283929537 + 0.24206579488023827*xi) 

(* n=553 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p1, m1], G[p2, m2]] *)
a[553] = A^2*(-11.055687026149393 - 1.0832875359100917*xi) 

(* n=554 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p1, m1], G[p3, m2]] *)
a[554] = A^2*(21.593826626495023 + 1.205438146952993*xi) 

(* n=555 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p1, p2], G[m1, m2]] *)
a[555] = A^2*(7.629961303610628 + 0.2041108651978476*xi) 

(* n=556 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p2, m1], G[p1, m2]] *)
a[556] = A^2*(6.39851848393986 + 0.2365794617220658*xi) 

(* n=557 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p2, m1], G[p2, m2]] *)
a[557] = A^2*(2.2859104563469472 + 2.2858962341247206*xi) 

(* n=558 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p2, m1], G[p3, m2]] *)
a[558] = A^2*(-15.242296348476927 - 3.8020401533889085*xi) 

(* n=559 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p2, p3], G[m1, m2]] *)
a[559] = A^2*(24.08486658410843 + 7.465836675254479*xi) 

(* n=560 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p3, m1], G[p1, m2]] *)
a[560] = A^2*(-32.50395916677434 - 3.090052481192365*xi) 

(* n=561 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p3, m1], G[p2, m2]] *)
a[561] = A^2*(19.949337406163252 - 2.6455661228405596*xi) 

(* n=562 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p3, m1], G[p3, m2]] *)
a[562] = A^2*(6.409479740062636 + 6.650966655651942*xi) 

(* n=563 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p3, p1], G[m1, m2]] *)
a[563] = A^2*(37.37687350116636 + 3.7329183376272397*xi) 

(* n=564 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, m1], G[p1, p2]] *)
a[564] = A^2*(0.5402544719468239 + 0.19922622557349345*xi) 

(* n=565 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, m1], G[p2, p3]] *)
a[565] = A^2*(-8.634285425064654 - 0.6243213027097179*xi) 

(* n=566 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, m1], G[p3, p1]] *)
a[566] = A^2*(-0.5421804422496486 + 0.07819332813337532*xi) 

(* n=567 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, p2], G[p1, m1]] *)
a[567] = A^2*(-0.5421804422496486 + 0.07819332813337532*xi) 

(* n=568 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, p2], G[p2, m1]] *)
a[568] = A^2*(-0.10435175805494268 - 0.05966058115225659*xi) 

(* n=569 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, p2], G[p3, m1]] *)
a[569] = A^2*(-6.2325451449464815 - 0.18151577800782093*xi) 

(* n=570 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, m1], G[p1, p2]] *)
a[570] = A^2*(-0.3284775725440525 - 0.1630216045133821*xi) 

(* n=571 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, m1], G[p2, p3]] *)
a[571] = A^2*(1.3886030292919713 + 1.719504298686637*xi) 

(* n=572 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, m1], G[p3, p1]] *)
a[572] = A^2*(-6.2325451449464815 - 0.18151577800782093*xi) 

(* n=573 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, p3], G[p1, m1]] *)
a[573] = A^2*(-8.634285425064654 - 0.6243213027097179*xi) 

(* n=574 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, p3], G[p2, m1]] *)
a[574] = A^2*(-2.7349662544237 - 2.6455661228405596*xi) 

(* n=575 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, p3], G[p3, m1]] *)
a[575] = A^2*(1.3886030292919713 + 1.719504298686637*xi) 

(* n=576 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, m1], G[p1, p2]] *)
a[576] = A^2*(-12.709634957505315 - 1.3227830614202798*xi) 

(* n=577 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, m1], G[p2, p3]] *)
a[577] = A^2*(-2.7349662544237 - 2.6455661228405596*xi) 

(* n=578 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, m1], G[p3, p1]] *)
a[578] = A^2*(-0.10435175805494268 - 0.05966058115225659*xi) 

(* n=579 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, p1], G[p1, m1]] *)
a[579] = A^2*(0.5402544719468239 + 0.19922622557349345*xi) 

(* n=580 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, p1], G[p2, m1]] *)
a[580] = A^2*(-12.709634957505315 - 1.3227830614202798*xi) 

(* n=581 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, p1], G[p3, m1]] *)
a[581] = A^2*(-0.3284775725440525 - 0.1630216045133821*xi) 



==> anc/results_ff_analytic.mm <==
(*  . DateObject[{2022, 6, 17}] .   *)

(* tensor structures:  *)
{T[0, 0, 0, p[0], G, G, G], T[0, 0, 2, p[2], G, G, G[p1, p2]], 
 T[0, 0, 2, p[2], G, G, G[p2, p3]], T[0, 0, 2, p[2], G, G, G[p3, p1]], 
 T[0, 2, 0, p[2], G, G[p1, p2], G], T[0, 2, 0, p[2], G, G[p2, p3], G], 
 T[0, 2, 0, p[2], G, G[p3, p1], G], T[2, 0, 0, p[2], G[p1, p2], G, G], 
 T[2, 0, 0, p[2], G[p2, p3], G, G], T[2, 0, 0, p[2], G[p3, p1], G, G], 
 T[0, 2, 2, p[0], G, G[m1, m2], G[m1, m2]], T[0, 2, 2, p[2], G, G[p1, m1], 
  G[p1, m1]], T[0, 2, 2, p[2], G, G[p1, m1], G[p2, m1]], 
 T[0, 2, 2, p[2], G, G[p1, m1], G[p3, m1]], T[0, 2, 2, p[2], G, G[p2, m1], 
  G[p1, m1]], T[0, 2, 2, p[2], G, G[p2, m1], G[p2, m1]], 
 T[0, 2, 2, p[2], G, G[p2, m1], G[p3, m1]], T[0, 2, 2, p[2], G, G[p3, m1], 
  G[p1, m1]], T[0, 2, 2, p[2], G, G[p3, m1], G[p2, m1]], 
 T[0, 2, 2, p[2], G, G[p3, m1], G[p3, m1]], T[0, 2, 2, p[4], G, G[p1, p2], 
  G[p1, p2]], T[0, 2, 2, p[4], G, G[p1, p2], G[p2, p3]], 
 T[0, 2, 2, p[4], G, G[p1, p2], G[p3, p1]], T[0, 2, 2, p[4], G, G[p2, p3], 
  G[p1, p2]], T[0, 2, 2, p[4], G, G[p2, p3], G[p2, p3]], 
 T[0, 2, 2, p[4], G, G[p2, p3], G[p3, p1]], T[0, 2, 2, p[4], G, G[p3, p1], 
  G[p1, p2]], T[0, 2, 2, p[4], G, G[p3, p1], G[p2, p3]], 
 T[0, 2, 2, p[4], G, G[p3, p1], G[p3, p1]], T[2, 0, 2, p[0], G[m1, m2], G, 
  G[m1, m2]], T[2, 0, 2, p[2], G[p1, m1], G, G[p1, m1]], 
 T[2, 0, 2, p[2], G[p1, m1], G, G[p2, m1]], T[2, 0, 2, p[2], G[p1, m1], G, 
  G[p3, m1]], T[2, 0, 2, p[2], G[p2, m1], G, G[p1, m1]], 
 T[2, 0, 2, p[2], G[p2, m1], G, G[p2, m1]], T[2, 0, 2, p[2], G[p2, m1], G, 
  G[p3, m1]], T[2, 0, 2, p[2], G[p3, m1], G, G[p1, m1]], 
 T[2, 0, 2, p[2], G[p3, m1], G, G[p2, m1]], T[2, 0, 2, p[2], G[p3, m1], G, 
  G[p3, m1]], T[2, 0, 2, p[4], G[p1, p2], G, G[p1, p2]], 
 T[2, 0, 2, p[4], G[p1, p2], G, G[p2, p3]], T[2, 0, 2, p[4], G[p1, p2], G, 
  G[p3, p1]], T[2, 0, 2, p[4], G[p2, p3], G, G[p1, p2]], 
 T[2, 0, 2, p[4], G[p2, p3], G, G[p2, p3]], T[2, 0, 2, p[4], G[p2, p3], G, 
  G[p3, p1]], T[2, 0, 2, p[4], G[p3, p1], G, G[p1, p2]], 
 T[2, 0, 2, p[4], G[p3, p1], G, G[p2, p3]], T[2, 0, 2, p[4], G[p3, p1], G, 
  G[p3, p1]], T[2, 2, 0, p[0], G[m1, m2], G[m1, m2], G], 
 T[2, 2, 0, p[2], G[p1, m1], G[p1, m1], G], T[2, 2, 0, p[2], G[p1, m1], 
  G[p2, m1], G], T[2, 2, 0, p[2], G[p1, m1], G[p3, m1], G], 
 T[2, 2, 0, p[2], G[p2, m1], G[p1, m1], G], T[2, 2, 0, p[2], G[p2, m1], 
  G[p2, m1], G], T[2, 2, 0, p[2], G[p2, m1], G[p3, m1], G], 
 T[2, 2, 0, p[2], G[p3, m1], G[p1, m1], G], T[2, 2, 0, p[2], G[p3, m1], 
  G[p2, m1], G], T[2, 2, 0, p[2], G[p3, m1], G[p3, m1], G], 
 T[2, 2, 0, p[4], G[p1, p2], G[p1, p2], G], T[2, 2, 0, p[4], G[p1, p2], 
  G[p2, p3], G], T[2, 2, 0, p[4], G[p1, p2], G[p3, p1], G], 
 T[2, 2, 0, p[4], G[p2, p3], G[p1, p2], G], T[2, 2, 0, p[4], G[p2, p3], 
  G[p2, p3], G], T[2, 2, 0, p[4], G[p2, p3], G[p3, p1], G], 
 T[2, 2, 0, p[4], G[p3, p1], G[p1, p2], G], T[2, 2, 0, p[4], G[p3, p1], 
  G[p2, p3], G], T[2, 2, 0, p[4], G[p3, p1], G[p3, p1], G], 
 T[0, 2, 4, p[2], G, G[m1, m2], G[p1, p2, m1, m2]], 
 T[0, 2, 4, p[2], G, G[m1, m2], G[p2, p3, m2, m1]], 
 T[0, 2, 4, p[2], G, G[m1, m2], G[p3, p1, m1, m2]], 
 T[0, 2, 4, p[4], G, G[p1, m1], G[p1, p2, p3, m1]], 
 T[0, 2, 4, p[4], G, G[p2, m1], G[p1, p2, p3, m1]], 
 T[0, 2, 4, p[4], G, G[p3, m1], G[p1, p2, p3, m1]], 
 T[0, 4, 2, p[2], G, G[p1, p2, m1, m2], G[m1, m2]], 
 T[0, 4, 2, p[2], G, G[p2, p3, m2, m1], G[m1, m2]], 
 T[0, 4, 2, p[2], G, G[p3, p1, m1, m2], G[m1, m2]], 
 T[0, 4, 2, p[4], G, G[p1, p2, p3, m1], G[p1, m1]], 
 T[0, 4, 2, p[4], G, G[p1, p2, p3, m1], G[p2, m1]], 
 T[0, 4, 2, p[4], G, G[p1, p2, p3, m1], G[p3, m1]], 
 T[2, 0, 4, p[2], G[m1, m2], G, G[p1, p2, m1, m2]], 
 T[2, 0, 4, p[2], G[m1, m2], G, G[p2, p3, m2, m1]], 
 T[2, 0, 4, p[2], G[m1, m2], G, G[p3, p1, m1, m2]], 
 T[2, 0, 4, p[4], G[p1, m1], G, G[p1, p2, p3, m1]], 
 T[2, 0, 4, p[4], G[p2, m1], G, G[p1, p2, p3, m1]], 
 T[2, 0, 4, p[4], G[p3, m1], G, G[p1, p2, p3, m1]], 
 T[2, 4, 0, p[2], G[m1, m2], G[p1, p2, m1, m2], G], 
 T[2, 4, 0, p[2], G[m1, m2], G[p2, p3, m2, m1], G], 
 T[2, 4, 0, p[2], G[m1, m2], G[p3, p1, m1, m2], G], 
 T[2, 4, 0, p[4], G[p1, m1], G[p1, p2, p3, m1], G], 
 T[2, 4, 0, p[4], G[p2, m1], G[p1, p2, p3, m1], G], 
 T[2, 4, 0, p[4], G[p3, m1], G[p1, p2, p3, m1], G], 
 T[4, 0, 2, p[2], G[p1, p2, m1, m2], G, G[m1, m2]], 
 T[4, 0, 2, p[2], G[p2, p3, m2, m1], G, G[m1, m2]], 
 T[4, 0, 2, p[2], G[p3, p1, m1, m2], G, G[m1, m2]], 
 T[4, 0, 2, p[4], G[p1, p2, p3, m1], G, G[p1, m1]], 
 T[4, 0, 2, p[4], G[p1, p2, p3, m1], G, G[p2, m1]], 
 T[4, 0, 2, p[4], G[p1, p2, p3, m1], G, G[p3, m1]], 
 T[4, 2, 0, p[2], G[p1, p2, m1, m2], G[m1, m2], G], 
 T[4, 2, 0, p[2], G[p2, p3, m2, m1], G[m1, m2], G], 
 T[4, 2, 0, p[2], G[p3, p1, m1, m2], G[m1, m2], G], 
 T[4, 2, 0, p[4], G[p1, p2, p3, m1], G[p1, m1], G], 
 T[4, 2, 0, p[4], G[p1, p2, p3, m1], G[p2, m1], G], 
 T[4, 2, 0, p[4], G[p1, p2, p3, m1], G[p3, m1], G], 
 T[0, 4, 4, p[0], G, G[m1, m2, m3, m4], G[m1, m2, m3, m4]], 
 T[0, 4, 4, p[2], G, G[p1, m1, m2, m3], G[p1, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p1, m1, m2, m3], G[p2, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p1, m1, m2, m3], G[p3, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p2, m1, m2, m3], G[p1, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p2, m1, m2, m3], G[p2, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p2, m1, m2, m3], G[p3, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p3, m1, m2, m3], G[p1, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p3, m1, m2, m3], G[p2, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p3, m1, m2, m3], G[p3, m1, m2, m3]], 
 T[0, 4, 4, p[4], G, G[p1, p2, m1, m2], G[p1, p2, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p1, p2, m1, m2], G[p2, p3, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p1, p2, m1, m2], G[p3, p1, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p2, p3, m1, m2], G[p1, p2, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p2, p3, m1, m2], G[p2, p3, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p2, p3, m1, m2], G[p3, p1, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p3, p1, m1, m2], G[p1, p2, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p3, p1, m1, m2], G[p2, p3, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p3, p1, m1, m2], G[p3, p1, m1, m2]], 
 T[0, 4, 4, p[6], G, G[p1, p2, p3, m1], G[p1, p2, p3, m1]], 
 T[4, 0, 4, p[0], G[m1, m2, m3, m4], G, G[m1, m2, m3, m4]], 
 T[4, 0, 4, p[2], G[p1, m1, m2, m3], G, G[p1, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p1, m1, m2, m3], G, G[p2, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p1, m1, m2, m3], G, G[p3, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p2, m1, m2, m3], G, G[p1, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p2, m1, m2, m3], G, G[p2, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p2, m1, m2, m3], G, G[p3, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p3, m1, m2, m3], G, G[p1, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p3, m1, m2, m3], G, G[p2, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p3, m1, m2, m3], G, G[p3, m1, m2, m3]], 
 T[4, 0, 4, p[4], G[p1, p2, m1, m2], G, G[p1, p2, m1, m2]], 
 T[4, 0, 4, p[4], G[p1, p2, m1, m2], G, G[p2, p3, m1, m2]], 
 T[4, 0, 4, p[4], G[p1, p2, m1, m2], G, G[p3, p1, m1, m2]], 
 T[4, 0, 4, p[4], G[p2, p3, m1, m2], G, G[p1, p2, m1, m2]], 
 T[4, 0, 4, p[4], G[p2, p3, m1, m2], G, G[p2, p3, m1, m2]], 
 T[4, 0, 4, p[4], G[p2, p3, m1, m2], G, G[p3, p1, m1, m2]], 
 T[4, 0, 4, p[4], G[p3, p1, m1, m2], G, G[p1, p2, m1, m2]], 
 T[4, 0, 4, p[4], G[p3, p1, m1, m2], G, G[p2, p3, m1, m2]], 
 T[4, 0, 4, p[4], G[p3, p1, m1, m2], G, G[p3, p1, m1, m2]], 
 T[4, 0, 4, p[6], G[p1, p2, p3, m1], G, G[p1, p2, p3, m1]], 
 T[4, 4, 0, p[0], G[m1, m2, m3, m4], G[m1, m2, m3, m4], G], 
 T[4, 4, 0, p[2], G[p1, m1, m2, m3], G[p1, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p1, m1, m2, m3], G[p2, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p1, m1, m2, m3], G[p3, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p2, m1, m2, m3], G[p1, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p2, m1, m2, m3], G[p2, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p2, m1, m2, m3], G[p3, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p3, m1, m2, m3], G[p1, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p3, m1, m2, m3], G[p2, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p3, m1, m2, m3], G[p3, m1, m2, m3], G], 
 T[4, 4, 0, p[4], G[p1, p2, m1, m2], G[p1, p2, m1, m2], G], 
 T[4, 4, 0, p[4], G[p1, p2, m1, m2], G[p2, p3, m1, m2], G], 
 T[4, 4, 0, p[4], G[p1, p2, m1, m2], G[p3, p1, m1, m2], G], 
 T[4, 4, 0, p[4], G[p2, p3, m1, m2], G[p1, p2, m1, m2], G], 
 T[4, 4, 0, p[4], G[p2, p3, m1, m2], G[p2, p3, m1, m2], G], 
 T[4, 4, 0, p[4], G[p2, p3, m1, m2], G[p3, p1, m1, m2], G], 
 T[4, 4, 0, p[4], G[p3, p1, m1, m2], G[p1, p2, m1, m2], G], 
 T[4, 4, 0, p[4], G[p3, p1, m1, m2], G[p2, p3, m1, m2], G], 
 T[4, 4, 0, p[4], G[p3, p1, m1, m2], G[p3, p1, m1, m2], G], 
 T[4, 4, 0, p[6], G[p1, p2, p3, m1], G[p1, p2, p3, m1], G], 
 T[2, 2, 2, p[0], G[m1, m2], G[m2, m3], G[m3, m1]], 
 T[2, 2, 2, p[2], G[m1, m2], G[m1, m2], G[p1, p2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[m1, m2], G[p2, p3]], 
 T[2, 2, 2, p[2], G[m1, m2], G[m1, m2], G[p3, p1]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p1, m1], G[p1, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p1, m1], G[p2, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p1, m1], G[p3, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p1, p2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p2, m1], G[p1, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p2, m1], G[p2, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p2, m1], G[p3, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p2, p3], G[m1, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p3, m1], G[p1, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p3, m1], G[p2, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p3, m1], G[p3, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p3, p1], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p1, m1], G[p1, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p1, m1], G[p2, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p1, m1], G[p3, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p1, m2], G[m1, m2], G[p1, m1]], 
 T[2, 2, 2, p[2], G[p1, m2], G[m1, m2], G[p2, m1]], 
 T[2, 2, 2, p[2], G[p1, m2], G[m1, m2], G[p3, m1]], 
 T[2, 2, 2, p[2], G[p1, p2], G[m1, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p2, m1], G[p1, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p2, m1], G[p2, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p2, m1], G[p3, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p2, m2], G[m1, m2], G[p1, m1]], 
 T[2, 2, 2, p[2], G[p2, m2], G[m1, m2], G[p2, m1]], 
 T[2, 2, 2, p[2], G[p2, m2], G[m1, m2], G[p3, m1]], 
 T[2, 2, 2, p[2], G[p2, p3], G[m1, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p3, m1], G[p1, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p3, m1], G[p2, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p3, m1], G[p3, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p3, m2], G[m1, m2], G[p1, m1]], 
 T[2, 2, 2, p[2], G[p3, m2], G[m1, m2], G[p2, m1]], 
 T[2, 2, 2, p[2], G[p3, m2], G[m1, m2], G[p3, m1]], 
 T[2, 2, 2, p[2], G[p3, p1], G[m1, m2], G[m1, m2]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p1, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p1, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p1, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p1, p2], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p1, p2], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p1, p2], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p2, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p2, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p2, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p2, p3], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p2, p3], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p2, p3], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p3, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p3, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p3, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p3, p1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p3, p1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p3, p1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p1, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p1, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p1, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p2, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p2, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p2, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p3, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p3, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p3, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p1, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p1, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p1, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p1, p2], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p1, p2], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p1, p2], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p2, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p2, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p2, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p2, p3], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p2, p3], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p2, p3], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p3, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p3, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p3, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p3, p1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p3, p1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p3, p1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p1, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p1, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p1, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p2, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p2, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p2, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p3, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p3, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p3, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p1, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p1, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p1, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p1, p2], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p1, p2], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p1, p2], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p2, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p2, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p2, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p2, p3], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p2, p3], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p2, p3], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p3, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p3, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p3, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p3, p1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p3, p1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p3, p1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p1, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p1, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p1, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p2, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p2, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p2, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p3, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p3, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p3, m1], G[p3, m1]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p1, p2], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p1, p2], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p1, p2], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p2, p3], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p2, p3], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p2, p3], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p3, p1], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p3, p1], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p3, p1], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p1, p2], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p1, p2], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p1, p2], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p2, p3], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p2, p3], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p2, p3], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p3, p1], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p3, p1], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p3, p1], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p1, p2], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p1, p2], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p1, p2], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p2, p3], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p2, p3], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p2, p3], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p3, p1], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p3, p1], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p3, p1], G[p3, p1]], 
 T[2, 2, 4, p[0], G[m1, m2], G[m3, m4], G[m1, m2, m3, m4]], 
 T[2, 2, 4, p[2], G[m2, m3], G[m3, m1], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[2], G[m2, m3], G[m3, m1], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[2], G[m2, m3], G[m3, m1], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p1, m1], G[p1, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p1, m1], G[p2, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p1, m1], G[p3, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p2, m1], G[p1, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p2, m1], G[p2, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p2, m1], G[p3, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p3, m1], G[p1, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p3, m1], G[p2, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p3, m1], G[p3, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p1, m1], G[m2, m3], G[p1, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p1, m1], G[m2, m3], G[p2, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p1, m1], G[m2, m3], G[p3, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p2, m1], G[m2, m3], G[p1, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p2, m1], G[m2, m3], G[p2, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p2, m1], G[m2, m3], G[p3, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p3, m1], G[m2, m3], G[p1, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p3, m1], G[m2, m3], G[p2, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p3, m1], G[m2, m3], G[p3, m1, m2, m3]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p1, m2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p1, p2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p1, p2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p1, p2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p2, m2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p2, p3], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p2, p3], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p2, p3], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p3, m2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p3, p1], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p3, p1], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p3, p1], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p1, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p1, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p1, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p2, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p2, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p2, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p3, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p3, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p3, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m2], G[m1, m2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[4], G[p1, p2], G[m1, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, p2], G[m1, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, p2], G[m1, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p1, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p1, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p1, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p2, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p2, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p2, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p3, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p3, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p3, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m2], G[m1, m2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[4], G[p2, p3], G[m1, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, p3], G[m1, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, p3], G[m1, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p1, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p1, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p1, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p2, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p2, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p2, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p3, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p3, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p3, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m2], G[m1, m2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[4], G[p3, p1], G[m1, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, p1], G[m1, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, p1], G[m1, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[6], G[p1, m1], G[p1, p2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p1, m1], G[p2, p3], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p1, m1], G[p3, p1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p1, p2], G[p1, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p1, p2], G[p2, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p1, p2], G[p3, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p2, m1], G[p1, p2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p2, m1], G[p2, p3], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p2, m1], G[p3, p1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p2, p3], G[p1, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p2, p3], G[p2, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p2, p3], G[p3, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p3, m1], G[p1, p2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p3, m1], G[p2, p3], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p3, m1], G[p3, p1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p3, p1], G[p1, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p3, p1], G[p2, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p3, p1], G[p3, m1], G[p1, p2, p3, m1]], 
 T[2, 4, 2, p[0], G[m3, m4], G[m1, m2, m3, m4], G[m1, m2]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p1, m1, m2, m3], G[p1, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p1, m1, m2, m3], G[p2, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p1, m1, m2, m3], G[p3, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p2, m1, m2, m3], G[p1, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p2, m1, m2, m3], G[p2, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p2, m1, m2, m3], G[p3, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p3, m1, m2, m3], G[p1, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p3, m1, m2, m3], G[p2, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p3, m1, m2, m3], G[p3, m1]], 
 T[2, 4, 2, p[2], G[m3, m1], G[p1, p2, m1, m2], G[m2, m3]], 
 T[2, 4, 2, p[2], G[m3, m1], G[p2, p3, m1, m2], G[m2, m3]], 
 T[2, 4, 2, p[2], G[m3, m1], G[p3, p1, m1, m2], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p1, m1], G[p1, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p1, m1], G[p2, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p1, m1], G[p3, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p2, m1], G[p1, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p2, m1], G[p2, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p2, m1], G[p3, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p3, m1], G[p1, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p3, m1], G[p2, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p3, m1], G[p3, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, m1, m2], G[p1, p2]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, m1, m2], G[p2, p3]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, m1, m2], G[p3, p1]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, p3, m1], G[p1, m2]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, p3, m1], G[p2, m2]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, p3, m1], G[p3, m2]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p2, p3, m1, m2], G[p1, p2]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p2, p3, m1, m2], G[p2, p3]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p2, p3, m1, m2], G[p3, p1]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p3, p1, m1, m2], G[p1, p2]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p3, p1, m1, m2], G[p2, p3]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p3, p1, m1, m2], G[p3, p1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p1, p2, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p1, p2, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p1, p2, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p1, p2, p3, m1], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p2, p3, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p2, p3, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p2, p3, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p3, p1, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p3, p1, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p3, p1, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p1, p2], G[p1, p2, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p1, p2], G[p2, p3, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p1, p2], G[p3, p1, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p1, p2, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p1, p2, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p1, p2, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p1, p2, p3, m1], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p2, p3, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p2, p3, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p2, p3, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p3, p1, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p3, p1, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p3, p1, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p2, p3], G[p1, p2, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p2, p3], G[p2, p3, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p2, p3], G[p3, p1, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p1, p2, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p1, p2, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p1, p2, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p1, p2, p3, m1], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p2, p3, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p2, p3, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p2, p3, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p3, p1, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p3, p1, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p3, p1, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p3, p1], G[p1, p2, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p3, p1], G[p2, p3, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p3, p1], G[p3, p1, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[6], G[p1, m1], G[p1, p2, p3, m1], G[p1, p2]], 
 T[2, 4, 2, p[6], G[p1, m1], G[p1, p2, p3, m1], G[p2, p3]], 
 T[2, 4, 2, p[6], G[p1, m1], G[p1, p2, p3, m1], G[p3, p1]], 
 T[2, 4, 2, p[6], G[p1, p2], G[p1, p2, p3, m1], G[p1, m1]], 
 T[2, 4, 2, p[6], G[p1, p2], G[p1, p2, p3, m1], G[p2, m1]], 
 T[2, 4, 2, p[6], G[p1, p2], G[p1, p2, p3, m1], G[p3, m1]], 
 T[2, 4, 2, p[6], G[p2, m1], G[p1, p2, p3, m1], G[p1, p2]], 
 T[2, 4, 2, p[6], G[p2, m1], G[p1, p2, p3, m1], G[p2, p3]], 
 T[2, 4, 2, p[6], G[p2, m1], G[p1, p2, p3, m1], G[p3, p1]], 
 T[2, 4, 2, p[6], G[p2, p3], G[p1, p2, p3, m1], G[p1, m1]], 
 T[2, 4, 2, p[6], G[p2, p3], G[p1, p2, p3, m1], G[p2, m1]], 
 T[2, 4, 2, p[6], G[p2, p3], G[p1, p2, p3, m1], G[p3, m1]], 
 T[2, 4, 2, p[6], G[p3, m1], G[p1, p2, p3, m1], G[p1, p2]], 
 T[2, 4, 2, p[6], G[p3, m1], G[p1, p2, p3, m1], G[p2, p3]], 
 T[2, 4, 2, p[6], G[p3, m1], G[p1, p2, p3, m1], G[p3, p1]], 
 T[2, 4, 2, p[6], G[p3, p1], G[p1, p2, p3, m1], G[p1, m1]], 
 T[2, 4, 2, p[6], G[p3, p1], G[p1, p2, p3, m1], G[p2, m1]], 
 T[2, 4, 2, p[6], G[p3, p1], G[p1, p2, p3, m1], G[p3, m1]], 
 T[4, 2, 2, p[0], G[m1, m2, m3, m4], G[m1, m2], G[m3, m4]], 
 T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[m2, m3], G[p1, m1]], 
 T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[m2, m3], G[p2, m1]], 
 T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[m2, m3], G[p3, m1]], 
 T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[p1, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[p2, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[p3, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p1, p2, m1, m2], G[m2, m3], G[m3, m1]], 
 T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[m2, m3], G[p1, m1]], 
 T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[m2, m3], G[p2, m1]], 
 T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[m2, m3], G[p3, m1]], 
 T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[p1, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[p2, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[p3, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p2, p3, m1, m2], G[m2, m3], G[m3, m1]], 
 T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[m2, m3], G[p1, m1]], 
 T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[m2, m3], G[p2, m1]], 
 T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[m2, m3], G[p3, m1]], 
 T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[p1, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[p2, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[p3, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p3, p1, m1, m2], G[m2, m3], G[m3, m1]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[m1, m2], G[p1, p2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[m1, m2], G[p2, p3]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[m1, m2], G[p3, p1]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p1, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p1, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p1, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p1, p2], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p2, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p2, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p2, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p2, p3], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p3, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p3, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p3, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p3, p1], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[m1, m2], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[m1, m2], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[m1, m2], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[p1, m2], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[p2, m2], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[p3, m2], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[m1, m2], G[p1, p2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[m1, m2], G[p2, p3]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[m1, m2], G[p3, p1]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p1, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p1, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p1, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p1, p2], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p2, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p2, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p2, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p2, p3], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p3, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p3, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p3, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p3, p1], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[m1, m2], G[p1, p2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[m1, m2], G[p2, p3]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[m1, m2], G[p3, p1]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p1, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p1, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p1, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p1, p2], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p2, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p2, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p2, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p2, p3], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p3, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p3, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p3, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p3, p1], G[m1, m2]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, m1], G[p1, p2]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, m1], G[p2, p3]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, m1], G[p3, p1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, p2], G[p1, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, p2], G[p2, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, p2], G[p3, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, m1], G[p1, p2]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, m1], G[p2, p3]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, m1], G[p3, p1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, p3], G[p1, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, p3], G[p2, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, p3], G[p3, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, m1], G[p1, p2]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, m1], G[p2, p3]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, m1], G[p3, p1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, p1], G[p1, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, p1], G[p2, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, p1], G[p3, m1]]}

(* formfactors:  *)
{1 + A*(1 - C02/3 + log2/3 + 3*xi - (2*C01*xi)/3 - (C02*xi)/3 - 
    (log2*xi)/3) + A^2*(2461/36 + (125*C01)/12 + (155*C02)/108 + 
    (25*log2)/36 - (26*nf)/9 - (2*C01*nf)/9 - (2*C02*nf)/27 + 
    (2*log2*nf)/27 + (2275*xi)/36 - (5*C01*xi)/18 - (397*C02*xi)/54 - 
    (7*log2*xi)/6 + (131*xi^2)/9 + (191*C01*xi^2)/36 + (143*C02*xi^2)/108 + 
    (29*log2*xi^2)/36 + (32*G1eps[1])/9 - (2*nf*G1eps[1])/9 - 
    (13*xi*G1eps[1])/18 - (7*xi^2*G1eps[1])/6 + (38*G1eps[2])/9 - 
    (2*nf*G1eps[2])/9 + (41*xi*G1eps[2])/18 + (7*xi^2*G1eps[2])/6 - 
    (50*G1eps[3])/9 + (2*nf*G1eps[3])/9 - (149*xi*G1eps[3])/18 - 
    (35*xi^2*G1eps[3])/6 + (2*G1eps[4])/3 + 3*xi*G1eps[4] + 
    (7*xi^2*G1eps[4])/3 + (4*xi*G2[1])/9 - (7*G2[2])/18 + (19*xi*G2[2])/18 + 
    (89*G2[3])/18 - (83*xi*G2[3])/18 + (26*xi*G2[4])/9 - (59*G2[5])/18 + 
    (19*xi*G2[5])/18 + (14*G2[6])/27 - (8*xi*G2[6])/27 + (2*xi^2*G2[6])/27 + 
    (4*G2[7])/9 + (2*xi*G2[7])/9 + (11*G2[9])/18 - (23*xi*G2[9])/18 - 
    G2[10]/9 - (xi*G2[10])/9 + G2[11]/18 - (xi*G2[11])/9 + (xi^2*G2[11])/18 - 
    (7*G2[12])/18 + (xi*G2[12])/6 - (xi^2*G2[12])/18 - (34*G2[13])/9 - 
    (22*xi*G2[13])/9 + (5*G2[14])/9 + (7*G2[15])/18 - (xi*G2[15])/6 + 
    (xi^2*G2[15])/18 - (2*xi*G2[16])/9 - (19*G2[17])/6 - (35*xi*G2[17])/18 - 
    (19*xi^2*G2[17])/6 - (5*G2[18])/18 + (xi*G2[18])/9 - (xi^2*G2[18])/18 - 
    (5*G2[19])/18 + (5*xi*G2[19])/6 - (4*xi^2*G2[19])/9 - (11*G2[20])/18 + 
    (17*xi*G2[20])/18 - (xi^2*G2[20])/2 + (7*G2[21])/9 - (2*xi*G2[21])/3 + 
    (xi^2*G2[21])/9 + (2*G2[23])/9 + (2*xi*G2[23])/9 + (8*G2[24])/9 - 
    (4*xi*G2[24])/3 + (11*G2[25])/12 - (5*xi*G2[25])/36 - (2*xi^2*G2[25])/9 - 
    (23*G2[26])/12 + (37*xi*G2[26])/36 + (2*xi^2*G2[26])/9 - (61*G2[27])/36 + 
    (13*xi*G2[27])/4 - (4*xi^2*G2[27])/9 - (19*G2[28])/18 + 
    (19*xi*G2[28])/18 + (8*G2[29])/9 + (8*xi*G2[29])/9 + (35*G2[30])/18 - 
    (35*xi*G2[30])/18 - (16*G2[31])/9 + (5*xi*G2[31])/3 + (41*G2[32])/18 - 
    (7*xi*G2[32])/6 - (97*G2[33])/18 + (2*nf*G2[33])/9 + xi*G2[33] + 
    (29*xi^2*G2[33])/18 - (25*G2[34])/9 - (11*xi*G2[34])/9 + G2[35]/2 + 
    (xi*G2[35])/2 + (10*G2[36])/27 + (11*xi*G2[36])/27 - 
    (11*xi^2*G2[36])/27 + G2[37]/9 + (xi*G2[37])/9 - (2*G2[38])/9 - 
    (2*xi*G2[38])/9 - (107*G2[39])/54 + (2*nf*G2[39])/9 - (65*xi*G2[39])/27 - 
    (77*xi^2*G2[39])/54 - G2[40]/9 - (xi*G2[40])/9 - (13*G2[41])/3 + 
    (2*nf*G2[41])/9 - (38*xi*G2[41])/9 - (19*xi^2*G2[41])/9 + 
    (2*xi*G2[42])/9), A^2*(11/9 + (179*C01)/144 + (7*C02)/18 + 
   (53*C01*xi)/432 + (C02*xi)/18 + G2[1]/3 + (14*xi*G2[2])/9 + 
   (2*xi^2*G2[2])/9 - (xi*G2[3])/54 + (2*G2[5])/9 + (xi*G2[5])/54 + 
   (2*G2[6])/3 + (xi*G2[6])/27 - (2*G2[7])/9 - (4*G2[8])/9 + (2*G2[9])/3 - 
   (14*xi*G2[9])/9 - (2*xi^2*G2[9])/9 + (2*G2[10])/9 - (23*G2[11])/72 - 
   (xi*G2[11])/24 - (13*G2[12])/36 - (xi*G2[12])/36 + G2[13]/3 + 
   (13*G2[15])/36 + (xi*G2[15])/36 - (4*G2[17])/9 - (5*xi*G2[17])/54 + 
   (5*G2[18])/12 - (xi*G2[18])/36 - (11*G2[19])/54 + (xi*G2[19])/54 - 
   (14*G2[20])/27 - (xi*G2[20])/9 + (13*G2[21])/18 + (xi*G2[21])/18 + 
   (8*G2[22])/9 - (4*G2[23])/9 - (2*xi*G2[24])/27 + G2[25]/9 + (7*G2[26])/9 + 
   (xi*G2[26])/27 - G2[27] + (xi*G2[27])/27 + (xi*G2[28])/27 - 
   (xi*G2[30])/27 - (2*G2[31])/9 + (2*G2[32])/9 - (2*G2[33])/9 + 
   (2*xi*G2[36])/27 - (2*G2[37])/9 - (4*G2[38])/9 - (14*G2[39])/9 - 
   (xi*G2[39])/9 + (2*G2[40])/9 - G2[42]/3 - (2*G2[43])/3), 
 (-2*A*log2)/3 + A^2*(-2059/36 - (2429*C01)/432 - (44*C02)/27 - 
    (37*log2)/18 + (32*nf)/9 + (4*C01*nf)/9 + (2*log2*nf)/27 - (215*xi)/18 - 
    (101*C01*xi)/48 - (2*C02*xi)/3 - (17*log2*xi)/9 + (71*C01*xi^2)/216 - 
    (C02*xi^2)/27 + (log2*xi^2)/18 - (22*G1eps[1])/3 + (4*nf*G1eps[1])/9 - 
    (10*xi*G1eps[1])/9 + (22*G1eps[3])/3 - (4*nf*G1eps[3])/9 + 
    (10*xi*G1eps[3])/9 - G2[1]/6 - (xi*G2[1])/18 + (23*G2[2])/18 - 
    (xi*G2[2])/6 + (4*xi^2*G2[2])/9 - (307*G2[3])/108 + (31*xi*G2[3])/108 - 
    (xi^2*G2[3])/54 + (67*G2[5])/108 + (5*xi*G2[5])/108 + (xi^2*G2[5])/54 - 
    (23*G2[6])/18 + (17*xi*G2[6])/54 - G2[7]/6 + (11*xi*G2[7])/18 + 
    (4*xi*G2[8])/9 - (25*G2[9])/18 + (5*xi*G2[9])/18 - (4*xi^2*G2[9])/9 - 
    G2[10]/18 + (xi*G2[10])/18 + G2[11]/18 + (7*xi*G2[11])/18 - 
    (xi^2*G2[11])/36 + (17*G2[12])/24 + (xi*G2[12])/24 + (11*G2[13])/18 - 
    (5*xi*G2[13])/6 - (17*G2[15])/24 - (xi*G2[15])/24 - (xi*G2[16])/9 - 
    (97*G2[17])/216 + (191*xi*G2[17])/216 - (2*xi^2*G2[17])/9 + G2[18]/3 - 
    (5*xi*G2[18])/18 + (43*G2[19])/108 - (xi*G2[19])/4 + (xi^2*G2[19])/27 + 
    (89*G2[20])/72 + (155*xi*G2[20])/216 - (11*xi^2*G2[20])/54 - 
    (7*G2[21])/6 - (xi*G2[21])/6 - (2*G2[22])/9 + (2*xi*G2[22])/9 + 
    G2[23]/9 - (xi*G2[23])/9 - (46*G2[24])/27 - (2*xi*G2[24])/27 - 
    (2*xi^2*G2[24])/27 + (25*G2[25])/36 - (4*xi*G2[25])/9 + (41*G2[26])/27 + 
    (19*xi*G2[26])/108 + (xi^2*G2[26])/27 + (199*G2[27])/54 - 
    (41*xi*G2[27])/108 + (xi^2*G2[27])/27 + (23*G2[28])/27 - 
    (7*xi*G2[28])/54 + (xi^2*G2[28])/27 - (71*G2[30])/27 + (7*xi*G2[30])/54 - 
    (xi^2*G2[30])/27 + (67*G2[31])/18 - (xi*G2[31])/3 - (49*G2[32])/18 + 
    (xi*G2[32])/3 + (107*G2[33])/18 - (4*nf*G2[33])/9 + 2*xi*G2[33] + 
    (7*G2[34])/9 - (2*xi*G2[34])/9 - (19*G2[36])/18 + (43*xi*G2[36])/54 - 
    (xi^2*G2[36])/9 + G2[37]/18 - (xi*G2[37])/18 + G2[38]/9 - (xi*G2[38])/9 + 
    (16*G2[39])/27 - (11*xi*G2[39])/9 + (2*xi^2*G2[39])/27 - G2[40]/18 + 
    (xi*G2[40])/18 + (95*G2[41])/18 - (4*nf*G2[41])/9 + (31*xi*G2[41])/18 + 
    G2[42]/6 + (xi*G2[42])/6 + G2[43]/6 + (xi*G2[43])/2 - (10*G2[44])/9), 
 (2*A*C01)/9 + A^2*(-22/27 - (545*C01)/144 + (29*C02)/18 - (2*log2)/3 - 
    (2*C01*nf)/81 - (11*xi)/27 + (1273*C01*xi)/432 - (85*C02*xi)/162 - 
    (10*log2*xi)/27 + (35*C01*xi^2)/108 - (26*C02*xi^2)/81 + 
    (8*log2*xi^2)/27 - (22*G1eps[4])/9 + (4*nf*G1eps[4])/27 - 
    (10*xi*G1eps[4])/27 - (4*G2[1])/27 - (xi*G2[1])/9 - (10*G2[2])/3 - 
    (8*xi*G2[2])/9 + (2*xi^2*G2[2])/3 + (95*G2[3])/54 + (xi*G2[3])/18 - 
    (xi^2*G2[3])/9 - (44*G2[4])/27 - (89*G2[5])/54 - (7*xi*G2[5])/54 + 
    (xi^2*G2[5])/9 + (13*G2[6])/27 - (14*xi*G2[6])/81 - (20*xi^2*G2[6])/81 + 
    (2*xi*G2[7])/9 + (4*G2[8])/27 - (8*xi*G2[8])/27 + (26*G2[9])/9 + 
    (10*xi*G2[9])/9 - (2*xi^2*G2[9])/3 - G2[10]/9 - (xi*G2[10])/9 + 
    G2[11]/72 - (3*xi*G2[11])/8 + (xi^2*G2[11])/18 - (5*G2[12])/9 - 
    (xi^2*G2[12])/9 + (20*G2[13])/27 + (xi*G2[13])/27 + (5*G2[14])/9 + 
    (5*G2[15])/9 + (xi^2*G2[15])/9 + (2*xi*G2[16])/9 + (325*G2[17])/108 - 
    (4*nf*G2[17])/27 - (37*xi*G2[17])/36 + (xi^2*G2[17])/27 - 
    (37*G2[18])/108 + (xi*G2[18])/36 - (xi^2*G2[18])/9 - (xi*G2[19])/9 - 
    (131*G2[20])/108 - (55*xi*G2[20])/108 + (4*xi^2*G2[20])/27 + 
    (17*G2[21])/18 - (xi*G2[21])/6 + (2*xi^2*G2[21])/9 - (4*G2[22])/9 - 
    (4*xi*G2[22])/9 + (2*G2[23])/9 + (2*xi*G2[23])/9 + (64*G2[24])/27 + 
    (2*xi*G2[24])/27 - (4*xi^2*G2[24])/9 - (2*G2[25])/27 - (xi*G2[25])/27 - 
    (29*G2[26])/18 - (xi*G2[26])/6 + (2*xi^2*G2[26])/9 - (25*G2[27])/54 + 
    (xi*G2[27])/54 + (2*xi^2*G2[27])/9 - (31*G2[28])/27 - (2*xi*G2[28])/27 + 
    (2*xi^2*G2[28])/9 + (31*G2[30])/27 + (2*xi*G2[30])/27 - 
    (2*xi^2*G2[30])/9 + (4*G2[31])/27 + (2*xi*G2[31])/27 - (4*G2[32])/27 - 
    (2*xi*G2[32])/27 + (4*G2[33])/27 + (2*xi*G2[33])/27 - (5*G2[36])/27 - 
    (xi*G2[36])/81 - (16*xi^2*G2[36])/81 + G2[37]/9 + (xi*G2[37])/9 + 
    (2*G2[38])/9 + (2*xi*G2[38])/9 + (61*G2[39])/27 + (58*xi*G2[39])/81 - 
    (2*xi^2*G2[39])/81 - G2[40]/9 - (xi*G2[40])/9 - (4*G2[42])/27 - 
    (xi*G2[42])/9 + G2[43]/9 - (xi*G2[43])/3), 
 (-2*A*C01)/9 + A^2*(22/27 + (673*C01)/144 - (19*C02)/6 + (2*log2)/3 + 
    (2*C01*nf)/81 + (11*xi)/27 - (1057*C01*xi)/432 - (23*C02*xi)/162 + 
    (10*log2*xi)/27 - (35*C01*xi^2)/108 + (26*C02*xi^2)/81 - 
    (8*log2*xi^2)/27 + (22*G1eps[4])/9 - (4*nf*G1eps[4])/27 + 
    (10*xi*G1eps[4])/27 + (4*G2[1])/27 + (xi*G2[1])/9 + G2[2] - 
    (2*xi*G2[2])/3 - (95*G2[3])/54 - (xi*G2[3])/18 + (xi^2*G2[3])/9 + 
    (44*G2[4])/27 + (89*G2[5])/54 + (7*xi*G2[5])/54 - (xi^2*G2[5])/9 - 
    (25*G2[6])/27 - (22*xi*G2[6])/81 + (20*xi^2*G2[6])/81 - (2*xi*G2[7])/9 - 
    (4*G2[8])/27 + (8*xi*G2[8])/27 - (5*G2[9])/9 + (4*xi*G2[9])/9 - 
    G2[10]/9 - (xi*G2[10])/9 - (35*G2[11])/216 + (35*xi*G2[11])/72 - 
    (xi^2*G2[11])/18 + (14*G2[12])/27 + (xi*G2[12])/36 + (xi^2*G2[12])/9 - 
    (4*G2[13])/9 - (7*xi*G2[13])/27 - (5*G2[14])/9 - (14*G2[15])/27 - 
    (xi*G2[15])/36 - (xi^2*G2[15])/9 - (4*G2[16])/27 - (xi*G2[16])/9 - 
    (119*G2[17])/36 + (4*nf*G2[17])/27 + (2*xi*G2[17])/3 - (xi^2*G2[17])/27 + 
    (23*G2[18])/36 - (xi*G2[18])/4 + (xi^2*G2[18])/9 + G2[19]/9 + 
    (2*xi*G2[19])/9 + (5*G2[20])/4 + (13*xi*G2[20])/27 - (4*xi^2*G2[20])/27 - 
    (37*G2[21])/27 + (xi*G2[21])/9 - (2*xi^2*G2[21])/9 - (4*G2[22])/9 - 
    (4*xi*G2[22])/9 + (2*G2[23])/9 + (2*xi*G2[23])/9 - (76*G2[24])/27 - 
    (14*xi*G2[24])/27 + (4*xi^2*G2[24])/9 + (2*G2[25])/27 + (xi*G2[25])/27 + 
    (23*G2[26])/18 - (xi*G2[26])/6 - (2*xi^2*G2[26])/9 + (67*G2[27])/54 + 
    (17*xi*G2[27])/54 - (2*xi^2*G2[27])/9 + (31*G2[28])/27 + 
    (2*xi*G2[28])/27 - (2*xi^2*G2[28])/9 - (31*G2[30])/27 - 
    (2*xi*G2[30])/27 + (2*xi^2*G2[30])/9 - (4*G2[31])/27 - (2*xi*G2[31])/27 + 
    (4*G2[32])/27 + (2*xi*G2[32])/27 - (4*G2[33])/27 - (2*xi*G2[33])/27 + 
    (23*G2[36])/27 + (55*xi*G2[36])/81 + (16*xi^2*G2[36])/81 + G2[37]/9 + 
    (xi*G2[37])/9 + (2*G2[38])/9 + (2*xi*G2[38])/9 - (37*G2[39])/27 - 
    (22*xi*G2[39])/81 + (2*xi^2*G2[39])/81 - G2[40]/9 - (xi*G2[40])/9 + 
    (2*xi*G2[42])/9 + G2[43]/6 + (xi*G2[43])/2), 
 (2*A*log2)/3 + A^2*(2059/36 + (2465*C01)/432 + (35*C02)/27 + (37*log2)/18 - 
    (32*nf)/9 - (4*C01*nf)/9 - (2*log2*nf)/27 + (215*xi)/18 + 
    (27*C01*xi)/16 + C02*xi + (17*log2*xi)/9 - (71*C01*xi^2)/216 + 
    (C02*xi^2)/27 - (log2*xi^2)/18 + (22*G1eps[1])/3 - (4*nf*G1eps[1])/9 + 
    (10*xi*G1eps[1])/9 - (22*G1eps[3])/3 + (4*nf*G1eps[3])/9 - 
    (10*xi*G1eps[3])/9 + G2[1]/6 + (xi*G2[1])/18 - G2[2] - (5*xi*G2[2])/9 + 
    (xi^2*G2[2])/3 + (307*G2[3])/108 - (31*xi*G2[3])/108 + (xi^2*G2[3])/54 - 
    (67*G2[5])/108 - (5*xi*G2[5])/108 - (xi^2*G2[5])/54 + (19*G2[6])/18 - 
    (5*xi*G2[6])/54 + G2[7]/6 - (11*xi*G2[7])/18 - (4*xi*G2[8])/9 + 
    (10*G2[9])/9 + (4*xi*G2[9])/9 - (xi^2*G2[9])/3 - G2[10]/18 + 
    (xi*G2[10])/18 + G2[11]/9 - (xi*G2[11])/3 + (xi^2*G2[11])/36 - 
    (2*G2[12])/3 - (xi*G2[12])/36 - (17*G2[13])/18 + (13*xi*G2[13])/18 + 
    (2*G2[15])/3 + (xi*G2[15])/36 + G2[16]/6 + (xi*G2[16])/6 + 
    (13*G2[17])/54 - (79*xi*G2[17])/108 + (2*xi^2*G2[17])/9 - (2*G2[18])/3 + 
    (xi*G2[18])/6 - (37*G2[19])/108 + (7*xi*G2[19])/36 - (xi^2*G2[19])/27 - 
    (23*G2[20])/18 - (79*xi*G2[20])/108 + (11*xi^2*G2[20])/54 + 
    (17*G2[21])/12 - (7*xi*G2[21])/36 - (2*G2[22])/9 + (2*xi*G2[22])/9 + 
    G2[23]/9 - (xi*G2[23])/9 + (40*G2[24])/27 + (8*xi*G2[24])/27 + 
    (2*xi^2*G2[24])/27 - (25*G2[25])/36 + (4*xi*G2[25])/9 - (91*G2[26])/54 - 
    (xi*G2[26])/108 - (xi^2*G2[26])/27 - (95*G2[27])/27 + 
    (23*xi*G2[27])/108 - (xi^2*G2[27])/27 - (23*G2[28])/27 + 
    (7*xi*G2[28])/54 - (xi^2*G2[28])/27 + (71*G2[30])/27 - (7*xi*G2[30])/54 + 
    (xi^2*G2[30])/27 - (49*G2[31])/18 + (xi*G2[31])/3 + (49*G2[32])/18 - 
    (xi*G2[32])/3 - (107*G2[33])/18 + (4*nf*G2[33])/9 - 2*xi*G2[33] - 
    (7*G2[34])/9 + (2*xi*G2[34])/9 - G2[35] + (25*G2[36])/18 - 
    (61*xi*G2[36])/54 + (xi^2*G2[36])/9 + G2[37]/18 - (xi*G2[37])/18 + 
    G2[38]/9 - (xi*G2[38])/9 - (10*G2[39])/27 + xi*G2[39] - 
    (2*xi^2*G2[39])/27 - G2[40]/18 + (xi*G2[40])/18 - (95*G2[41])/18 + 
    (4*nf*G2[41])/9 - (31*xi*G2[41])/18 - (xi*G2[42])/9 - G2[43]/4 - 
    (xi*G2[43])/12 + (10*G2[44])/9), 
 A^2*(-11/9 - (299*C01)/144 + (11*C02)/6 - (53*C01*xi)/432 - (C02*xi)/18 - 
   G2[1]/3 - (4*G2[2])/3 + (13*xi*G2[2])/9 + (2*xi^2*G2[2])/9 + 
   (xi*G2[3])/54 - (2*G2[5])/9 - (xi*G2[5])/54 + (2*G2[6])/9 - 
   (xi*G2[6])/27 + (2*G2[7])/9 + (4*G2[8])/9 + (2*G2[9])/3 - 
   (13*xi*G2[9])/9 - (2*xi^2*G2[9])/9 + (2*G2[10])/9 - G2[11]/72 + 
   (xi*G2[11])/24 + (5*G2[12])/18 + (xi*G2[12])/36 + G2[13]/3 - 
   (5*G2[15])/18 - (xi*G2[15])/36 - G2[16]/3 + (43*G2[17])/36 + 
   (5*xi*G2[17])/54 + G2[18]/4 + (xi*G2[18])/36 - G2[19]/54 - 
   (xi*G2[19])/54 + (65*G2[20])/108 + (xi*G2[20])/9 - (7*G2[21])/18 - 
   (xi*G2[21])/18 + (8*G2[22])/9 - (4*G2[23])/9 + (8*G2[24])/9 + 
   (2*xi*G2[24])/27 - G2[25]/9 - G2[26]/9 - (xi*G2[26])/27 - G2[27]/9 - 
   (xi*G2[27])/27 - (xi*G2[28])/27 + (xi*G2[30])/27 + (2*G2[31])/9 - 
   (2*G2[32])/9 + (2*G2[33])/9 - (4*G2[36])/3 - (2*xi*G2[36])/27 - 
   (2*G2[37])/9 - (4*G2[38])/9 + (2*G2[39])/9 + (xi*G2[39])/9 + 
   (2*G2[40])/9), (2*A*C01)/9 + A^2*(3 - 5*C01 + (11*C02)/3 - (4*log2)/3 - 
    (2*C01*nf)/81 - 3*xi + (263*C01*xi)/108 - (98*C02*xi)/81 + 
    (17*log2*xi)/27 - (C01*xi^2)/12 + (19*C02*xi^2)/81 - (log2*xi^2)/27 - 
    (22*G1eps[4])/9 + (4*nf*G1eps[4])/27 - (10*xi*G1eps[4])/27 - 
    (4*G2[1])/27 - (2*xi*G2[1])/9 - (13*G2[2])/6 + (5*xi*G2[2])/18 + 
    (xi^2*G2[2])/9 + (97*G2[3])/54 - (7*xi*G2[3])/27 + (xi^2*G2[3])/27 - 
    (44*G2[4])/27 - (71*G2[5])/54 + (xi*G2[5])/27 - (xi^2*G2[5])/27 + 
    (43*G2[6])/27 - (65*xi*G2[6])/81 + (10*xi^2*G2[6])/81 - (2*G2[7])/9 + 
    (2*xi*G2[7])/9 - (4*G2[8])/27 + (4*xi*G2[8])/9 + (43*G2[9])/18 - 
    (17*xi*G2[9])/18 - (xi^2*G2[9])/9 - G2[10]/18 - (xi*G2[10])/6 + 
    (7*G2[11])/27 + (5*xi*G2[11])/18 - (xi^2*G2[11])/18 - (19*G2[12])/216 + 
    (7*xi*G2[12])/72 + (xi^2*G2[12])/18 + (11*G2[13])/9 - (17*xi*G2[13])/27 + 
    (5*G2[14])/9 + (19*G2[15])/216 - (7*xi*G2[15])/72 - (xi^2*G2[15])/18 + 
    (17*G2[16])/54 - (xi*G2[16])/18 + (65*G2[17])/24 - (4*nf*G2[17])/27 + 
    (73*xi*G2[17])/216 - (xi^2*G2[17])/54 - G2[18]/2 - (4*xi*G2[18])/9 + 
    (xi^2*G2[18])/18 - (131*G2[19])/108 - (49*xi*G2[19])/108 + 
    (4*xi^2*G2[19])/27 - (55*G2[20])/72 + (155*xi*G2[20])/216 - 
    (xi^2*G2[20])/6 + (7*G2[21])/27 - (xi*G2[21])/9 - (xi^2*G2[21])/9 + 
    (5*G2[22])/9 + (xi*G2[22])/3 - (2*G2[23])/9 - (2*xi*G2[23])/9 + 
    (31*G2[24])/9 - (7*xi*G2[24])/9 + (4*xi^2*G2[24])/27 + G2[25]/3 - 
    (xi*G2[25])/3 - (37*G2[26])/36 + (xi*G2[26])/4 - (2*xi^2*G2[26])/27 - 
    (49*G2[27])/36 + (29*xi*G2[27])/36 - (2*xi^2*G2[27])/27 - (11*G2[28])/9 + 
    (5*xi*G2[28])/9 - (2*xi^2*G2[28])/27 + (11*G2[30])/9 - (5*xi*G2[30])/9 + 
    (2*xi^2*G2[30])/27 - (2*G2[31])/9 + (2*xi*G2[31])/9 + (2*G2[32])/9 - 
    (2*xi*G2[32])/9 - (2*G2[33])/3 + (2*xi*G2[33])/3 - (11*G2[34])/9 + 
    (xi*G2[34])/3 + G2[36]/54 - (149*xi*G2[36])/162 + (17*xi^2*G2[36])/81 + 
    G2[37]/18 + (xi*G2[37])/6 + (2*G2[38])/9 + (2*xi*G2[38])/9 + 
    (17*G2[39])/54 - (49*xi*G2[39])/162 - (11*xi^2*G2[39])/81 - 
    (11*G2[40])/18 - (xi*G2[40])/2 - (2*G2[41])/9 + (2*xi*G2[41])/9 + 
    G2[42]/6 + (xi*G2[42])/6 + G2[43]/6 + (xi*G2[43])/2), 
 A^2*(C01/2 - (13*G2[2])/18 + (xi*G2[2])/18 + (13*G2[9])/18 - (xi*G2[9])/18 - 
   G2[11]/3 - G2[12]/12 + (2*G2[13])/3 + G2[15]/12 - G2[16]/3 + G2[17]/12 + 
   (2*G2[18])/3 + G2[20]/12 + G2[21]/3 - G2[42]/3 - (2*G2[43])/3), 
 (-2*A*C01)/9 + A^2*(-3 + (71*C01)/18 - (28*C02)/9 + (4*log2)/3 + 
    (2*C01*nf)/81 + 3*xi - (245*C01*xi)/108 + (125*C02*xi)/81 - 
    (17*log2*xi)/27 + (C01*xi^2)/12 - (19*C02*xi^2)/81 + (log2*xi^2)/27 + 
    (22*G1eps[4])/9 - (4*nf*G1eps[4])/27 + (10*xi*G1eps[4])/27 + 
    (4*G2[1])/27 + (2*xi*G2[1])/9 + (41*G2[2])/18 - (7*xi*G2[2])/18 + 
    (xi^2*G2[2])/3 - (97*G2[3])/54 + (7*xi*G2[3])/27 - (xi^2*G2[3])/27 + 
    (44*G2[4])/27 + (71*G2[5])/54 - (xi*G2[5])/27 + (xi^2*G2[5])/27 - 
    (37*G2[6])/27 + (47*xi*G2[6])/81 - (10*xi^2*G2[6])/81 + (2*G2[7])/9 - 
    (2*xi*G2[7])/9 + (4*G2[8])/27 - (4*xi*G2[8])/9 - (5*G2[9])/2 + 
    (19*xi*G2[9])/18 - (xi^2*G2[9])/3 + G2[10]/6 + (xi*G2[10])/18 + 
    (2*G2[11])/9 - (xi*G2[11])/6 + (xi^2*G2[11])/18 + (5*G2[12])/24 - 
    (5*xi*G2[12])/72 - (xi^2*G2[12])/18 - (59*G2[13])/27 + 
    (11*xi*G2[13])/27 - (5*G2[14])/9 - (5*G2[15])/24 + (5*xi*G2[15])/72 + 
    (xi^2*G2[15])/18 + G2[16]/6 + (xi*G2[16])/6 - (575*G2[17])/216 + 
    (4*nf*G2[17])/27 - (115*xi*G2[17])/216 + (xi^2*G2[17])/54 - 
    (25*G2[18])/54 + (2*xi*G2[18])/9 - (xi^2*G2[18])/18 + (125*G2[19])/108 + 
    (55*xi*G2[19])/108 - (4*xi^2*G2[19])/27 + (139*G2[20])/216 - 
    (161*xi*G2[20])/216 + (xi^2*G2[20])/6 - G2[21]/3 - (xi*G2[21])/9 + 
    (xi^2*G2[21])/9 - G2[22]/3 - (5*xi*G2[22])/9 + (2*G2[23])/9 + 
    (2*xi*G2[23])/9 - (29*G2[24])/9 + (5*xi*G2[24])/9 - (4*xi^2*G2[24])/27 - 
    G2[25]/3 + (xi*G2[25])/3 + (13*G2[26])/12 - (11*xi*G2[26])/36 + 
    (2*xi^2*G2[26])/27 + (13*G2[27])/12 - (35*xi*G2[27])/36 + 
    (2*xi^2*G2[27])/27 + (11*G2[28])/9 - (5*xi*G2[28])/9 + 
    (2*xi^2*G2[28])/27 - (11*G2[30])/9 + (5*xi*G2[30])/9 - 
    (2*xi^2*G2[30])/27 + (2*G2[31])/9 - (2*xi*G2[31])/9 - (2*G2[32])/9 + 
    (2*xi*G2[32])/9 + (2*G2[33])/3 - (2*xi*G2[33])/3 + G2[34] - 
    (xi*G2[34])/9 - (7*G2[36])/54 + (167*xi*G2[36])/162 - 
    (17*xi^2*G2[36])/81 - G2[37]/6 - (xi*G2[37])/18 - (2*G2[38])/9 - 
    (2*xi*G2[38])/9 - (41*G2[39])/54 + (49*xi*G2[39])/162 + 
    (11*xi^2*G2[39])/81 + G2[40]/2 + (11*xi*G2[40])/18 + (2*G2[41])/9 - 
    (2*xi*G2[41])/9 + (17*G2[42])/54 - (xi*G2[42])/18 + (7*G2[43])/18 - 
    (xi*G2[43])/6), c[1], A*(-2 + (2*C02)/3) + 4*c[1] + 
  A^2*(-7561/108 - (313*C01)/81 + (667*C02)/27 + (16*log2)/9 + (589*nf)/162 + 
    (2*C01*nf)/9 - (2*C02*nf)/27 - (32*xi)/3 - (5*C01*xi)/27 - 
    (106*C02*xi)/27 + (2*log2*xi)/9 - (2*G1eps[1])/9 + (2*xi*G1eps[1])/9 - 
    (76*G1eps[2])/9 + (4*nf*G1eps[2])/9 - (14*xi*G1eps[2])/9 + 8*G1eps[3] - 
    (4*nf*G1eps[3])/9 + (22*xi*G1eps[3])/9 + (8*G1eps[4])/27 - 
    (4*xi*G1eps[4])/9 + (2*G2[2])/9 + (4*xi*G2[2])/9 + (46*G2[3])/9 - 
    (4*xi*G2[3])/27 + (10*G2[5])/27 + (4*xi*G2[5])/27 - (28*G2[6])/27 - 
    (8*xi*G2[6])/27 - (2*G2[9])/9 - (4*xi*G2[9])/9 + (2*G2[10])/9 + 
    (5*G2[11])/9 + (8*G2[13])/27 - (19*G2[17])/27 + (10*xi*G2[17])/27 - 
    (25*G2[19])/27 + (10*xi*G2[19])/27 + (8*G2[20])/9 - (4*G2[23])/9 - 
    (20*G2[24])/27 - (16*xi*G2[24])/27 + (17*G2[25])/27 - (2*xi*G2[25])/9 - 
    (4*G2[26])/9 + (2*xi*G2[26])/27 - (260*G2[27])/27 + (32*xi*G2[27])/27 - 
    (130*G2[28])/27 + (8*xi*G2[28])/27 - (16*G2[29])/9 + (130*G2[30])/27 - 
    (8*xi*G2[30])/27 - (148*G2[31])/27 + (94*G2[32])/27 - (28*G2[33])/27 + 
    (2*xi*G2[33])/9 + (44*G2[34])/9 - 2*G2[35] - (38*G2[36])/27 + 
    (20*xi*G2[36])/27 - (2*G2[37])/9 + (4*G2[38])/9 + (136*G2[39])/27 - 
    (4*nf*G2[39])/9 + (44*xi*G2[39])/27 + (2*G2[40])/9 + (47*G2[41])/9 - 
    (2*nf*G2[41])/9 + (4*xi*G2[41])/3), A*(-1 + C02/3) + 2*c[1] + 
  A^2*(-7529/216 + (961*C01)/648 + (830*C02)/81 + (28*log2)/27 + 
    (589*nf)/324 + (C01*nf)/9 - (C02*nf)/27 - (16*xi)/3 - (19*C01*xi)/108 - 
    (323*C02*xi)/162 + (log2*xi)/27 - G1eps[1]/9 + (xi*G1eps[1])/9 - 
    (38*G1eps[2])/9 + (2*nf*G1eps[2])/9 - (7*xi*G1eps[2])/9 + 4*G1eps[3] - 
    (2*nf*G1eps[3])/9 + (11*xi*G1eps[3])/9 + (2*G1eps[4])/27 - 
    (2*xi*G1eps[4])/9 - (4*G2[2])/9 - (17*xi*G2[2])/9 + (131*G2[3])/54 - 
    (2*xi*G2[3])/27 + (17*G2[5])/54 + (2*xi*G2[5])/27 - (91*G2[6])/81 - 
    (7*xi*G2[6])/81 + (4*G2[9])/9 + (17*xi*G2[9])/9 + G2[11]/4 + G2[12]/18 + 
    (2*G2[13])/27 - G2[15]/18 - (37*G2[17])/27 + (11*xi*G2[17])/54 + 
    G2[18]/18 - (31*G2[19])/54 + (11*xi*G2[19])/54 + (13*G2[20])/27 - 
    G2[21]/9 - (4*G2[22])/9 - (38*G2[24])/27 - (8*xi*G2[24])/27 + 
    (17*G2[25])/54 - (xi*G2[25])/9 + G2[26]/54 + (xi*G2[26])/27 - 
    (217*G2[27])/54 + (16*xi*G2[27])/27 - 2*G2[28] + (4*xi*G2[28])/27 - 
    (8*G2[29])/9 + 2*G2[30] - (4*xi*G2[30])/27 - (74*G2[31])/27 + 
    (47*G2[32])/27 - (14*G2[33])/27 + (xi*G2[33])/9 + (22*G2[34])/9 - 
    G2[35] - (8*G2[36])/81 + (34*xi*G2[36])/81 + (4*G2[38])/9 + 
    (185*G2[39])/81 - (2*nf*G2[39])/9 + (62*xi*G2[39])/81 + (47*G2[41])/18 - 
    (nf*G2[41])/9 + (2*xi*G2[41])/3), A*(-1 + C02/3) + 2*c[1] + 
  A^2*(-8057/216 - (1765*C01)/1296 + (308*C02)/27 + (10*log2)/9 + 
    (589*nf)/324 + (C01*nf)/9 - (C02*nf)/27 - (16*xi)/3 - (49*C01*xi)/432 - 
    (109*C02*xi)/54 + (log2*xi)/9 - G1eps[1]/9 + (xi*G1eps[1])/9 - 
    (38*G1eps[2])/9 + (2*nf*G1eps[2])/9 - (7*xi*G1eps[2])/9 + 4*G1eps[3] - 
    (2*nf*G1eps[3])/9 + (11*xi*G1eps[3])/9 + (7*G1eps[4])/27 - 
    (5*xi*G1eps[4])/27 - (4*G2[1])/9 - (7*G2[2])/9 + (4*xi*G2[2])/3 - 
    (4*xi^2*G2[2])/9 + (7*G2[3])/3 - (xi*G2[3])/18 - G2[5]/27 + 
    (xi*G2[5])/18 - (49*G2[6])/27 - (5*xi*G2[6])/27 + (4*G2[7])/9 + 
    (4*G2[8])/9 - (5*G2[9])/9 - (4*xi*G2[9])/3 + (4*xi^2*G2[9])/9 + 
    (41*G2[11])/72 + (xi*G2[11])/24 + (5*G2[12])/9 - (xi*G2[12])/36 + 
    (11*G2[13])/27 - (5*G2[15])/9 + (xi*G2[15])/36 - (5*G2[16])/9 + 
    (31*G2[17])/108 + (11*xi*G2[17])/54 + (25*G2[18])/36 - (xi*G2[18])/36 - 
    (25*G2[19])/54 + (xi*G2[19])/6 + (215*G2[20])/108 - (xi*G2[20])/27 - 
    (11*G2[21])/18 + (xi*G2[21])/18 - (4*G2[22])/9 - (8*G2[24])/9 - 
    (2*xi*G2[24])/9 + (5*G2[25])/54 - (xi*G2[25])/9 - (37*G2[26])/54 - 
    (19*G2[27])/6 + (5*xi*G2[27])/9 - (49*G2[28])/27 + (xi*G2[28])/9 - 
    (8*G2[29])/9 + (49*G2[30])/27 - (xi*G2[30])/9 - (62*G2[31])/27 + 
    (35*G2[32])/27 - (2*G2[33])/27 + (xi*G2[33])/9 + (22*G2[34])/9 - G2[35] - 
    (56*G2[36])/27 + (8*xi*G2[36])/27 + (4*G2[38])/9 + (116*G2[39])/27 - 
    (2*nf*G2[39])/9 + (25*xi*G2[39])/27 + (47*G2[41])/18 - (nf*G2[41])/9 + 
    (2*xi*G2[41])/3), A*(-1 + C02/3) + 2*c[1] + 
  A^2*(-8057/216 - (3709*C01)/1296 + (326*C02)/27 + (10*log2)/9 + 
    (589*nf)/324 + (C01*nf)/9 - (C02*nf)/27 - (16*xi)/3 - (49*C01*xi)/432 - 
    (109*C02*xi)/54 + (log2*xi)/9 - G1eps[1]/9 + (xi*G1eps[1])/9 - 
    (38*G1eps[2])/9 + (2*nf*G1eps[2])/9 - (7*xi*G1eps[2])/9 + 4*G1eps[3] - 
    (2*nf*G1eps[3])/9 + (11*xi*G1eps[3])/9 + (7*G1eps[4])/27 - 
    (5*xi*G1eps[4])/27 - (4*G2[1])/9 + G2[2]/9 - xi*G2[2] + 
    (4*xi^2*G2[2])/9 + (7*G2[3])/3 - (xi*G2[3])/18 - G2[5]/27 + 
    (xi*G2[5])/18 - (37*G2[6])/27 - (5*xi*G2[6])/27 + (4*G2[7])/9 + 
    (4*G2[8])/9 - (13*G2[9])/9 + xi*G2[9] - (4*xi^2*G2[9])/9 + (2*G2[10])/9 + 
    (9*G2[11])/8 + (xi*G2[11])/24 + (25*G2[12])/36 - (xi*G2[12])/36 - 
    (19*G2[13])/27 - (25*G2[15])/36 + (xi*G2[15])/36 + (13*G2[17])/27 + 
    (11*xi*G2[17])/54 - (5*G2[18])/12 - (xi*G2[18])/36 - (31*G2[19])/54 + 
    (xi*G2[19])/6 + (50*G2[20])/27 - (xi*G2[20])/27 - (25*G2[21])/18 + 
    (xi*G2[21])/18 + (4*G2[22])/9 - (4*G2[23])/9 - (4*G2[24])/9 - 
    (2*xi*G2[24])/9 + (5*G2[25])/54 - (xi*G2[25])/9 - (19*G2[26])/54 - 
    (7*G2[27])/2 + (5*xi*G2[27])/9 - (49*G2[28])/27 + (xi*G2[28])/9 - 
    (8*G2[29])/9 + (49*G2[30])/27 - (xi*G2[30])/9 - (62*G2[31])/27 + 
    (35*G2[32])/27 - (2*G2[33])/27 + (xi*G2[33])/9 + (22*G2[34])/9 - G2[35] - 
    (74*G2[36])/27 + (8*xi*G2[36])/27 - (2*G2[37])/9 + (104*G2[39])/27 - 
    (2*nf*G2[39])/9 + (25*xi*G2[39])/27 + (2*G2[40])/9 + (47*G2[41])/18 - 
    (nf*G2[41])/9 + (2*xi*G2[41])/3 + (5*G2[42])/9 + (4*G2[43])/3), 
 A*(-4/3 + C02/2) + 3*c[1] + A^2*(-19889/432 - (179*C01)/1296 + 
    (3859*C02)/324 + (14*log2)/27 + (19*nf)/8 + (C01*nf)/6 + (C02*nf)/18 - 
    (71*xi)/9 - (29*C01*xi)/108 - (233*C02*xi)/81 + (log2*xi)/54 - 
    G1eps[1]/18 + (xi*G1eps[1])/18 - (56*G1eps[2])/9 + (nf*G1eps[2])/3 - 
    (23*xi*G1eps[2])/18 + (53*G1eps[3])/9 - (nf*G1eps[3])/3 + 
    (35*xi*G1eps[3])/18 + (2*G1eps[4])/9 - (xi*G1eps[4])/3 - (5*G2[2])/3 - 
    xi*G2[2] + (59*G2[3])/36 - (11*xi*G2[3])/108 + (5*G2[5])/12 + 
    (11*xi*G2[5])/108 - (32*G2[6])/81 - (17*xi*G2[6])/81 - (19*G2[7])/36 + 
    (5*G2[9])/3 + xi*G2[9] + G2[10]/18 + (19*G2[11])/72 + G2[12]/18 + 
    (16*G2[13])/27 - G2[15]/18 - (137*G2[17])/108 + (11*xi*G2[17])/36 + 
    G2[18]/18 - (157*G2[19])/108 + (5*xi*G2[19])/18 + (43*G2[20])/108 - 
    G2[21]/9 + (4*G2[22])/9 - (5*G2[23])/9 - (8*G2[24])/27 - 
    (11*xi*G2[24])/27 + (13*G2[25])/24 - (xi*G2[25])/18 + (413*G2[26])/216 + 
    (4*xi*G2[26])/27 - (457*G2[27])/216 + (47*xi*G2[27])/54 + G2[28]/108 + 
    (11*xi*G2[28])/54 - (4*G2[29])/3 - G2[30]/108 - (11*xi*G2[30])/54 - 
    (83*G2[31])/36 + (29*G2[32])/36 - (37*G2[33])/36 + (xi*G2[33])/18 + 
    (29*G2[34])/18 - G2[35] - (107*G2[36])/162 + (44*xi*G2[36])/81 - 
    G2[37]/18 + (5*G2[38])/9 + (299*G2[39])/162 - (nf*G2[39])/3 + 
    (203*xi*G2[39])/162 - G2[40]/6 + (17*G2[41])/6 - (nf*G2[41])/6 + 
    xi*G2[41]), A*(-1/2 + C02/3 + (log2*xi)/3) + c[1] + 
  A^2*(-1217/48 + (413*C01)/216 + (188*C02)/27 + (209*log2)/36 + 
    (589*nf)/648 + (C01*nf)/18 - (C02*nf)/27 - (2*log2*nf)/9 + (307*xi)/36 - 
    (31*C01*xi)/9 + (17*C02*xi)/18 + (3*log2*xi)/2 + (100*xi^2)/9 + 
    (40*C01*xi^2)/27 + (10*C02*xi^2)/27 - (11*log2*xi^2)/12 - 
    (7*G1eps[1])/18 + (5*xi*G1eps[1])/3 + (7*xi^2*G1eps[1])/6 - 
    (71*G1eps[2])/18 + (2*nf*G1eps[2])/9 - (13*xi*G1eps[2])/18 + 
    (7*G1eps[3])/3 - (nf*G1eps[3])/9 - xi*G1eps[3] - (7*xi^2*G1eps[3])/6 + 
    (2*G1eps[4])/27 - (xi*G1eps[4])/9 - (5*G2[1])/9 - (xi*G2[1])/3 + 
    (5*G2[2])/9 - (16*xi*G2[2])/9 + (xi^2*G2[2])/9 - (11*G2[3])/18 + 
    (5*xi*G2[3])/9 - (xi^2*G2[3])/27 + (5*G2[5])/54 - (5*xi*G2[5])/9 + 
    (xi^2*G2[5])/27 - (47*G2[6])/27 - (5*xi*G2[6])/9 - (4*G2[7])/9 + 
    (4*G2[8])/9 + (4*xi*G2[8])/9 - (5*G2[9])/3 + (2*xi*G2[9])/9 - 
    (xi^2*G2[9])/9 + G2[10]/9 + (7*G2[11])/12 + (29*xi*G2[11])/36 - 
    (xi^2*G2[11])/18 + (17*G2[12])/18 + (xi*G2[12])/4 + (xi^2*G2[12])/9 - 
    (2*G2[13])/9 - (4*xi*G2[13])/9 - (17*G2[15])/18 - (xi*G2[15])/4 - 
    (xi^2*G2[15])/9 - (2*G2[16])/9 - (xi*G2[16])/3 - (41*G2[17])/54 + 
    (107*xi*G2[17])/36 - (5*xi^2*G2[17])/27 + G2[18]/2 - (5*xi*G2[18])/18 + 
    (xi^2*G2[18])/9 - (8*G2[19])/27 + (xi*G2[19])/18 + (4*xi^2*G2[19])/27 + 
    (20*G2[20])/9 + (37*xi*G2[20])/36 - (31*G2[21])/18 - (xi*G2[21])/6 - 
    (2*xi^2*G2[21])/9 - (2*G2[23])/9 - (46*G2[24])/27 + (4*xi*G2[24])/3 - 
    (4*xi^2*G2[24])/27 - (37*G2[25])/108 - (13*xi*G2[25])/36 + 
    (2*xi^2*G2[25])/9 + (109*G2[26])/108 - (73*xi*G2[26])/36 + 
    (2*xi^2*G2[26])/27 + (65*G2[27])/108 - (25*xi*G2[27])/36 + 
    (2*xi^2*G2[27])/27 + (19*G2[28])/18 - (11*xi*G2[28])/18 + 
    (2*xi^2*G2[28])/27 - (8*G2[29])/9 - (19*G2[30])/18 + (3*xi*G2[30])/2 - 
    (2*xi^2*G2[30])/27 - (13*G2[31])/27 - (xi*G2[31])/2 - G2[32]/54 + 
    (xi*G2[32])/2 + (29*G2[33])/27 - (17*xi*G2[33])/18 - 
    (29*xi^2*G2[33])/18 + (25*G2[34])/9 + (4*xi*G2[34])/9 - G2[35]/2 - 
    (61*G2[36])/27 - (10*xi*G2[36])/9 + (2*xi^2*G2[36])/9 - G2[37]/9 + 
    (2*G2[38])/9 + (92*G2[39])/27 - (2*nf*G2[39])/9 + (28*xi*G2[39])/9 - 
    (8*xi^2*G2[39])/27 + G2[40]/9 + (61*G2[41])/36 - (nf*G2[41])/18 - 
    (13*xi*G2[41])/18 - (25*xi^2*G2[41])/18 + (2*G2[42])/9 + (xi*G2[42])/3 + 
    G2[43]/2 + (5*xi*G2[43])/6), A*(-1 + C02/3) + 2*c[1] + 
  A^2*(-7529/216 + (529*C01)/648 + (956*C02)/81 + (28*log2)/27 + 
    (589*nf)/324 + (C01*nf)/9 - (C02*nf)/27 - (16*xi)/3 - (19*C01*xi)/108 - 
    (323*C02*xi)/162 + (log2*xi)/27 - G1eps[1]/9 + (xi*G1eps[1])/9 - 
    (38*G1eps[2])/9 + (2*nf*G1eps[2])/9 - (7*xi*G1eps[2])/9 + 4*G1eps[3] - 
    (2*nf*G1eps[3])/9 + (11*xi*G1eps[3])/9 + (2*G1eps[4])/27 - 
    (2*xi*G1eps[4])/9 + (17*G2[2])/9 + (7*xi*G2[2])/3 + (131*G2[3])/54 - 
    (2*xi*G2[3])/27 + (17*G2[5])/54 + (2*xi*G2[5])/27 - (55*G2[6])/81 - 
    (7*xi*G2[6])/81 - (17*G2[9])/9 - (7*xi*G2[9])/3 + (2*G2[10])/9 + 
    G2[11]/4 + G2[12]/18 + (2*G2[13])/27 - G2[15]/18 - (28*G2[17])/27 + 
    (11*xi*G2[17])/54 + G2[18]/18 - (37*G2[19])/54 + (11*xi*G2[19])/54 + 
    (13*G2[20])/27 - G2[21]/9 + (4*G2[22])/9 - (4*G2[23])/9 - 
    (26*G2[24])/27 - (8*xi*G2[24])/27 + (17*G2[25])/54 - (xi*G2[25])/9 + 
    (19*G2[26])/54 + (xi*G2[26])/27 - (259*G2[27])/54 + (16*xi*G2[27])/27 - 
    2*G2[28] + (4*xi*G2[28])/27 - (8*G2[29])/9 + 2*G2[30] - 
    (4*xi*G2[30])/27 - (74*G2[31])/27 + (47*G2[32])/27 - (14*G2[33])/27 + 
    (xi*G2[33])/9 + (22*G2[34])/9 - G2[35] - (62*G2[36])/81 + 
    (34*xi*G2[36])/81 - (2*G2[37])/9 + (113*G2[39])/81 - (2*nf*G2[39])/9 + 
    (62*xi*G2[39])/81 + (2*G2[40])/9 + (47*G2[41])/18 - (nf*G2[41])/9 + 
    (2*xi*G2[41])/3), A*(-1/2 + C02/3 - log2/3) + c[1] + 
  A^2*(-707/16 - (149*C01)/216 + (14*C02)/3 - (35*log2)/6 + (1741*nf)/648 + 
    (5*C01*nf)/18 - (C02*nf)/27 + (4*log2*nf)/27 - (88*xi)/9 - 
    (7*C01*xi)/36 - (37*C02*xi)/18 + (5*log2*xi)/9 - (61*G1eps[1])/18 + 
    (2*nf*G1eps[1])/9 - (13*xi*G1eps[1])/18 - (71*G1eps[2])/18 + 
    (2*nf*G1eps[2])/9 - (13*xi*G1eps[2])/18 + (16*G1eps[3])/3 - 
    (nf*G1eps[3])/3 + (25*xi*G1eps[3])/18 + (2*G1eps[4])/27 - 
    (xi*G1eps[4])/9 + (17*G2[2])/18 + (5*xi*G2[2])/18 + (8*G2[3])/9 - 
    (5*xi*G2[3])/54 + (13*G2[5])/27 + (5*xi*G2[5])/54 - (22*G2[6])/27 - 
    (4*xi*G2[6])/27 + (13*G2[7])/18 - (17*G2[9])/18 - (5*xi*G2[9])/18 + 
    G2[10]/9 + G2[11]/9 + G2[12]/3 + (2*G2[13])/9 - G2[15]/3 - 
    (35*G2[17])/27 - (xi*G2[17])/9 + G2[18]/3 - (10*G2[19])/27 + 
    (xi*G2[19])/18 + (22*G2[20])/27 - (2*G2[21])/3 - (2*G2[23])/9 - 
    (40*G2[24])/27 - (10*xi*G2[24])/27 + (35*G2[25])/108 - (xi*G2[25])/6 + 
    (139*G2[26])/108 + (xi*G2[26])/54 - (61*G2[27])/108 + (17*xi*G2[27])/27 - 
    (5*G2[28])/18 + (5*xi*G2[28])/27 - (8*G2[29])/9 - (11*G2[30])/18 - 
    (5*xi*G2[30])/27 - (47*G2[31])/54 - (7*G2[32])/54 + (74*G2[33])/27 - 
    (2*nf*G2[33])/9 + (19*xi*G2[33])/18 + (10*G2[34])/9 - G2[35] - 
    (11*G2[36])/27 + (10*xi*G2[36])/27 - G2[37]/9 + (2*G2[38])/9 + 
    (5*G2[39])/3 - (2*nf*G2[39])/9 + (7*xi*G2[39])/9 + G2[40]/9 + 
    (143*G2[41])/36 - (5*nf*G2[41])/18 + (11*xi*G2[41])/9), 
 A*(-4/3 + C02/2) + 3*c[1] + A^2*(-19889/432 - (179*C01)/1296 + 
    (4003*C02)/324 + (14*log2)/27 + (19*nf)/8 + (C01*nf)/6 + (C02*nf)/18 - 
    (71*xi)/9 - (29*C01*xi)/108 - (233*C02*xi)/81 + (log2*xi)/54 - 
    G1eps[1]/18 + (xi*G1eps[1])/18 - (56*G1eps[2])/9 + (nf*G1eps[2])/3 - 
    (23*xi*G1eps[2])/18 + (53*G1eps[3])/9 - (nf*G1eps[3])/3 + 
    (35*xi*G1eps[3])/18 + (2*G1eps[4])/9 - (xi*G1eps[4])/3 + (35*G2[2])/18 + 
    (29*xi*G2[2])/18 + (59*G2[3])/36 - (11*xi*G2[3])/108 + (5*G2[5])/12 + 
    (11*xi*G2[5])/108 - (32*G2[6])/81 - (17*xi*G2[6])/81 - (19*G2[7])/36 - 
    (35*G2[9])/18 - (29*xi*G2[9])/18 + G2[10]/18 + (19*G2[11])/72 + 
    G2[12]/18 + (16*G2[13])/27 - G2[15]/18 - (137*G2[17])/108 + 
    (11*xi*G2[17])/36 + G2[18]/18 - (157*G2[19])/108 + (5*xi*G2[19])/18 + 
    (43*G2[20])/108 - G2[21]/9 + (4*G2[22])/9 - (5*G2[23])/9 - 
    (8*G2[24])/27 - (11*xi*G2[24])/27 + (13*G2[25])/24 - (xi*G2[25])/18 + 
    (413*G2[26])/216 + (4*xi*G2[26])/27 - (505*G2[27])/216 + 
    (47*xi*G2[27])/54 + G2[28]/108 + (11*xi*G2[28])/54 - (4*G2[29])/3 - 
    G2[30]/108 - (11*xi*G2[30])/54 - (65*G2[31])/36 + (29*G2[32])/36 - 
    (37*G2[33])/36 + (xi*G2[33])/18 + (29*G2[34])/18 - (3*G2[35])/2 - 
    (107*G2[36])/162 + (44*xi*G2[36])/81 - G2[37]/18 + (5*G2[38])/9 + 
    (263*G2[39])/162 - (nf*G2[39])/3 + (203*xi*G2[39])/162 - G2[40]/6 + 
    (17*G2[41])/6 - (nf*G2[41])/6 + xi*G2[41]), 
 A*(-2 + (2*C02)/3) + 4*c[1] + A^2*(-6649/108 + (103*C01)/324 + 
    (2137*C02)/81 + (44*log2)/27 + (589*nf)/162 + (2*C01*nf)/9 - 
    (2*C02*nf)/27 - (302*xi)/27 - (119*C01*xi)/162 - (106*C02*xi)/27 + 
    (2*log2*xi)/9 - (2*G1eps[1])/9 + (2*xi*G1eps[1])/9 - (76*G1eps[2])/9 + 
    (4*nf*G1eps[2])/9 - (14*xi*G1eps[2])/9 + 8*G1eps[3] - (4*nf*G1eps[3])/9 + 
    (22*xi*G1eps[3])/9 + (10*G1eps[4])/27 - (14*xi*G1eps[4])/27 + 
    (10*G2[1])/9 + 2*G2[2] - (4*xi*G2[2])/9 - (16*xi^2*G2[2])/9 + 
    (134*G2[3])/27 - (4*xi*G2[3])/27 + (50*G2[5])/27 + (4*xi*G2[5])/27 + 
    (130*G2[6])/81 - (8*xi*G2[6])/27 - (4*G2[7])/3 - (8*G2[8])/9 + 
    (2*G2[9])/9 + (4*xi*G2[9])/9 + (16*xi^2*G2[9])/9 - (2*G2[10])/9 - 
    (47*G2[11])/36 + (xi*G2[11])/12 - (4*G2[12])/3 + (46*G2[13])/9 + 
    (4*G2[15])/3 - (221*G2[17])/54 + (13*xi*G2[17])/18 + (4*G2[18])/3 - 
    (107*G2[19])/27 + (10*xi*G2[19])/27 - (143*G2[20])/54 + 
    (5*xi*G2[20])/18 + (8*G2[21])/3 + (16*G2[22])/9 - (4*G2[23])/3 + 
    (28*G2[24])/27 - (16*xi*G2[24])/27 + (35*G2[25])/27 - (2*xi*G2[25])/9 + 
    (8*G2[26])/9 + (2*xi*G2[26])/27 - (332*G2[27])/27 + (32*xi*G2[27])/27 - 
    (154*G2[28])/27 + (8*xi*G2[28])/27 - (16*G2[29])/9 + (154*G2[30])/27 - 
    (8*xi*G2[30])/27 - (184*G2[31])/27 + (130*G2[32])/27 - (64*G2[33])/27 + 
    (2*xi*G2[33])/9 + (28*G2[34])/9 - 2*G2[35] + (86*G2[36])/81 + 
    (20*xi*G2[36])/27 + (2*G2[37])/9 + (4*G2[38])/3 - (80*G2[39])/81 - 
    (4*nf*G2[39])/9 + (44*xi*G2[39])/27 - (10*G2[40])/9 + (47*G2[41])/9 - 
    (2*nf*G2[41])/9 + (4*xi*G2[41])/3 - (14*G2[42])/9 - (8*G2[43])/3), 
 A*(1 - C02/3) - 2*c[1] + A^2*(7265/216 + (298*C01)/27 - (277*C02)/18 - 
    log2/9 - (589*nf)/324 - (C01*nf)/9 + (C02*nf)/27 - (25*xi)/27 - 
    (739*C01*xi)/72 + (287*C02*xi)/81 - (62*log2*xi)/27 + 
    (233*C01*xi^2)/108 - (58*C02*xi^2)/81 + (22*log2*xi^2)/27 + G1eps[1]/9 - 
    (xi*G1eps[1])/9 + (38*G1eps[2])/9 - (2*nf*G1eps[2])/9 + 
    (7*xi*G1eps[2])/9 - 4*G1eps[3] + (2*nf*G1eps[3])/9 - (11*xi*G1eps[3])/9 - 
    (4*G1eps[4])/27 + (2*xi*G1eps[4])/9 - (7*G2[1])/27 - (7*xi*G2[1])/9 + 
    (26*G2[2])/9 - (5*xi*G2[2])/3 - (131*G2[3])/54 + (41*xi*G2[3])/54 - 
    (7*xi^2*G2[3])/27 - (5*G2[5])/6 - (85*xi*G2[5])/54 + (7*xi^2*G2[5])/27 - 
    (7*G2[6])/9 + (41*xi*G2[6])/81 - (40*xi^2*G2[6])/81 + (2*G2[7])/9 + 
    (10*xi*G2[7])/9 + (20*xi*G2[8])/27 - (8*G2[9])/3 + (xi*G2[9])/9 + 
    (2*G2[10])/9 - (xi*G2[10])/9 + (35*G2[11])/216 + (25*xi*G2[11])/24 + 
    (xi^2*G2[11])/18 - (8*G2[12])/27 + (7*xi*G2[12])/4 - (2*xi^2*G2[12])/9 - 
    (92*G2[13])/27 - (61*xi*G2[13])/27 + (8*G2[15])/27 - (7*xi*G2[15])/4 + 
    (2*xi^2*G2[15])/9 + (13*G2[16])/27 - (4*xi*G2[16])/9 - (227*G2[17])/108 + 
    (118*xi*G2[17])/27 - (22*xi^2*G2[17])/27 - (11*G2[18])/9 + 
    (xi*G2[18])/9 - (2*xi^2*G2[18])/9 + (32*G2[19])/27 + (7*xi*G2[19])/18 + 
    (2*xi^2*G2[19])/27 - (3*G2[20])/4 + (88*xi*G2[20])/27 - 
    (5*xi^2*G2[20])/9 - (2*G2[21])/27 - 3*xi*G2[21] + (4*xi^2*G2[21])/9 - 
    (4*G2[22])/9 - (4*xi*G2[22])/9 + (4*G2[23])/9 + (2*xi*G2[23])/9 - 
    (62*G2[24])/27 + (92*xi*G2[24])/27 - (28*xi^2*G2[24])/27 - 
    (19*G2[25])/54 - (14*xi*G2[25])/27 + (83*G2[26])/54 - 
    (133*xi*G2[26])/54 + (14*xi^2*G2[26])/27 + (335*G2[27])/54 - 
    (11*xi*G2[27])/54 + (14*xi^2*G2[27])/27 + (106*G2[28])/27 - 
    (11*xi*G2[28])/9 + (14*xi^2*G2[28])/27 + (8*G2[29])/9 - (106*G2[30])/27 + 
    (11*xi*G2[30])/9 - (14*xi^2*G2[30])/27 + (88*G2[31])/27 + 
    (22*xi*G2[31])/27 - (61*G2[32])/27 - (22*xi*G2[32])/27 + (16*G2[33])/27 + 
    (31*xi*G2[33])/27 - 2*G2[34] + (4*xi*G2[34])/9 + G2[35] - (8*G2[36])/27 - 
    (107*xi*G2[36])/81 - (14*xi^2*G2[36])/81 - (2*G2[37])/9 + (xi*G2[37])/9 - 
    (8*G2[38])/9 + (2*xi*G2[38])/9 - (44*G2[39])/27 + (2*nf*G2[39])/9 + 
    (218*xi*G2[39])/81 - (28*xi^2*G2[39])/81 + (2*G2[40])/3 - (xi*G2[40])/9 - 
    (17*G2[41])/6 + (nf*G2[41])/9 - (4*xi*G2[41])/9 + (5*G2[42])/9 + 
    xi*G2[42] + G2[43] + (5*xi*G2[43])/3), 
 A^2*(-52/27 - (581*C01)/36 + (130*C02)/27 - (10*log2)/3 + (184*xi)/27 + 
   (1553*C01*xi)/108 - (350*C02*xi)/81 + (98*log2*xi)/27 - (86*C01*xi^2)/27 + 
   (52*C02*xi^2)/81 - (28*log2*xi^2)/27 + (4*G2[1])/27 + (8*xi*G2[1])/9 - 
   (46*G2[2])/9 + (56*xi*G2[2])/9 - (4*xi^2*G2[2])/3 + (40*G2[3])/27 - 
   (58*xi*G2[3])/27 + (4*xi^2*G2[3])/9 - (32*G2[5])/27 + (74*xi*G2[5])/27 - 
   (4*xi^2*G2[5])/9 + (8*G2[6])/3 - (68*xi*G2[6])/81 + (40*xi^2*G2[6])/81 - 
   (8*xi*G2[7])/9 - (32*xi*G2[8])/27 + (46*G2[9])/9 - (32*xi*G2[9])/9 + 
   (4*xi^2*G2[9])/3 - (2*G2[11])/27 - (14*xi*G2[11])/9 + (35*G2[12])/54 - 
   (47*xi*G2[12])/18 + (2*xi^2*G2[12])/9 + (16*G2[13])/27 + 
   (88*xi*G2[13])/27 - (35*G2[15])/54 + (47*xi*G2[15])/18 - 
   (2*xi^2*G2[15])/9 - (2*G2[16])/27 + (10*xi*G2[16])/9 + (11*G2[17])/2 - 
   (443*xi*G2[17])/54 + (14*xi^2*G2[17])/9 + (11*G2[18])/27 - xi*G2[18] + 
   (2*xi^2*G2[18])/9 + (2*G2[19])/27 - (2*xi*G2[19])/27 - 
   (8*xi^2*G2[19])/27 + (49*G2[20])/54 - (295*xi*G2[20])/54 + 
   (26*xi^2*G2[20])/27 - (35*G2[21])/27 + (41*xi*G2[21])/9 - 
   (4*xi^2*G2[21])/9 + (184*G2[24])/27 - (176*xi*G2[24])/27 + 
   (16*xi^2*G2[24])/9 - (8*G2[25])/27 + (20*xi*G2[25])/27 - 4*G2[26] + 
   (128*xi*G2[26])/27 - (8*xi^2*G2[26])/9 - (122*G2[27])/27 + 
   (46*xi*G2[27])/27 - (8*xi^2*G2[27])/9 - (112*G2[28])/27 + 
   (28*xi*G2[28])/9 - (8*xi^2*G2[28])/9 + (112*G2[30])/27 - 
   (28*xi*G2[30])/9 + (8*xi^2*G2[30])/9 - (8*G2[31])/27 - (16*xi*G2[31])/27 + 
   (8*G2[32])/27 + (16*xi*G2[32])/27 + (16*G2[33])/27 - (40*xi*G2[33])/27 + 
   (8*G2[34])/9 - (8*xi*G2[34])/9 + (44*G2[36])/27 + (116*xi*G2[36])/81 - 
   (4*xi^2*G2[36])/81 + 2*G2[39] - (398*xi*G2[39])/81 + (76*xi^2*G2[39])/81 + 
   (4*G2[41])/9 - (4*xi*G2[41])/9 + (2*G2[42])/27 - (10*xi*G2[42])/9 + 
   G2[43]/9 - (7*xi*G2[43])/3), A*(1 - C02/3) - 2*c[1] + 
  A^2*(2147/72 - (1159*C01)/216 - (1847*C02)/162 - (35*log2)/27 - 
    (589*nf)/324 - (C01*nf)/9 + (C02*nf)/27 + (16*xi)/3 + (29*C01*xi)/54 + 
    (158*C02*xi)/81 + (4*log2*xi)/27 + G1eps[1]/9 - (xi*G1eps[1])/9 + 
    (38*G1eps[2])/9 - (2*nf*G1eps[2])/9 + (7*xi*G1eps[2])/9 - 4*G1eps[3] + 
    (2*nf*G1eps[3])/9 - (11*xi*G1eps[3])/9 - (4*G1eps[4])/27 + 
    (2*xi*G1eps[4])/9 - (8*G2[1])/9 - (47*G2[2])/9 + (8*xi*G2[2])/3 - 
    (2*xi^2*G2[2])/3 - (41*G2[3])/18 - (xi*G2[3])/54 - (73*G2[5])/54 + 
    (xi*G2[5])/54 - (28*G2[6])/81 + (2*xi*G2[6])/81 + (8*G2[7])/9 + 
    (4*G2[8])/9 + (35*G2[9])/9 - (8*xi*G2[9])/3 + (2*xi^2*G2[9])/3 + 
    G2[10]/9 + (5*G2[11])/8 - (xi*G2[11])/72 + G2[12]/3 - (17*G2[13])/9 - 
    G2[15]/3 + (383*G2[17])/108 - (5*xi*G2[17])/12 - G2[18] + 
    (103*G2[19])/54 - (xi*G2[19])/9 + (59*G2[20])/108 - (xi*G2[20])/36 - 
    (2*G2[21])/3 - (8*G2[22])/9 + (2*G2[23])/3 + (44*G2[24])/27 - 
    (2*xi*G2[24])/27 - (41*G2[25])/54 + (xi*G2[25])/9 - (41*G2[26])/27 + 
    (4*xi*G2[26])/27 + (149*G2[27])/27 - (11*xi*G2[27])/27 + 2*G2[28] + 
    (xi*G2[28])/27 + (8*G2[29])/9 - 2*G2[30] - (xi*G2[30])/27 + 
    (98*G2[31])/27 - (71*G2[32])/27 + (38*G2[33])/27 - (xi*G2[33])/9 - 
    (14*G2[34])/9 + G2[35] - (107*G2[36])/81 - (38*xi*G2[36])/81 - G2[37]/9 - 
    (2*G2[38])/3 + (191*G2[39])/81 + (2*nf*G2[39])/9 - (73*xi*G2[39])/81 + 
    (5*G2[40])/9 - (47*G2[41])/18 + (nf*G2[41])/9 - (2*xi*G2[41])/3 + 
    (7*G2[42])/9 + (4*G2[43])/3), 
 A*(-7/3 + C02 - log2/3 + xi/3 - (C02*xi)/3 + (log2*xi)/3) + 4*c[1] + 
  A^2*(-553/6 - (8*C01)/3 + (2983*C02)/108 + (11*log2)/36 + (937*nf)/162 + 
    (4*C01*nf)/9 - (2*log2*nf)/27 - (47*xi)/36 + (1601*C01*xi)/108 - 
    (95*C02*xi)/6 + (43*log2*xi)/18 + (443*xi^2)/36 - (82*C01*xi^2)/27 + 
    (395*C02*xi^2)/108 - (49*log2*xi^2)/36 - (11*G1eps[1])/3 + 
    (2*nf*G1eps[1])/9 + (5*xi*G1eps[1])/6 + (7*xi^2*G1eps[1])/6 - 
    (107*G1eps[2])/9 + (2*nf*G1eps[2])/3 - (17*xi*G1eps[2])/18 + 
    (7*xi^2*G1eps[2])/6 + (103*G1eps[3])/9 - (2*nf*G1eps[3])/3 + 
    (11*xi*G1eps[3])/6 - (7*xi^2*G1eps[3])/6 + (8*G1eps[4])/27 - 
    (4*xi*G1eps[4])/9 + (7*G2[1])/9 + xi*G2[1] + (20*G2[2])/9 + 
    (10*xi*G2[2])/3 - (8*xi^2*G2[2])/9 + (53*G2[3])/27 - (10*xi*G2[3])/9 + 
    (8*xi^2*G2[3])/27 + (56*G2[5])/27 + (10*xi*G2[5])/9 - (8*xi^2*G2[5])/27 + 
    (11*G2[6])/27 - (5*xi*G2[6])/9 + (16*xi^2*G2[6])/27 - (19*G2[7])/6 - 
    (2*xi*G2[7])/3 - (4*G2[8])/9 - (4*xi*G2[8])/9 - (2*G2[9])/9 - 
    (8*xi*G2[9])/3 + (8*xi^2*G2[9])/9 - G2[10]/9 - (xi*G2[10])/9 + 
    (13*G2[11])/18 - (19*xi*G2[11])/18 + (xi^2*G2[11])/9 - G2[12]/3 - 
    (5*xi*G2[12])/36 + (20*G2[13])/9 + G2[15]/3 + (5*xi*G2[15])/36 + 
    (4*G2[16])/9 + (xi*G2[16])/3 - (169*G2[17])/54 - (55*xi*G2[17])/12 + 
    (4*xi^2*G2[17])/3 + (4*xi*G2[18])/9 - (67*G2[19])/18 + 
    (11*xi*G2[19])/54 + (2*xi^2*G2[19])/27 + (2*G2[20])/3 - 
    (181*xi*G2[20])/108 + (10*xi^2*G2[20])/27 + (2*G2[21])/3 + 
    (xi*G2[21])/9 + (16*G2[22])/9 - (14*G2[23])/9 + (2*xi*G2[23])/9 - 
    (38*G2[24])/27 - (34*xi*G2[24])/9 + (32*xi^2*G2[24])/27 + 
    (65*G2[25])/27 - (7*xi*G2[25])/36 + (2*xi^2*G2[25])/9 + (55*G2[26])/9 + 
    (55*xi*G2[26])/36 - (10*xi^2*G2[26])/27 - (65*G2[27])/27 + 
    (101*xi*G2[27])/36 - (28*xi^2*G2[27])/27 + (41*G2[28])/27 + 
    (37*xi*G2[28])/18 - (16*xi^2*G2[28])/27 - (8*G2[29])/3 + 
    (8*xi*G2[29])/9 - (65*G2[30])/27 - (7*xi*G2[30])/6 + 
    (16*xi^2*G2[30])/27 - (109*G2[31])/27 + (55*G2[32])/27 + (xi*G2[32])/2 - 
    (31*G2[33])/27 - (2*nf*G2[33])/9 - (4*xi*G2[33])/9 - 
    (29*xi^2*G2[33])/18 + (2*G2[34])/3 - xi*G2[34] - 2*G2[35] + 
    (xi*G2[35])/2 + (7*G2[36])/27 + (11*xi*G2[36])/3 - (4*xi^2*G2[36])/27 + 
    G2[37]/9 + (xi*G2[37])/9 + (14*G2[38])/9 - (2*xi*G2[38])/9 - 
    (17*G2[39])/27 - (2*nf*G2[39])/3 - (31*xi*G2[39])/18 - 
    (59*xi^2*G2[39])/54 - G2[40] - (xi*G2[40])/9 + (37*G2[41])/6 - 
    (4*nf*G2[41])/9 + (17*xi*G2[41])/18 - (25*xi^2*G2[41])/18 - 
    (4*G2[42])/9 - (xi*G2[42])/3 - (2*G2[43])/3 - (2*xi*G2[43])/3), 
 A*(1 - C02/3) - 2*c[1] + A^2*(7265/216 + (358*C01)/27 - (305*C02)/18 - 
    log2/9 - (589*nf)/324 - (C01*nf)/9 + (C02*nf)/27 - (25*xi)/27 - 
    (727*C01*xi)/72 + (413*C02*xi)/81 - (62*log2*xi)/27 + 
    (233*C01*xi^2)/108 - (58*C02*xi^2)/81 + (22*log2*xi^2)/27 + G1eps[1]/9 - 
    (xi*G1eps[1])/9 + (38*G1eps[2])/9 - (2*nf*G1eps[2])/9 + 
    (7*xi*G1eps[2])/9 - 4*G1eps[3] + (2*nf*G1eps[3])/9 - (11*xi*G1eps[3])/9 - 
    (4*G1eps[4])/27 + (2*xi*G1eps[4])/9 - (7*G2[1])/27 - (7*xi*G2[1])/9 + 
    (7*G2[2])/9 - (16*xi*G2[2])/3 + (14*xi^2*G2[2])/9 - (131*G2[3])/54 + 
    (41*xi*G2[3])/54 - (7*xi^2*G2[3])/27 - (5*G2[5])/6 - (85*xi*G2[5])/54 + 
    (7*xi^2*G2[5])/27 - (11*G2[6])/9 + (77*xi*G2[6])/81 - 
    (40*xi^2*G2[6])/81 + (2*G2[7])/9 + (10*xi*G2[7])/9 + (20*xi*G2[8])/27 - 
    (5*G2[9])/9 + (34*xi*G2[9])/9 - (14*xi^2*G2[9])/9 + (xi*G2[10])/9 - 
    (7*G2[11])/8 + (35*xi*G2[11])/72 + (xi^2*G2[11])/18 - (5*G2[12])/9 + 
    (29*xi*G2[12])/18 - (2*xi^2*G2[12])/9 - (4*G2[13])/3 - 
    (31*xi*G2[13])/27 + (5*G2[15])/9 - (29*xi*G2[15])/18 + 
    (2*xi^2*G2[15])/9 - (5*G2[16])/9 - xi*G2[16] - (235*G2[17])/108 + 
    (523*xi*G2[17])/108 - (22*xi^2*G2[17])/27 + (23*G2[18])/27 + 
    (11*xi*G2[18])/9 - (2*xi^2*G2[18])/9 + (35*G2[19])/27 + 
    (5*xi*G2[19])/18 + (2*xi^2*G2[19])/27 - (53*G2[20])/108 + 
    (367*xi*G2[20])/108 - (5*xi^2*G2[20])/9 + (23*G2[21])/18 - 
    (55*xi*G2[21])/18 + (4*xi^2*G2[21])/9 - (4*G2[22])/3 + (4*xi*G2[22])/9 + 
    (8*G2[23])/9 - (2*xi*G2[23])/9 - (74*G2[24])/27 + (104*xi*G2[24])/27 - 
    (28*xi^2*G2[24])/27 - (19*G2[25])/54 - (14*xi*G2[25])/27 + 
    (65*G2[26])/54 - (115*xi*G2[26])/54 + (14*xi^2*G2[26])/27 + 
    (377*G2[27])/54 - (53*xi*G2[27])/54 + (14*xi^2*G2[27])/27 + 
    (106*G2[28])/27 - (11*xi*G2[28])/9 + (14*xi^2*G2[28])/27 + (8*G2[29])/9 - 
    (106*G2[30])/27 + (11*xi*G2[30])/9 - (14*xi^2*G2[30])/27 + 
    (88*G2[31])/27 + (22*xi*G2[31])/27 - (61*G2[32])/27 - (22*xi*G2[32])/27 + 
    (16*G2[33])/27 + (31*xi*G2[33])/27 - 2*G2[34] + (4*xi*G2[34])/9 + 
    G2[35] + (10*G2[36])/27 - (161*xi*G2[36])/81 - (14*xi^2*G2[36])/81 - 
    (xi*G2[37])/9 - (4*G2[38])/9 - (2*xi*G2[38])/9 - (20*G2[39])/27 + 
    (2*nf*G2[39])/9 + (146*xi*G2[39])/81 - (28*xi^2*G2[39])/81 + 
    (4*G2[40])/9 + (xi*G2[40])/9 - (17*G2[41])/6 + (nf*G2[41])/9 - 
    (4*xi*G2[41])/9 - (13*G2[42])/27 + (4*xi*G2[42])/9 - (25*G2[43])/18 + 
    (7*xi*G2[43])/6), A^2*((23*C01)/27 - (14*C02)/81 + (14*log2)/27 - 
   (7*C01*xi)/27 + (10*C02*xi)/81 - (10*log2*xi)/27 + (4*G2[2])/9 - 
   (2*xi*G2[2])/9 - (4*G2[3])/27 + (2*xi*G2[3])/27 + (4*G2[5])/27 - 
   (2*xi*G2[5])/27 - (20*G2[6])/81 + (4*xi*G2[6])/81 - (4*G2[9])/9 + 
   (2*xi*G2[9])/9 - (10*G2[17])/27 + (4*xi*G2[17])/27 + (2*G2[19])/27 - 
   (2*xi*G2[19])/27 - (16*G2[24])/27 + (8*xi*G2[24])/27 + (8*G2[26])/27 - 
   (4*xi*G2[26])/27 + (8*G2[27])/27 - (4*xi*G2[27])/27 + (8*G2[28])/27 - 
   (4*xi*G2[28])/27 - (8*G2[30])/27 + (4*xi*G2[30])/27 - (16*G2[36])/81 - 
   (4*xi*G2[36])/81 - (8*G2[39])/81 + (16*xi*G2[39])/81), 
 A*(1 - C02/3) - 2*c[1] + A^2*(2147/72 - (907*C01)/216 - (1847*C02)/162 - 
    (35*log2)/27 - (589*nf)/324 - (C01*nf)/9 + (C02*nf)/27 + (16*xi)/3 + 
    (29*C01*xi)/54 + (158*C02*xi)/81 + (4*log2*xi)/27 + G1eps[1]/9 - 
    (xi*G1eps[1])/9 + (38*G1eps[2])/9 - (2*nf*G1eps[2])/9 + 
    (7*xi*G1eps[2])/9 - 4*G1eps[3] + (2*nf*G1eps[3])/9 - (11*xi*G1eps[3])/9 - 
    (4*G1eps[4])/27 + (2*xi*G1eps[4])/9 - (8*G2[1])/9 + (10*G2[2])/9 - 
    (23*xi*G2[2])/9 + (2*xi^2*G2[2])/3 - (41*G2[3])/18 - (xi*G2[3])/54 - 
    (73*G2[5])/54 + (xi*G2[5])/54 - (28*G2[6])/81 + (2*xi*G2[6])/81 + 
    (8*G2[7])/9 + (4*G2[8])/9 - (22*G2[9])/9 + (23*xi*G2[9])/9 - 
    (2*xi^2*G2[9])/3 + G2[10]/9 - (11*G2[11])/72 - (xi*G2[11])/72 + 
    (5*G2[12])/36 - G2[13]/3 - (5*G2[15])/36 - (7*G2[16])/9 + 
    (101*G2[17])/27 - (5*xi*G2[17])/12 + (5*G2[18])/9 + (103*G2[19])/54 - 
    (xi*G2[19])/9 + (20*G2[20])/27 - (xi*G2[20])/36 - G2[21]/9 - 
    (8*G2[22])/9 + (2*G2[23])/3 + (44*G2[24])/27 - (2*xi*G2[24])/27 - 
    (41*G2[25])/54 + (xi*G2[25])/9 - (41*G2[26])/27 + (4*xi*G2[26])/27 + 
    (149*G2[27])/27 - (11*xi*G2[27])/27 + 2*G2[28] + (xi*G2[28])/27 + 
    (8*G2[29])/9 - 2*G2[30] - (xi*G2[30])/27 + (98*G2[31])/27 - 
    (71*G2[32])/27 + (38*G2[33])/27 - (xi*G2[33])/9 - (14*G2[34])/9 + 
    G2[35] - (107*G2[36])/81 - (38*xi*G2[36])/81 - G2[37]/9 - (2*G2[38])/3 + 
    (191*G2[39])/81 + (2*nf*G2[39])/9 - (73*xi*G2[39])/81 + (5*G2[40])/9 - 
    (47*G2[41])/18 + (nf*G2[41])/9 - (2*xi*G2[41])/3), 
 A*(-2 + (2*C02)/3) + 4*c[1] + A^2*(-6649/108 - (653*C01)/324 + 
    (2137*C02)/81 + (44*log2)/27 + (589*nf)/162 + (2*C01*nf)/9 - 
    (2*C02*nf)/27 - (302*xi)/27 - (119*C01*xi)/162 - (106*C02*xi)/27 + 
    (2*log2*xi)/9 - (2*G1eps[1])/9 + (2*xi*G1eps[1])/9 - (76*G1eps[2])/9 + 
    (4*nf*G1eps[2])/9 - (14*xi*G1eps[2])/9 + 8*G1eps[3] - (4*nf*G1eps[3])/9 + 
    (22*xi*G1eps[3])/9 + (10*G1eps[4])/27 - (14*xi*G1eps[4])/27 + 
    (10*G2[1])/9 - (2*G2[2])/3 + (4*xi*G2[2])/3 + (16*xi^2*G2[2])/9 + 
    (134*G2[3])/27 - (4*xi*G2[3])/27 + (50*G2[5])/27 + (4*xi*G2[5])/27 + 
    (130*G2[6])/81 - (8*xi*G2[6])/27 - (4*G2[7])/3 - (8*G2[8])/9 + 
    (26*G2[9])/9 - (4*xi*G2[9])/3 - (16*xi^2*G2[9])/9 - (2*G2[10])/9 + 
    G2[11]/4 + (xi*G2[11])/12 - (17*G2[12])/18 + 2*G2[13] + (17*G2[15])/18 + 
    (14*G2[16])/9 - (121*G2[17])/27 + (13*xi*G2[17])/18 - (16*G2[18])/9 - 
    (107*G2[19])/27 + (10*xi*G2[19])/27 - (82*G2[20])/27 + (5*xi*G2[20])/18 + 
    (14*G2[21])/9 + (16*G2[22])/9 - (4*G2[23])/3 + (28*G2[24])/27 - 
    (16*xi*G2[24])/27 + (35*G2[25])/27 - (2*xi*G2[25])/9 + (8*G2[26])/9 + 
    (2*xi*G2[26])/27 - (332*G2[27])/27 + (32*xi*G2[27])/27 - 
    (154*G2[28])/27 + (8*xi*G2[28])/27 - (16*G2[29])/9 + (154*G2[30])/27 - 
    (8*xi*G2[30])/27 - (184*G2[31])/27 + (130*G2[32])/27 - (64*G2[33])/27 + 
    (2*xi*G2[33])/9 + (28*G2[34])/9 - 2*G2[35] + (86*G2[36])/81 + 
    (20*xi*G2[36])/27 + (2*G2[37])/9 + (4*G2[38])/3 - (80*G2[39])/81 - 
    (4*nf*G2[39])/9 + (44*xi*G2[39])/27 - (10*G2[40])/9 + (47*G2[41])/9 - 
    (2*nf*G2[41])/9 + (4*xi*G2[41])/3), c[2], 
 A*(-16/9 + (4*C01)/9) + 4*c[2] + A^2*(-7721/108 + (5821*C01)/648 - 
    (67*C02)/81 + log2/9 + (19*nf)/6 + (17*C01*nf)/81 - (236*xi)/27 - 
    (1723*C01*xi)/648 + (7*C02*xi)/27 + (7*log2*xi)/27 - (2*G1eps[1])/9 + 
    (2*xi*G1eps[1])/9 - (2*xi*G1eps[2])/9 + 8*G1eps[3] - (4*nf*G1eps[3])/9 + 
    (22*xi*G1eps[3])/9 - (140*G1eps[4])/27 + (8*nf*G1eps[4])/27 - 
    (4*xi*G1eps[4])/3 - (4*G2[1])/9 + (20*G2[2])/9 - (11*xi*G2[2])/9 + 
    (62*G2[3])/27 - (79*G2[4])/27 - (17*G2[5])/18 - (52*G2[6])/81 - 
    (2*xi*G2[6])/27 + (4*G2[7])/9 + (4*G2[8])/27 - (8*G2[9])/3 + 
    (11*xi*G2[9])/9 - (5*G2[11])/9 - (xi*G2[11])/9 - (5*G2[12])/18 + 
    (xi*G2[12])/18 + (55*G2[13])/27 + (5*G2[15])/18 - (xi*G2[15])/18 + 
    (361*G2[17])/162 - (8*nf*G2[17])/27 + (49*xi*G2[17])/27 + (7*G2[18])/54 + 
    (xi*G2[18])/18 - (31*G2[19])/162 + (13*xi*G2[19])/54 - (265*G2[20])/162 + 
    (19*xi*G2[20])/54 + (5*G2[21])/9 - (xi*G2[21])/9 - (14*G2[24])/27 - 
    (4*G2[25])/27 + (5*G2[26])/27 + (25*G2[27])/27 + (5*G2[28])/9 - 
    (5*G2[30])/9 + (8*G2[31])/27 - (8*G2[32])/27 + (14*G2[33])/27 - 
    (2*xi*G2[33])/9 - (193*G2[36])/162 + (7*xi*G2[36])/54 + 
    (151*G2[39])/162 + (5*xi*G2[39])/54 + (37*G2[41])/9 - (2*nf*G2[41])/9 + 
    (10*xi*G2[41])/9 - (10*G2[42])/27 - (2*G2[43])/9), 
 A*(-1 + (2*C01)/9) + 2*c[2] + A^2*(-2879/72 + (6821*C01)/1296 + 
    (467*C02)/162 - log2/6 + (589*nf)/324 + (4*C01*nf)/81 - (40*xi)/9 - 
    (259*C01*xi)/144 + (71*C02*xi)/162 + (7*log2*xi)/54 - G1eps[1]/9 + 
    (xi*G1eps[1])/9 - (xi*G1eps[2])/9 + 4*G1eps[3] - (2*nf*G1eps[3])/9 + 
    (11*xi*G1eps[3])/9 - (68*G1eps[4])/27 + (4*nf*G1eps[4])/27 - 
    (16*xi*G1eps[4])/27 - (10*G2[1])/27 + G2[2] - (2*xi*G2[2])/9 - 
    (5*xi^2*G2[2])/9 + (241*G2[3])/108 + (7*xi*G2[3])/108 - (44*G2[4])/27 - 
    (17*G2[5])/12 - (7*xi*G2[5])/108 + (58*G2[6])/81 + (4*xi*G2[6])/81 + 
    (2*G2[7])/9 + (8*G2[8])/27 - (13*G2[9])/9 + (2*xi*G2[9])/9 + 
    (5*xi^2*G2[9])/9 + (4*G2[10])/9 + G2[11]/36 - (xi*G2[11])/12 + 
    G2[12]/12 - (xi*G2[12])/36 - G2[15]/12 + (xi*G2[15])/36 + 
    (179*G2[17])/108 - (4*nf*G2[17])/27 + (109*xi*G2[17])/108 - 
    (31*G2[18])/108 - (xi*G2[18])/36 - (49*G2[19])/108 + (11*xi*G2[19])/108 - 
    (77*G2[20])/108 + (7*xi*G2[20])/108 - G2[21]/6 + (xi*G2[21])/18 + 
    (16*G2[22])/9 - (8*G2[23])/9 + (13*G2[24])/9 + (7*xi*G2[24])/27 + 
    G2[26]/6 - (7*xi*G2[26])/54 - (7*G2[27])/6 - (7*xi*G2[27])/54 - 
    (5*G2[28])/18 - (7*xi*G2[28])/54 + (5*G2[30])/18 + (7*xi*G2[30])/54 + 
    G2[33]/9 - (xi*G2[33])/9 - (619*G2[36])/324 - (7*xi*G2[36])/324 - 
    (4*G2[37])/9 - (8*G2[38])/9 - (155*G2[39])/324 + (85*xi*G2[39])/324 + 
    (4*G2[40])/9 + (37*G2[41])/18 - (nf*G2[41])/9 + (5*xi*G2[41])/9 + 
    (2*G2[42])/27 + (4*G2[43])/9), A*(-8/9 + C01/3 + (C01*xi)/9) + 2*c[2] + 
  A^2*(-2387/72 + (20369*C01)/1296 - (26*C02)/81 + (79*log2)/54 + 
    (19*nf)/12 - (85*xi)/27 - (5959*C01*xi)/1296 + (28*C02*xi)/9 - 
    (65*log2*xi)/54 + (29*C01*xi^2)/36 - (44*C02*xi^2)/81 + 
    (8*log2*xi^2)/27 - G1eps[1]/9 + (xi*G1eps[1])/9 - (xi*G1eps[2])/9 + 
    4*G1eps[3] - (2*nf*G1eps[3])/9 + (11*xi*G1eps[3])/9 - (100*G1eps[4])/27 + 
    (2*nf*G1eps[4])/9 - (77*xi*G1eps[4])/54 - (7*xi^2*G1eps[4])/18 + 
    G2[1]/27 + (4*xi*G2[1])/27 + 3*G2[2] - (32*xi*G2[2])/9 + 
    (2*xi^2*G2[2])/3 + (19*G2[3])/36 + (127*xi*G2[3])/108 - 
    (5*xi^2*G2[3])/27 - (19*G2[4])/9 - (13*xi*G2[4])/27 - G2[5]/12 - 
    (107*xi*G2[5])/108 + (5*xi^2*G2[5])/27 - (44*G2[6])/81 + 
    (53*xi*G2[6])/27 - (26*xi^2*G2[6])/81 - (2*G2[7])/9 - (2*xi*G2[7])/9 - 
    (2*G2[8])/9 - (8*xi*G2[8])/27 - (23*G2[9])/9 + (40*xi*G2[9])/9 - 
    (2*xi^2*G2[9])/3 + (2*G2[10])/9 + (2*xi*G2[10])/9 - G2[11]/2 - 
    (7*xi*G2[11])/18 - (2*G2[12])/9 - (7*xi*G2[12])/12 + (xi^2*G2[12])/18 + 
    (73*G2[13])/54 + (5*xi*G2[13])/54 + (2*G2[15])/9 + (7*xi*G2[15])/12 - 
    (xi^2*G2[15])/18 + (2*G2[16])/9 + (xi*G2[16])/3 - (92*G2[17])/81 - 
    (2*nf*G2[17])/9 + (85*xi*G2[17])/36 + (xi^2*G2[17])/9 + (17*G2[18])/108 - 
    (53*xi*G2[18])/108 + (xi^2*G2[18])/18 - (85*G2[19])/324 - 
    (43*xi*G2[19])/108 + (2*xi^2*G2[19])/27 - (227*G2[20])/162 - 
    (163*xi*G2[20])/108 + (17*xi^2*G2[20])/54 + (5*G2[21])/18 + 
    (5*xi*G2[21])/6 - (xi^2*G2[21])/9 + (8*G2[22])/9 + (8*xi*G2[22])/9 - 
    (4*G2[23])/9 - (4*xi*G2[23])/9 - (79*G2[24])/27 + (31*xi*G2[24])/9 - 
    (20*xi^2*G2[24])/27 + (4*G2[25])/27 + (xi*G2[25])/9 + (113*G2[26])/54 - 
    (5*xi*G2[26])/6 + (10*xi^2*G2[26])/27 + (19*G2[27])/54 - 
    (49*xi*G2[27])/18 + (10*xi^2*G2[27])/27 + (25*G2[28])/18 - 
    (31*xi*G2[28])/18 + (10*xi^2*G2[28])/27 - (25*G2[30])/18 + 
    (31*xi*G2[30])/18 - (10*xi^2*G2[30])/27 - (8*G2[31])/27 - 
    (2*xi*G2[31])/9 + (8*G2[32])/27 + (2*xi*G2[32])/9 - (5*G2[33])/27 - 
    (xi*G2[33])/3 - (265*G2[36])/324 + (49*xi*G2[36])/108 - 
    (10*xi^2*G2[36])/81 - (2*G2[37])/9 - (2*xi*G2[37])/9 - (4*G2[38])/9 - 
    (4*xi*G2[38])/9 - (749*G2[39])/324 - (7*xi*G2[39])/108 - 
    (20*xi^2*G2[39])/81 + (2*G2[40])/9 + (2*xi*G2[40])/9 + (37*G2[41])/18 - 
    (nf*G2[41])/9 + (5*xi*G2[41])/9 - (17*G2[42])/54 - (7*xi*G2[42])/54 - 
    (2*G2[43])/9 - (xi*G2[43])/9), A*(-1 + (2*C01)/9) + 2*c[2] + 
  A^2*(-2791/72 + (4873*C01)/648 + (19*C02)/27 - (19*log2)/54 + 
    (589*nf)/324 + (4*C01*nf)/81 - (40*xi)/9 - (121*C01*xi)/72 + 
    (13*C02*xi)/54 + (log2*xi)/9 - G1eps[1]/9 + (xi*G1eps[1])/9 - 
    (xi*G1eps[2])/9 + 4*G1eps[3] - (2*nf*G1eps[3])/9 + (11*xi*G1eps[3])/9 - 
    (73*G1eps[4])/27 + (4*nf*G1eps[4])/27 - (17*xi*G1eps[4])/27 - G2[1]/27 + 
    (14*G2[2])/9 + (4*xi*G2[2])/9 + (127*G2[3])/54 + (xi*G2[3])/27 - 
    (44*G2[4])/27 - (71*G2[5])/54 - (xi*G2[5])/27 + G2[6]/3 - (4*G2[8])/27 - 
    (4*G2[9])/3 - (4*xi*G2[9])/9 - (5*G2[11])/8 - (xi*G2[11])/72 - G2[12]/6 + 
    (xi*G2[12])/18 + G2[13]/3 + G2[15]/6 - (xi*G2[15])/18 + (3*G2[17])/4 - 
    (4*nf*G2[17])/27 + (109*xi*G2[17])/108 + (13*G2[18])/54 + 
    (xi*G2[18])/18 - (2*G2[19])/9 + (5*xi*G2[19])/54 - (121*G2[20])/108 + 
    (31*xi*G2[20])/108 + G2[21]/3 - (xi*G2[21])/9 + (16*G2[24])/27 + 
    (4*xi*G2[24])/27 + G2[25]/9 - (8*G2[26])/27 - (2*xi*G2[26])/27 - 
    (20*G2[27])/27 - (2*xi*G2[27])/27 - (14*G2[28])/27 - (2*xi*G2[28])/27 + 
    (14*G2[30])/27 + (2*xi*G2[30])/27 - (2*G2[31])/9 + (2*G2[32])/9 - 
    G2[33]/9 - (xi*G2[33])/9 + G2[36]/6 + (xi*G2[36])/18 + (7*G2[39])/54 + 
    (7*xi*G2[39])/54 + (37*G2[41])/18 - (nf*G2[41])/9 + (5*xi*G2[41])/9 - 
    (7*G2[42])/27 - (2*G2[43])/9), A*(-3/2 + C01/3) + 3*c[2] + 
  A^2*(-26039/432 + (17735*C01)/2592 + (116*C02)/81 - (13*log2)/18 + 
    (589*nf)/216 + (2*C01*nf)/27 - (20*xi)/3 - (175*C01*xi)/96 + 
    (11*C02*xi)/81 + (11*log2*xi)/54 - G1eps[1]/6 + (xi*G1eps[1])/6 - 
    (xi*G1eps[2])/6 + 6*G1eps[3] - (nf*G1eps[3])/3 + (11*xi*G1eps[3])/6 - 
    (71*G1eps[4])/18 + (2*nf*G1eps[4])/9 - (17*xi*G1eps[4])/18 - 
    (2*G2[1])/9 - G2[2]/9 + (xi*G2[2])/6 + (365*G2[3])/108 - (xi*G2[3])/108 - 
    (22*G2[4])/9 - (233*G2[5])/108 + (xi*G2[5])/108 + (59*G2[6])/81 - 
    (7*xi*G2[6])/81 + G2[7]/9 + G2[9]/9 - (xi*G2[9])/6 - (23*G2[11])/72 - 
    (5*xi*G2[11])/72 - (7*G2[12])/72 + (xi*G2[12])/72 + (11*G2[13])/27 + 
    (7*G2[15])/72 - (xi*G2[15])/72 + (541*G2[17])/216 - (2*nf*G2[17])/9 + 
    (281*xi*G2[17])/216 + G2[18]/8 + (xi*G2[18])/72 - (4*G2[19])/27 + 
    (7*xi*G2[19])/54 - (223*G2[20])/216 + (61*xi*G2[20])/216 + 
    (7*G2[21])/36 - (xi*G2[21])/36 + (46*G2[24])/27 - (xi*G2[24])/27 - 
    (23*G2[26])/27 + (xi*G2[26])/54 - (23*G2[27])/27 + (xi*G2[27])/54 - 
    (23*G2[28])/27 + (xi*G2[28])/54 + (23*G2[30])/27 - (xi*G2[30])/54 + 
    G2[33]/6 - (xi*G2[33])/6 + (43*G2[36])/324 + (37*xi*G2[36])/324 + 
    (233*G2[39])/324 + (11*xi*G2[39])/324 + (37*G2[41])/12 - (nf*G2[41])/6 + 
    (5*xi*G2[41])/6 - (2*G2[42])/9), A*(-1/2 + C01/9) + c[2] + 
  A^2*(-7789/432 + (2375*C01)/288 - C02/3 - log2/6 + (589*nf)/648 + 
    (2*C01*nf)/81 - (28*xi)/9 - (643*C01*xi)/864 - (C02*xi)/54 - 
    (log2*xi)/6 - (5*G1eps[1])/18 - (xi*G1eps[1])/18 + G1eps[2]/18 - 
    (xi*G1eps[2])/18 + (20*G1eps[3])/9 - (nf*G1eps[3])/9 + 
    (13*xi*G1eps[3])/18 - (71*G1eps[4])/54 + (2*nf*G1eps[4])/27 - 
    (17*xi*G1eps[4])/54 + (16*G2[1])/27 + (8*G2[2])/3 - (7*xi*G2[2])/6 + 
    (143*G2[3])/108 + (xi*G2[3])/36 - (22*G2[4])/27 - G2[5]/4 - 
    (xi*G2[5])/36 + G2[6] + (xi*G2[6])/27 - (5*G2[7])/9 - (20*G2[8])/27 - 
    (8*G2[9])/9 + (7*xi*G2[9])/6 - (61*G2[11])/72 - (xi*G2[11])/72 - 
    (59*G2[12])/72 - (xi*G2[12])/72 - (2*G2[13])/27 + (59*G2[15])/72 + 
    (xi*G2[15])/72 + (5*G2[16])/9 - (59*G2[17])/24 - (2*nf*G2[17])/27 + 
    (107*xi*G2[17])/216 - (79*G2[18])/216 - (xi*G2[18])/72 - (11*G2[19])/27 - 
    (xi*G2[19])/54 - (197*G2[20])/72 + (19*xi*G2[20])/216 + (41*G2[21])/36 + 
    (xi*G2[21])/36 - (14*G2[24])/27 + (xi*G2[24])/9 + G2[25]/3 + 
    (22*G2[26])/27 - (xi*G2[26])/18 - (44*G2[27])/27 - (xi*G2[27])/18 - 
    (11*G2[28])/27 - (xi*G2[28])/18 + (11*G2[30])/27 + (xi*G2[30])/18 - 
    (2*G2[31])/3 + (2*G2[32])/3 - (7*G2[33])/18 + (xi*G2[33])/18 + 
    (65*G2[36])/36 + (17*xi*G2[36])/108 - (229*G2[39])/108 - 
    (5*xi*G2[39])/108 + (5*G2[41])/4 - (nf*G2[41])/18 + (7*xi*G2[41])/18 - 
    (8*G2[42])/27 - (4*G2[43])/9), A*(-8/9 + (2*C01)/9) + 2*c[2] + 
  A^2*(-2563/72 + (3055*C01)/648 - (283*C02)/162 + (55*log2)/54 + 
    (19*nf)/12 + (10*C01*nf)/81 - (118*xi)/27 - (791*C01*xi)/648 + 
    (C02*xi)/9 + (5*log2*xi)/27 - G1eps[1]/9 + (xi*G1eps[1])/9 - 
    (xi*G1eps[2])/9 + 4*G1eps[3] - (2*nf*G1eps[3])/9 + (11*xi*G1eps[3])/9 - 
    (73*G1eps[4])/27 + (4*nf*G1eps[4])/27 - (17*xi*G1eps[4])/27 - 
    (2*G2[1])/9 + (26*G2[2])/9 - (5*xi*G2[2])/3 + (13*G2[3])/54 - 
    (xi*G2[3])/54 - (44*G2[4])/27 + (43*G2[5])/54 + (xi*G2[5])/54 - 
    (98*G2[6])/81 - (2*xi*G2[6])/27 + (2*G2[7])/9 + (2*G2[8])/27 - 
    (28*G2[9])/9 + (5*xi*G2[9])/3 - (19*G2[11])/72 - (xi*G2[11])/24 + 
    (xi*G2[12])/18 + (61*G2[13])/27 - (xi*G2[15])/18 + (157*G2[17])/324 - 
    (4*nf*G2[17])/27 + (91*xi*G2[17])/108 + (11*G2[18])/54 + (xi*G2[18])/18 - 
    (5*G2[19])/162 + (xi*G2[19])/9 - (163*G2[20])/324 + (29*xi*G2[20])/108 - 
    (xi*G2[21])/9 - (64*G2[24])/27 - (2*xi*G2[24])/27 - (2*G2[25])/27 + 
    (31*G2[26])/27 + (xi*G2[26])/27 + (41*G2[27])/27 + (xi*G2[27])/27 + 
    (4*G2[28])/3 + (xi*G2[28])/27 - (4*G2[30])/3 - (xi*G2[30])/27 + 
    (4*G2[31])/27 - (4*G2[32])/27 + (7*G2[33])/27 - (xi*G2[33])/9 - 
    (173*G2[36])/162 + (xi*G2[36])/54 - (19*G2[39])/162 + (xi*G2[39])/18 + 
    (37*G2[41])/18 - (nf*G2[41])/9 + (5*xi*G2[41])/9 - (5*G2[42])/27 - 
    G2[43]/9), A*(-1/2 + C01/9) + c[2] + 
  A^2*(-7453/432 + (1633*C01)/288 - (25*C02)/108 + (2*log2)/3 + 
    (589*nf)/648 + (2*C01*nf)/81 - (20*xi)/9 - (713*C01*xi)/864 + 
    (5*C02*xi)/36 + (log2*xi)/9 + (5*G1eps[1])/18 + (xi*G1eps[1])/18 + 
    G1eps[2]/18 - (xi*G1eps[2])/18 + (5*G1eps[3])/3 - (nf*G1eps[3])/9 + 
    (11*xi*G1eps[3])/18 - (71*G1eps[4])/54 + (2*nf*G1eps[4])/27 - 
    (17*xi*G1eps[4])/54 - (5*G2[1])/27 + (11*G2[2])/9 - (19*xi*G2[2])/18 + 
    (53*G2[3])/54 - (22*G2[4])/27 - (31*G2[5])/54 - (17*G2[6])/27 + G2[7]/9 + 
    (4*G2[8])/27 - (13*G2[9])/9 + (19*xi*G2[9])/18 - G2[11]/24 - 
    (xi*G2[11])/72 - G2[12]/72 - (xi*G2[12])/72 - (2*G2[13])/27 + G2[15]/72 + 
    (xi*G2[15])/72 - (25*G2[17])/216 - (2*nf*G2[17])/27 + 
    (103*xi*G2[17])/216 - (43*G2[18])/216 - (xi*G2[18])/72 - G2[19]/12 + 
    (7*xi*G2[19])/108 - (101*G2[20])/216 + (5*xi*G2[20])/72 + G2[21]/36 + 
    (xi*G2[21])/36 - (5*G2[24])/9 + G2[26]/6 + (7*G2[27])/18 + 
    (5*G2[28])/18 - (5*G2[30])/18 - (5*G2[33])/18 - (xi*G2[33])/18 - 
    (79*G2[36])/108 + (xi*G2[36])/36 + (43*G2[39])/108 + (xi*G2[39])/36 + 
    (25*G2[41])/36 - (nf*G2[41])/18 + (5*xi*G2[41])/18 + G2[42]/27 + 
    (2*G2[43])/9), A*(-23/18 + C01/3) + 3*c[2] + 
  A^2*(-21719/432 + (11573*C01)/2592 + (65*C02)/324 + (17*log2)/54 + 
    (1463*nf)/648 + (5*C01*nf)/27 - (176*xi)/27 - (4651*C01*xi)/2592 - 
    (C02*xi)/36 + (11*log2*xi)/54 - G1eps[1]/6 + (xi*G1eps[1])/6 - 
    (xi*G1eps[2])/6 + 6*G1eps[3] - (nf*G1eps[3])/3 + (11*xi*G1eps[3])/6 - 
    (209*G1eps[4])/54 + (2*nf*G1eps[4])/9 - (55*xi*G1eps[4])/54 - 
    (7*G2[1])/27 - G2[2] - (25*xi*G2[2])/18 + (77*G2[3])/54 - (xi*G2[3])/27 - 
    (19*G2[4])/9 - (7*G2[5])/27 + (xi*G2[5])/27 - (37*G2[6])/81 - 
    (4*xi*G2[6])/27 + G2[7]/9 + (7*G2[9])/9 + (25*xi*G2[9])/18 - 
    (35*G2[11])/72 - (xi*G2[11])/24 - (5*G2[12])/24 + (5*xi*G2[12])/72 + 
    (61*G2[13])/27 + (5*G2[15])/24 - (5*xi*G2[15])/72 + (1267*G2[17])/648 - 
    (2*nf*G2[17])/9 + (293*xi*G2[17])/216 + (83*G2[18])/216 + 
    (5*xi*G2[18])/72 - (71*G2[19])/324 + (11*xi*G2[19])/108 - 
    (745*G2[20])/648 + (35*xi*G2[20])/72 + (5*G2[21])/12 - (5*xi*G2[21])/36 - 
    (7*G2[24])/27 - (4*xi*G2[24])/27 - G2[25]/27 + G2[26]/18 + 
    (2*xi*G2[26])/27 + (19*G2[27])/54 + (2*xi*G2[27])/27 + (11*G2[28])/54 + 
    (2*xi*G2[28])/27 - (11*G2[30])/54 - (2*xi*G2[30])/27 + (2*G2[31])/27 - 
    (2*G2[32])/27 + (13*G2[33])/54 - (xi*G2[33])/6 - (365*G2[36])/324 + 
    (7*xi*G2[36])/108 + (323*G2[39])/324 + (xi*G2[39])/36 + (37*G2[41])/12 - 
    (nf*G2[41])/6 + (5*xi*G2[41])/6 - (11*G2[42])/27 - (4*G2[43])/9), 
 A*(-2 + (4*C01)/9) + 4*c[2] + A^2*(-9581/108 + (8303*C01)/648 - 
    (322*C02)/81 - (5*log2)/6 + (589*nf)/162 + (8*C01*nf)/81 - (254*xi)/27 - 
    (2429*C01*xi)/648 + (7*C02*xi)/9 + (11*log2*xi)/54 - (2*G1eps[1])/9 + 
    (2*xi*G1eps[1])/9 - (2*xi*G1eps[2])/9 + 8*G1eps[3] - (4*nf*G1eps[3])/9 + 
    (22*xi*G1eps[3])/9 - (140*G1eps[4])/27 + (8*nf*G1eps[4])/27 - 
    (4*xi*G1eps[4])/3 - (14*G2[1])/27 - (76*G2[2])/9 + (2*xi*G2[2])/3 + 
    (4*xi^2*G2[2])/3 + (14*G2[3])/3 + (2*xi*G2[3])/27 - (88*G2[4])/27 - 
    (94*G2[5])/27 - (2*xi*G2[5])/27 - (64*G2[6])/81 + (2*xi*G2[6])/27 + 
    (4*G2[7])/9 + (4*G2[8])/27 + (68*G2[9])/9 - (2*xi*G2[9])/3 - 
    (4*xi^2*G2[9])/3 - (2*G2[10])/3 - (35*G2[11])/36 - (xi*G2[11])/12 - 
    (13*G2[12])/18 + (xi*G2[12])/18 + (40*G2[13])/27 + (13*G2[15])/18 - 
    (xi*G2[15])/18 + (34*G2[17])/27 - (8*nf*G2[17])/27 + (61*xi*G2[17])/27 + 
    (23*G2[18])/54 + (xi*G2[18])/18 - (7*G2[19])/27 + (xi*G2[19])/3 - 
    (70*G2[20])/27 + (13*xi*G2[20])/27 + (13*G2[21])/9 - (xi*G2[21])/9 - 
    (32*G2[22])/9 + (20*G2[23])/9 + (56*G2[24])/27 + (8*xi*G2[24])/27 - 
    (10*G2[25])/9 - (115*G2[26])/27 - (4*xi*G2[26])/27 - G2[27]/27 - 
    (4*xi*G2[27])/27 - (70*G2[28])/27 - (4*xi*G2[28])/27 + (70*G2[30])/27 + 
    (4*xi*G2[30])/27 + (4*G2[31])/9 - (4*G2[32])/9 + (22*G2[33])/9 - 
    (2*xi*G2[33])/9 + (8*G2[34])/9 + (127*G2[36])/81 + (7*xi*G2[36])/27 + 
    (2*G2[37])/3 + (20*G2[38])/9 + (461*G2[39])/81 + (xi*G2[39])/9 - 
    (14*G2[40])/9 + 5*G2[41] - (2*nf*G2[41])/9 + (10*xi*G2[41])/9 - 
    (20*G2[42])/27 - (10*G2[43])/9), A*(1 - (2*C01)/9) - 2*c[2] + 
  A^2*(8365/216 - (1927*C01)/432 - (107*C02)/54 + (23*log2)/9 - 
    (589*nf)/324 - (4*C01*nf)/81 - xi/3 - (3091*C01*xi)/432 + 
    (131*C02*xi)/162 - (52*log2*xi)/27 + (179*C01*xi^2)/108 - 
    (32*C02*xi^2)/81 + (14*log2*xi^2)/27 + G1eps[1]/9 - (xi*G1eps[1])/9 + 
    (xi*G1eps[2])/9 - 4*G1eps[3] + (2*nf*G1eps[3])/9 - (11*xi*G1eps[3])/9 + 
    (71*G1eps[4])/27 - (4*nf*G1eps[4])/27 + (17*xi*G1eps[4])/27 + 
    (20*G2[1])/27 - (5*xi*G2[1])/9 + (37*G2[2])/9 - (34*xi*G2[2])/9 + 
    (8*xi^2*G2[2])/9 - (5*G2[3])/2 + (xi*G2[3])/2 - (4*xi^2*G2[3])/27 + 
    (44*G2[4])/27 + (115*G2[5])/54 - (13*xi*G2[5])/18 + (4*xi^2*G2[5])/27 - 
    (7*G2[6])/9 - (20*xi*G2[6])/81 - (20*xi^2*G2[6])/81 - (8*G2[7])/9 + 
    (2*xi*G2[7])/3 - (16*G2[8])/27 + (2*xi*G2[8])/3 - (29*G2[9])/9 + 
    (22*xi*G2[9])/9 - (8*xi^2*G2[9])/9 - G2[10]/9 - (xi*G2[10])/3 + 
    (13*G2[11])/54 + (4*xi*G2[11])/9 - (xi^2*G2[11])/18 - (35*G2[12])/54 + 
    (47*xi*G2[12])/36 - (2*xi^2*G2[12])/9 - G2[13]/18 + (5*xi*G2[13])/54 + 
    (35*G2[15])/54 - (47*xi*G2[15])/36 + (2*xi^2*G2[15])/9 + (14*G2[16])/27 - 
    (5*xi*G2[16])/9 - (76*G2[17])/27 + (4*nf*G2[17])/27 + 
    (305*xi*G2[17])/108 - (17*xi^2*G2[17])/27 - (137*G2[18])/108 + 
    (5*xi*G2[18])/4 - (2*xi^2*G2[18])/9 + (5*G2[19])/27 + (14*xi*G2[19])/27 + 
    (2*xi^2*G2[19])/27 - (10*G2[20])/9 + (361*xi*G2[20])/108 - 
    (19*xi^2*G2[20])/27 + (61*G2[21])/54 - (41*xi*G2[21])/18 + 
    (4*xi^2*G2[21])/9 - (2*G2[22])/9 - (14*xi*G2[22])/9 + (8*xi*G2[23])/9 - 
    (20*G2[24])/9 + (46*xi*G2[24])/27 - (16*xi^2*G2[24])/27 - (2*G2[25])/9 - 
    (5*xi*G2[25])/9 + (7*G2[26])/18 - (157*xi*G2[26])/54 + 
    (8*xi^2*G2[26])/27 - (3*G2[27])/2 - (19*xi*G2[27])/54 + 
    (8*xi^2*G2[27])/27 - (4*G2[28])/9 - (47*xi*G2[28])/27 + 
    (8*xi^2*G2[28])/27 + (4*G2[30])/9 + (47*xi*G2[30])/27 - 
    (8*xi^2*G2[30])/27 - (4*G2[31])/9 + (2*xi*G2[31])/9 + (4*G2[32])/9 - 
    (2*xi*G2[32])/9 + G2[33]/3 + (11*xi*G2[33])/9 + 2*G2[34] + 
    (2*xi*G2[34])/3 + (5*G2[36])/9 + (74*xi*G2[36])/81 + (2*xi^2*G2[36])/81 + 
    G2[37]/9 + (xi*G2[37])/3 - (2*G2[38])/9 + (10*xi*G2[38])/9 - 
    (2*G2[39])/3 + (193*xi*G2[39])/81 - (26*xi^2*G2[39])/81 + G2[40]/3 - 
    (7*xi*G2[40])/9 - (29*G2[41])/18 + (nf*G2[41])/9 - (xi*G2[41])/9 + 
    (11*G2[42])/54 + (xi*G2[42])/6 + (2*G2[43])/9 + (xi*G2[43])/3), 
 A^2*(-14/27 + (67*C01)/24 + (25*C02)/9 + (7*log2)/18 + (140*xi)/27 + 
   (763*C01*xi)/216 + (43*C02*xi)/81 + (55*log2*xi)/54 - (43*C01*xi^2)/27 + 
   (26*C02*xi^2)/81 - (14*log2*xi^2)/27 - (26*G2[1])/27 + (4*xi*G2[1])/9 + 
   G2[2]/3 + (13*xi*G2[2])/9 + (7*G2[3])/54 - (49*xi*G2[3])/54 + 
   (2*xi^2*G2[3])/9 - (47*G2[5])/54 + (65*xi*G2[5])/54 - (2*xi^2*G2[5])/9 - 
   (44*G2[6])/27 + (58*xi*G2[6])/81 + (20*xi^2*G2[6])/81 + (8*G2[7])/9 - 
   (4*xi*G2[7])/9 + (32*G2[8])/27 - (16*xi*G2[8])/27 - 3*G2[9] - 
   (xi*G2[9])/9 + G2[10]/3 + (xi*G2[10])/3 + (17*G2[11])/27 - (xi*G2[11])/3 + 
   (155*G2[12])/108 - (29*xi*G2[12])/36 + (xi^2*G2[12])/9 - (31*G2[13])/27 + 
   (19*xi*G2[13])/27 - (155*G2[15])/108 + (29*xi*G2[15])/36 - 
   (xi^2*G2[15])/9 - (43*G2[16])/27 + (5*xi*G2[16])/9 + (277*G2[17])/108 - 
   (293*xi*G2[17])/108 + (7*xi^2*G2[17])/9 + (11*G2[18])/6 - 
   (13*xi*G2[18])/18 + (xi^2*G2[18])/9 - (13*G2[19])/54 + (13*xi*G2[19])/54 - 
   (4*xi^2*G2[19])/27 + (49*G2[20])/12 - (95*xi*G2[20])/36 + 
   (13*xi^2*G2[20])/27 - (55*G2[21])/27 + (13*xi*G2[21])/9 - 
   (2*xi^2*G2[21])/9 + 2*G2[22] + (14*xi*G2[22])/9 - (4*G2[23])/3 - 
   (8*xi*G2[23])/9 - (8*G2[24])/27 - (56*xi*G2[24])/27 + (8*xi^2*G2[24])/9 + 
   (2*G2[25])/27 + (16*xi*G2[25])/27 + (55*G2[26])/54 + (49*xi*G2[26])/18 - 
   (4*xi^2*G2[26])/9 + (155*G2[27])/54 - (13*xi*G2[27])/54 - 
   (4*xi^2*G2[27])/9 + (19*G2[28])/9 + (41*xi*G2[28])/27 - 
   (4*xi^2*G2[28])/9 - (19*G2[30])/9 - (41*xi*G2[30])/27 + 
   (4*xi^2*G2[30])/9 + (20*G2[31])/27 - (8*xi*G2[31])/27 - (20*G2[32])/27 + 
   (8*xi*G2[32])/27 - (4*G2[33])/27 - (32*xi*G2[33])/27 - (2*G2[34])/3 - 
   (2*xi*G2[34])/9 - (14*G2[36])/3 - (25*xi*G2[36])/81 - (2*xi^2*G2[36])/81 - 
   G2[37]/3 - (xi*G2[37])/3 - (8*G2[38])/9 - (4*xi*G2[38])/3 + 
   (17*G2[39])/27 - (248*xi*G2[39])/81 + (38*xi^2*G2[39])/81 + (5*G2[40])/9 + 
   xi*G2[40] - (4*G2[41])/9 - (4*xi*G2[41])/9 + (2*G2[42])/9 - 
   (2*xi*G2[42])/9 + G2[43]/3 - (xi*G2[43])/3), 
 A*(1 - (2*C01)/9) - 2*c[2] + A^2*(8869/216 - (2219*C01)/432 - (95*C02)/81 + 
    (14*log2)/27 - (589*nf)/324 - (4*C01*nf)/81 + (40*xi)/9 + 
    (437*C01*xi)/432 + (4*C02*xi)/81 - (7*log2*xi)/27 + G1eps[1]/9 - 
    (xi*G1eps[1])/9 + (xi*G1eps[2])/9 - 4*G1eps[3] + (2*nf*G1eps[3])/9 - 
    (11*xi*G1eps[3])/9 + (71*G1eps[4])/27 - (4*nf*G1eps[4])/27 + 
    (17*xi*G1eps[4])/27 + (7*G2[1])/27 + (4*G2[2])/3 + (5*xi*G2[2])/9 - 
    (115*G2[3])/54 + (xi*G2[3])/18 + (44*G2[4])/27 + (83*G2[5])/54 - 
    (xi*G2[5])/18 - (11*G2[6])/81 + (10*xi*G2[6])/81 - (2*G2[7])/9 - 
    (2*G2[8])/27 - (8*G2[9])/9 - (5*xi*G2[9])/9 + (17*G2[11])/36 + 
    (xi*G2[11])/36 + (5*G2[12])/12 - (xi*G2[12])/12 - (26*G2[13])/27 - 
    (5*G2[15])/12 + (xi*G2[15])/12 - (43*G2[17])/36 + (4*nf*G2[17])/27 - 
    (29*xi*G2[17])/36 - (17*G2[18])/108 - (xi*G2[18])/12 + G2[19]/9 - 
    (xi*G2[19])/9 + (151*G2[20])/108 - (43*xi*G2[20])/108 - (5*G2[21])/6 + 
    (xi*G2[21])/6 - (4*G2[24])/3 + (2*xi*G2[24])/9 + G2[25]/9 + 
    (7*G2[26])/9 - (xi*G2[26])/9 + G2[27]/9 - (xi*G2[27])/9 + (4*G2[28])/9 - 
    (xi*G2[28])/9 - (4*G2[30])/9 + (xi*G2[30])/9 - (2*G2[31])/9 + 
    (2*G2[32])/9 - G2[33]/3 + (xi*G2[33])/9 + (139*G2[36])/162 - 
    (11*xi*G2[36])/162 - (247*G2[39])/162 + (11*xi*G2[39])/162 - 
    (37*G2[41])/18 + (nf*G2[41])/9 - (5*xi*G2[41])/9 + (10*G2[42])/27 + 
    (5*G2[43])/9), A*(-2 + (4*C01)/9) + 4*c[2] + 
  A^2*(-9259/108 + (653*C01)/72 + (40*C02)/27 - log2 + (589*nf)/162 + 
    (8*C01*nf)/81 - (61*xi)/6 - (259*C01*xi)/72 + (2*C02*xi)/3 + 
    (log2*xi)/9 - G1eps[1]/9 + (xi*G1eps[1])/9 + G1eps[2]/9 - 
    (xi*G1eps[2])/3 + (71*G1eps[3])/9 - (4*nf*G1eps[3])/9 + 
    (23*xi*G1eps[3])/9 - (142*G1eps[4])/27 + (8*nf*G1eps[4])/27 - 
    (34*xi*G1eps[4])/27 - (38*G2[1])/27 - (10*G2[2])/3 - (16*xi*G2[2])/9 + 
    4*G2[3] + (2*xi*G2[3])/27 - (88*G2[4])/27 - (100*G2[5])/27 - 
    (2*xi*G2[5])/27 - (16*G2[6])/27 + (2*xi*G2[6])/27 + (4*G2[7])/3 + 
    (16*G2[8])/27 + (10*G2[9])/9 + (16*xi*G2[9])/9 - (35*G2[11])/36 - 
    (xi*G2[11])/12 - (25*G2[12])/36 + (xi*G2[12])/18 + (67*G2[13])/27 + 
    (25*G2[15])/36 - (xi*G2[15])/18 - (7*G2[16])/9 + (431*G2[17])/108 - 
    (8*nf*G2[17])/27 + (113*xi*G2[17])/54 + (47*G2[18])/54 + (xi*G2[18])/18 - 
    (13*G2[19])/54 + (13*xi*G2[19])/54 - (211*G2[20])/108 + 
    (13*xi*G2[20])/27 + (14*G2[21])/9 - (xi*G2[21])/9 + (92*G2[24])/27 + 
    (8*xi*G2[24])/27 - (2*G2[25])/3 - (58*G2[26])/27 - (4*xi*G2[26])/27 + 
    (38*G2[27])/27 - (4*xi*G2[27])/27 - (10*G2[28])/27 - (4*xi*G2[28])/27 + 
    (10*G2[30])/27 + (4*xi*G2[30])/27 + (4*G2[31])/3 - (4*G2[32])/3 + 
    (13*G2[33])/9 - (xi*G2[33])/9 - (116*G2[36])/27 + (10*xi*G2[36])/27 + 
    (53*G2[39])/9 + (xi*G2[39])/9 + 4*G2[41] - (2*nf*G2[41])/9 + 
    (11*xi*G2[41])/9 - (20*G2[42])/27 - (10*G2[43])/9), 
 A*(1 - (2*C01)/9) - 2*c[2] + A^2*(10453/216 - (2729*C01)/432 + (10*C02)/27 + 
    (8*log2)/9 - (589*nf)/324 - (4*C01*nf)/81 + (40*xi)/9 + 
    (241*C01*xi)/144 + (C02*xi)/27 - (log2*xi)/9 + G1eps[1]/9 - 
    (xi*G1eps[1])/9 + (xi*G1eps[2])/9 - 4*G1eps[3] + (2*nf*G1eps[3])/9 - 
    (11*xi*G1eps[3])/9 + (71*G1eps[4])/27 - (4*nf*G1eps[4])/27 + 
    (17*xi*G1eps[4])/27 + (37*G2[1])/27 + (31*G2[2])/9 + (2*xi*G2[2])/3 - 
    (101*G2[3])/54 - (xi*G2[3])/18 + (44*G2[4])/27 + (47*G2[5])/18 + 
    (xi*G2[5])/18 + (37*G2[6])/27 - (2*xi*G2[6])/27 - (14*G2[7])/9 - 
    (26*G2[8])/27 - (7*G2[9])/9 - (2*xi*G2[9])/3 + (19*G2[11])/36 + 
    (xi*G2[11])/36 - (19*G2[12])/36 + (xi*G2[12])/36 - (20*G2[13])/27 + 
    (19*G2[15])/36 - (xi*G2[15])/36 + (14*G2[16])/9 - (347*G2[17])/108 + 
    (4*nf*G2[17])/27 - (119*xi*G2[17])/108 - (209*G2[18])/108 + 
    (xi*G2[18])/36 - (2*G2[19])/9 - (2*xi*G2[19])/27 - (163*G2[20])/108 - 
    (19*xi*G2[20])/108 + (13*G2[21])/18 - (xi*G2[21])/18 - (32*G2[24])/27 - 
    (2*xi*G2[24])/9 + (7*G2[25])/9 + (31*G2[26])/27 + (xi*G2[26])/9 - 
    (83*G2[27])/27 + (xi*G2[27])/9 - (26*G2[28])/27 + (xi*G2[28])/9 + 
    (26*G2[30])/27 - (xi*G2[30])/9 - (14*G2[31])/9 + (14*G2[32])/9 - 
    (5*G2[33])/3 + (xi*G2[33])/9 + (199*G2[36])/54 - (11*xi*G2[36])/54 - 
    (77*G2[39])/18 - (xi*G2[39])/54 - (37*G2[41])/18 + (nf*G2[41])/9 - 
    (5*xi*G2[41])/9 + (10*G2[42])/27 + (5*G2[43])/9), 
 A^2*(-64/9 - (439*C01)/72 + (547*C02)/81 - (17*log2)/54 + (77*C01*xi)/72 - 
   (47*C02*xi)/81 + (log2*xi)/54 + 2*G2[2] - (8*xi*G2[2])/3 + 
   (10*xi^2*G2[2])/9 + (37*G2[3])/54 - (5*xi*G2[3])/54 - (37*G2[5])/54 + 
   (5*xi*G2[5])/54 + (172*G2[6])/81 - (8*xi*G2[6])/81 - 2*G2[9] + 
   (8*xi*G2[9])/3 - (10*xi^2*G2[9])/9 + (2*G2[10])/3 + G2[12]/18 + 
   (xi*G2[12])/18 - (4*G2[13])/9 - G2[15]/18 - (xi*G2[15])/18 + 
   (115*G2[17])/54 - (17*xi*G2[17])/54 + G2[18]/18 + (xi*G2[18])/18 - 
   (17*G2[19])/54 - (xi*G2[19])/18 + G2[20]/18 + (7*xi*G2[20])/54 - 
   G2[21]/9 - (xi*G2[21])/9 + (32*G2[22])/9 - (20*G2[23])/9 + 
   (86*G2[24])/27 - (10*xi*G2[24])/27 - (8*G2[25])/9 - (10*G2[26])/27 + 
   (5*xi*G2[26])/27 - (148*G2[27])/27 + (5*xi*G2[27])/27 - (61*G2[28])/27 + 
   (5*xi*G2[28])/27 + (61*G2[30])/27 - (5*xi*G2[30])/27 + (16*G2[33])/9 + 
   (8*G2[34])/3 - (407*G2[36])/162 + (25*xi*G2[36])/162 - (2*G2[37])/3 - 
   (20*G2[38])/9 - (271*G2[39])/162 - (55*xi*G2[39])/162 + (14*G2[40])/9 + 
   (8*G2[41])/9), A*(1 - (2*C01)/9) - 2*c[2] + 
  A^2*(11461/216 + (2491*C01)/432 - (130*C02)/27 - (2*log2)/9 - 
    (589*nf)/324 - (4*C01*nf)/81 + (40*xi)/9 + (319*C01*xi)/432 - 
    (7*C02*xi)/9 + log2*xi - (C01*xi^2)/2 + (26*C02*xi^2)/81 - 
    (8*log2*xi^2)/27 + G1eps[1]/9 - (xi*G1eps[1])/9 + (xi*G1eps[2])/9 - 
    4*G1eps[3] + (2*nf*G1eps[3])/9 - (11*xi*G1eps[3])/9 + (71*G1eps[4])/27 - 
    (4*nf*G1eps[4])/27 + (17*xi*G1eps[4])/27 + (19*G2[1])/27 + 
    (4*xi*G2[1])/9 + (40*G2[2])/9 + (5*xi*G2[2])/3 - (8*xi^2*G2[2])/9 - 
    (41*G2[3])/18 - (29*xi*G2[3])/54 + (xi^2*G2[3])/9 + (44*G2[4])/27 + 
    (139*G2[5])/54 + (29*xi*G2[5])/54 - (xi^2*G2[5])/9 - (4*G2[6])/3 + 
    (5*xi*G2[6])/27 + (20*xi^2*G2[6])/81 - (2*G2[7])/3 - (4*xi*G2[7])/9 - 
    (8*G2[8])/27 - (2*xi*G2[8])/9 - (26*G2[9])/9 - (13*xi*G2[9])/9 + 
    (8*xi^2*G2[9])/9 - (2*G2[10])/3 + (2*xi*G2[10])/9 + G2[11]/18 + 
    (5*xi*G2[11])/9 - (xi^2*G2[11])/9 + (11*G2[12])/36 - (xi*G2[12])/9 - 
    (73*G2[13])/54 + (5*xi*G2[13])/18 - (11*G2[15])/36 + (xi*G2[15])/9 + 
    (4*G2[16])/9 + (xi*G2[16])/3 - (611*G2[17])/108 + (4*nf*G2[17])/27 - 
    (53*xi*G2[17])/54 + (5*xi^2*G2[17])/27 - (53*G2[18])/108 - 
    (11*xi*G2[18])/36 + (17*G2[19])/27 - (20*xi*G2[19])/27 - G2[20]/36 + 
    (5*xi*G2[20])/18 - (4*xi^2*G2[20])/27 - (11*G2[21])/18 + (xi*G2[21])/18 - 
    (26*G2[22])/9 + (10*xi*G2[22])/9 + (14*G2[23])/9 - (2*xi*G2[23])/3 - 
    (154*G2[24])/27 - (4*xi*G2[24])/27 + (4*xi^2*G2[24])/9 + (13*G2[25])/9 + 
    (62*G2[26])/27 + (32*xi*G2[26])/27 - (2*xi^2*G2[26])/9 + 
    (101*G2[27])/27 - (xi*G2[27])/27 - (2*xi^2*G2[27])/9 + (68*G2[28])/27 + 
    (17*xi*G2[28])/27 - (2*xi^2*G2[28])/9 - (68*G2[30])/27 - 
    (17*xi*G2[30])/27 + (2*xi^2*G2[30])/9 - (10*G2[31])/9 + (10*G2[32])/9 - 
    3*G2[33] + (xi*G2[33])/9 - (22*G2[34])/9 - (2*xi*G2[34])/9 + 
    (50*G2[36])/9 - (35*xi*G2[36])/27 + (16*xi^2*G2[36])/81 + (2*G2[37])/3 - 
    (2*xi*G2[37])/9 + (4*G2[38])/3 - (4*xi*G2[38])/9 - (95*G2[39])/27 - 
    (10*xi*G2[39])/9 + (2*xi^2*G2[39])/81 - (2*G2[40])/3 + (2*xi*G2[40])/9 - 
    (53*G2[41])/18 + (nf*G2[41])/9 - (5*xi*G2[41])/9 + (17*G2[42])/54 + 
    (xi*G2[42])/18 + (5*G2[43])/9), 
 A*(-22/9 + (2*C01)/3 + (4*xi)/9 - (2*C01*xi)/9) + 4*c[2] + 
  A^2*(-10145/108 - (6287*C01)/648 + (218*C02)/27 - (283*log2)/54 + 
    (223*nf)/54 + (4*C01*nf)/27 - (62*xi)/27 + (13081*C01*xi)/648 - 
    (371*C02*xi)/27 + (83*log2*xi)/18 + (43*xi^2)/27 - (478*C01*xi^2)/81 + 
    (634*C02*xi^2)/243 - (82*log2*xi^2)/81 - (2*G1eps[1])/9 + 
    (2*xi*G1eps[1])/9 - (2*xi*G1eps[2])/9 + 8*G1eps[3] - (4*nf*G1eps[3])/9 + 
    (22*xi*G1eps[3])/9 - (68*G1eps[4])/9 + (4*nf*G1eps[4])/9 - 
    (23*xi*G1eps[4])/27 + (7*xi^2*G1eps[4])/9 - (38*G2[1])/27 - 
    (2*xi*G2[1])/9 - (109*G2[2])/9 + (55*xi*G2[2])/9 - (20*xi^2*G2[2])/9 + 
    (193*G2[3])/27 - (107*xi*G2[3])/27 + (2*xi^2*G2[3])/3 - (38*G2[4])/9 + 
    (26*xi*G2[4])/27 - (19*G2[5])/3 + (11*xi*G2[5])/3 - (2*xi^2*G2[5])/3 + 
    (80*G2[6])/27 - (176*xi*G2[6])/27 + (280*xi^2*G2[6])/243 + (4*G2[7])/3 + 
    (4*xi*G2[7])/9 + (4*G2[8])/9 + (16*xi*G2[8])/27 + (89*G2[9])/9 - 
    7*xi*G2[9] + (20*xi^2*G2[9])/9 - G2[10]/3 - (xi*G2[10])/3 - 
    (13*G2[11])/12 - (xi*G2[11])/12 + (xi^2*G2[11])/9 - (5*G2[12])/12 + 
    (25*xi*G2[12])/36 + (64*G2[13])/27 - (2*xi*G2[13])/9 + (10*G2[14])/27 + 
    (5*G2[15])/12 - (25*xi*G2[15])/36 - (5*G2[16])/9 - xi*G2[16] + 
    (3941*G2[17])/324 - (4*nf*G2[17])/9 - (1775*xi*G2[17])/324 + 
    (101*xi^2*G2[17])/81 + (67*G2[18])/54 + (55*xi*G2[18])/54 - 
    (8*G2[19])/81 + (80*xi*G2[19])/81 + (8*xi^2*G2[19])/81 - 
    (635*G2[20])/324 + (965*xi*G2[20])/324 - (2*xi^2*G2[20])/27 + G2[21] - 
    (11*xi*G2[21])/9 - (14*G2[22])/9 - 2*xi*G2[22] + (8*G2[23])/9 + 
    (4*xi*G2[23])/3 + (38*G2[24])/3 - (374*xi*G2[24])/27 + 
    (8*xi^2*G2[24])/3 - (8*G2[25])/27 + (8*xi*G2[25])/27 - (377*G2[26])/54 + 
    (307*xi*G2[26])/54 - (4*xi^2*G2[26])/3 - (5*G2[27])/6 + 
    (515*xi*G2[27])/54 - (4*xi^2*G2[27])/3 - (116*G2[28])/27 + 
    (22*xi*G2[28])/3 - (4*xi^2*G2[28])/3 + (116*G2[30])/27 - 
    (22*xi*G2[30])/3 + (4*xi^2*G2[30])/3 + (40*G2[31])/27 + 
    (8*xi*G2[31])/27 - (40*G2[32])/27 - (8*xi*G2[32])/27 + (22*G2[33])/27 - 
    (22*xi*G2[33])/27 - (14*G2[34])/9 - (10*xi*G2[34])/9 - (107*G2[36])/54 + 
    (11*xi*G2[36])/54 + (62*xi^2*G2[36])/243 + G2[37]/3 + (xi*G2[37])/3 + 
    (4*G2[38])/3 + (8*xi*G2[38])/9 + (563*G2[39])/54 - (175*xi*G2[39])/54 + 
    (262*xi^2*G2[39])/243 - G2[40] - (5*xi*G2[40])/9 + (11*G2[41])/3 - 
    (2*nf*G2[41])/9 + (2*xi*G2[41])/3 - (25*G2[42])/27 + (5*xi*G2[42])/27 - 
    (11*G2[43])/9 + (xi*G2[43])/9), c[3], A*(-16/9 + (4*C01)/9) + 4*c[3] + 
  A^2*(-7721/108 + (5461*C01)/648 - (67*C02)/81 + log2/9 + (19*nf)/6 + 
    (17*C01*nf)/81 - (236*xi)/27 - (1723*C01*xi)/648 + (7*C02*xi)/27 + 
    (7*log2*xi)/27 - (2*G1eps[1])/9 + (2*xi*G1eps[1])/9 - (2*xi*G1eps[2])/9 + 
    8*G1eps[3] - (4*nf*G1eps[3])/9 + (22*xi*G1eps[3])/9 - (140*G1eps[4])/27 + 
    (8*nf*G1eps[4])/27 - (4*xi*G1eps[4])/3 - (4*G2[1])/9 - (17*G2[2])/9 + 
    (11*xi*G2[2])/9 + (62*G2[3])/27 - (79*G2[4])/27 - (17*G2[5])/18 - 
    (52*G2[6])/81 - (2*xi*G2[6])/27 + (4*G2[7])/9 + (4*G2[8])/27 + 
    (13*G2[9])/9 - (11*xi*G2[9])/9 - (5*G2[11])/27 - (xi*G2[11])/9 - 
    (5*G2[12])/27 + (xi*G2[12])/18 + (35*G2[13])/27 + (5*G2[15])/27 - 
    (xi*G2[15])/18 + (10*G2[16])/27 + (173*G2[17])/81 - (8*nf*G2[17])/27 + 
    (49*xi*G2[17])/27 - (11*G2[18])/18 + (xi*G2[18])/18 - (31*G2[19])/162 + 
    (13*xi*G2[19])/54 - (140*G2[20])/81 + (19*xi*G2[20])/54 + 
    (19*G2[21])/27 - (xi*G2[21])/9 - (14*G2[24])/27 - (4*G2[25])/27 + 
    (5*G2[26])/27 + (25*G2[27])/27 + (5*G2[28])/9 - (5*G2[30])/9 + 
    (8*G2[31])/27 - (8*G2[32])/27 + (14*G2[33])/27 - (2*xi*G2[33])/9 - 
    (193*G2[36])/162 + (7*xi*G2[36])/54 + (151*G2[39])/162 + 
    (5*xi*G2[39])/54 + (37*G2[41])/9 - (2*nf*G2[41])/9 + (10*xi*G2[41])/9), 
 A*(-8/9 + C01/3 + (C01*xi)/9) + 2*c[3] + 
  A^2*(-2387/72 + (21917*C01)/1296 - (242*C02)/81 + (79*log2)/54 + 
    (19*nf)/12 - (85*xi)/27 - (3835*C01*xi)/1296 + (4*C02*xi)/3 - 
    (65*log2*xi)/54 + (29*C01*xi^2)/36 - (44*C02*xi^2)/81 + 
    (8*log2*xi^2)/27 - G1eps[1]/9 + (xi*G1eps[1])/9 - (xi*G1eps[2])/9 + 
    4*G1eps[3] - (2*nf*G1eps[3])/9 + (11*xi*G1eps[3])/9 - (100*G1eps[4])/27 + 
    (2*nf*G1eps[4])/9 - (77*xi*G1eps[4])/54 - (7*xi^2*G1eps[4])/18 + 
    G2[1]/27 + (4*xi*G2[1])/27 + (5*G2[2])/2 - (xi*G2[2])/18 + 
    (4*xi^2*G2[2])/9 + (19*G2[3])/36 + (127*xi*G2[3])/108 - 
    (5*xi^2*G2[3])/27 - (19*G2[4])/9 - (13*xi*G2[4])/27 - G2[5]/12 - 
    (107*xi*G2[5])/108 + (5*xi^2*G2[5])/27 - (116*G2[6])/81 + 
    (29*xi*G2[6])/27 - (26*xi^2*G2[6])/81 - (2*G2[7])/9 - (2*xi*G2[7])/9 - 
    (2*G2[8])/9 - (8*xi*G2[8])/27 - (37*G2[9])/18 + (17*xi*G2[9])/18 - 
    (4*xi^2*G2[9])/9 - (2*G2[10])/9 - (2*xi*G2[10])/9 - (11*G2[11])/27 - 
    (16*xi*G2[11])/27 - (43*G2[12])/216 - (137*xi*G2[12])/216 + 
    (xi^2*G2[12])/18 + (7*G2[13])/6 + (xi*G2[13])/2 + (43*G2[15])/216 + 
    (137*xi*G2[15])/216 - (xi^2*G2[15])/18 + (17*G2[16])/54 + 
    (7*xi*G2[16])/54 - (1183*G2[17])/648 - (2*nf*G2[17])/9 + 
    (377*xi*G2[17])/216 + (xi^2*G2[17])/9 - G2[18]/36 - (xi*G2[18])/12 + 
    (xi^2*G2[18])/18 - (13*G2[19])/324 - (19*xi*G2[19])/108 + 
    (2*xi^2*G2[19])/27 - (923*G2[20])/648 - (35*xi*G2[20])/24 + 
    (17*xi^2*G2[20])/54 + (35*G2[21])/54 + (73*xi*G2[21])/54 - 
    (xi^2*G2[21])/9 - (8*G2[22])/9 - (8*xi*G2[22])/9 + (4*G2[23])/9 + 
    (4*xi*G2[23])/9 - (103*G2[24])/27 + (23*xi*G2[24])/9 - 
    (20*xi^2*G2[24])/27 + (4*G2[25])/27 + (xi*G2[25])/9 + (77*G2[26])/54 - 
    (3*xi*G2[26])/2 + (10*xi^2*G2[26])/27 + (91*G2[27])/54 - 
    (11*xi*G2[27])/6 + (10*xi^2*G2[27])/27 + (25*G2[28])/18 - 
    (31*xi*G2[28])/18 + (10*xi^2*G2[28])/27 - (25*G2[30])/18 + 
    (31*xi*G2[30])/18 - (10*xi^2*G2[30])/27 - (8*G2[31])/27 - 
    (2*xi*G2[31])/9 + (8*G2[32])/27 + (2*xi*G2[32])/9 - (5*G2[33])/27 - 
    (xi*G2[33])/3 + (167*G2[36])/324 + (193*xi*G2[36])/108 - 
    (10*xi^2*G2[36])/81 + (2*G2[37])/9 + (2*xi*G2[37])/9 + (4*G2[38])/9 + 
    (4*xi*G2[38])/9 - (245*G2[39])/324 + (113*xi*G2[39])/108 - 
    (20*xi^2*G2[39])/81 - (2*G2[40])/9 - (2*xi*G2[40])/9 + (37*G2[41])/18 - 
    (nf*G2[41])/9 + (5*xi*G2[41])/9 - (2*G2[42])/9 - (xi*G2[42])/3 - 
    G2[43]/2 - (5*xi*G2[43])/6), A*(-1 + (2*C01)/9) + 2*c[3] + 
  A^2*(-2879/72 + (10421*C01)/1296 - (253*C02)/162 - log2/6 + (589*nf)/324 + 
    (4*C01*nf)/81 - (40*xi)/9 - (259*C01*xi)/144 + (71*C02*xi)/162 + 
    (7*log2*xi)/54 - G1eps[1]/9 + (xi*G1eps[1])/9 - (xi*G1eps[2])/9 + 
    4*G1eps[3] - (2*nf*G1eps[3])/9 + (11*xi*G1eps[3])/9 - (68*G1eps[4])/27 + 
    (4*nf*G1eps[4])/27 - (16*xi*G1eps[4])/27 - (10*G2[1])/27 - 
    (41*G2[2])/18 - (xi*G2[2])/6 + (5*xi^2*G2[2])/9 + (241*G2[3])/108 + 
    (7*xi*G2[3])/108 - (44*G2[4])/27 - (17*G2[5])/12 - (7*xi*G2[5])/108 - 
    (86*G2[6])/81 + (4*xi*G2[6])/81 + (2*G2[7])/9 + (8*G2[8])/27 + 
    (11*G2[9])/6 + (xi*G2[9])/6 - (5*xi^2*G2[9])/9 - (4*G2[10])/9 - 
    (5*G2[11])/108 - (xi*G2[11])/12 + (7*G2[12])/108 - (xi*G2[12])/36 + 
    (4*G2[13])/27 - (7*G2[15])/108 + (xi*G2[15])/36 - (2*G2[16])/27 + 
    (37*G2[17])/108 - (4*nf*G2[17])/27 + (109*xi*G2[17])/108 - 
    (5*G2[18])/36 - (xi*G2[18])/36 - G2[19]/108 + (11*xi*G2[19])/108 - 
    (25*G2[20])/36 + (7*xi*G2[20])/108 + (11*G2[21])/54 + (xi*G2[21])/18 - 
    (16*G2[22])/9 + (8*G2[23])/9 - G2[24]/3 + (7*xi*G2[24])/27 - 
    (7*G2[26])/6 - (7*xi*G2[26])/54 + (19*G2[27])/18 - (7*xi*G2[27])/54 - 
    (5*G2[28])/18 - (7*xi*G2[28])/54 + (5*G2[30])/18 + (7*xi*G2[30])/54 + 
    G2[33]/9 - (xi*G2[33])/9 + (245*G2[36])/324 - (7*xi*G2[36])/324 + 
    (4*G2[37])/9 + (8*G2[38])/9 + (709*G2[39])/324 + (85*xi*G2[39])/324 - 
    (4*G2[40])/9 + (37*G2[41])/18 - (nf*G2[41])/9 + (5*xi*G2[41])/9), 
 A*(-8/9 + (2*C01)/9) + 2*c[3] + A^2*(-2563/72 + (2875*C01)/648 - 
    (283*C02)/162 + (55*log2)/54 + (19*nf)/12 + (10*C01*nf)/81 - 
    (118*xi)/27 - (791*C01*xi)/648 + (C02*xi)/9 + (5*log2*xi)/27 - 
    G1eps[1]/9 + (xi*G1eps[1])/9 - (xi*G1eps[2])/9 + 4*G1eps[3] - 
    (2*nf*G1eps[3])/9 + (11*xi*G1eps[3])/9 - (73*G1eps[4])/27 + 
    (4*nf*G1eps[4])/27 - (17*xi*G1eps[4])/27 - (2*G2[1])/9 + (4*G2[2])/9 + 
    (16*xi*G2[2])/9 + (13*G2[3])/54 - (xi*G2[3])/54 - (44*G2[4])/27 + 
    (43*G2[5])/54 + (xi*G2[5])/54 - (98*G2[6])/81 - (2*xi*G2[6])/27 + 
    (2*G2[7])/9 + (2*G2[8])/27 - (2*G2[9])/3 - (16*xi*G2[9])/9 - 
    (17*G2[11])/216 - (xi*G2[11])/24 + (5*G2[12])/108 + (xi*G2[12])/18 + 
    (17*G2[13])/9 - (5*G2[15])/108 - (xi*G2[15])/18 + (5*G2[16])/27 + 
    (71*G2[17])/162 - (4*nf*G2[17])/27 + (91*xi*G2[17])/108 - G2[18]/6 + 
    (xi*G2[18])/18 - (5*G2[19])/162 + (xi*G2[19])/9 - (89*G2[20])/162 + 
    (29*xi*G2[20])/108 + (2*G2[21])/27 - (xi*G2[21])/9 - (64*G2[24])/27 - 
    (2*xi*G2[24])/27 - (2*G2[25])/27 + (31*G2[26])/27 + (xi*G2[26])/27 + 
    (41*G2[27])/27 + (xi*G2[27])/27 + (4*G2[28])/3 + (xi*G2[28])/27 - 
    (4*G2[30])/3 - (xi*G2[30])/27 + (4*G2[31])/27 - (4*G2[32])/27 + 
    (7*G2[33])/27 - (xi*G2[33])/9 - (173*G2[36])/162 + (xi*G2[36])/54 - 
    (19*G2[39])/162 + (xi*G2[39])/18 + (37*G2[41])/18 - (nf*G2[41])/9 + 
    (5*xi*G2[41])/9), A*(-23/18 + C01/3) + 3*c[3] + 
  A^2*(-21719/432 + (9989*C01)/2592 + (65*C02)/324 + (17*log2)/54 + 
    (1463*nf)/648 + (5*C01*nf)/27 - (176*xi)/27 - (4651*C01*xi)/2592 - 
    (C02*xi)/36 + (11*log2*xi)/54 - G1eps[1]/6 + (xi*G1eps[1])/6 - 
    (xi*G1eps[2])/6 + 6*G1eps[3] - (nf*G1eps[3])/3 + (11*xi*G1eps[3])/6 - 
    (209*G1eps[4])/54 + (2*nf*G1eps[4])/9 - (55*xi*G1eps[4])/54 - 
    (7*G2[1])/27 + (7*G2[2])/6 + (29*xi*G2[2])/18 + (77*G2[3])/54 - 
    (xi*G2[3])/27 - (19*G2[4])/9 - (7*G2[5])/27 + (xi*G2[5])/27 - 
    (37*G2[6])/81 - (4*xi*G2[6])/27 + G2[7]/9 - (25*G2[9])/18 - 
    (29*xi*G2[9])/18 - (17*G2[11])/216 - (xi*G2[11])/24 - (23*G2[12])/216 + 
    (5*xi*G2[12])/72 + (13*G2[13])/9 + (23*G2[15])/216 - (5*xi*G2[15])/72 + 
    (11*G2[16])/27 + (1201*G2[17])/648 - (2*nf*G2[17])/9 + 
    (293*xi*G2[17])/216 - (31*G2[18])/72 + (5*xi*G2[18])/72 - 
    (71*G2[19])/324 + (11*xi*G2[19])/108 - (811*G2[20])/648 + 
    (35*xi*G2[20])/72 + (41*G2[21])/108 - (5*xi*G2[21])/36 - (7*G2[24])/27 - 
    (4*xi*G2[24])/27 - G2[25]/27 + G2[26]/18 + (2*xi*G2[26])/27 + 
    (19*G2[27])/54 + (2*xi*G2[27])/27 + (11*G2[28])/54 + (2*xi*G2[28])/27 - 
    (11*G2[30])/54 - (2*xi*G2[30])/27 + (2*G2[31])/27 - (2*G2[32])/27 + 
    (13*G2[33])/54 - (xi*G2[33])/6 - (365*G2[36])/324 + (7*xi*G2[36])/108 + 
    (323*G2[39])/324 + (xi*G2[39])/36 + (37*G2[41])/12 - (nf*G2[41])/6 + 
    (5*xi*G2[41])/6), A*(-1/2 + C01/9) + c[3] + 
  A^2*(-7453/432 + (1649*C01)/288 - (25*C02)/108 + (2*log2)/3 + 
    (589*nf)/648 + (2*C01*nf)/81 - (20*xi)/9 - (713*C01*xi)/864 + 
    (5*C02*xi)/36 + (log2*xi)/9 + (5*G1eps[1])/18 + (xi*G1eps[1])/18 + 
    G1eps[2]/18 - (xi*G1eps[2])/18 + (5*G1eps[3])/3 - (nf*G1eps[3])/9 + 
    (11*xi*G1eps[3])/18 - (71*G1eps[4])/54 + (2*nf*G1eps[4])/27 - 
    (17*xi*G1eps[4])/54 - (5*G2[1])/27 - (11*G2[2])/18 + (19*xi*G2[2])/18 + 
    (53*G2[3])/54 - (22*G2[4])/27 - (31*G2[5])/54 - (17*G2[6])/27 + G2[7]/9 + 
    (4*G2[8])/27 + (7*G2[9])/18 - (19*xi*G2[9])/18 - (17*G2[11])/216 - 
    (xi*G2[11])/72 - (5*G2[12])/216 - (xi*G2[12])/72 + (5*G2[15])/216 + 
    (xi*G2[15])/72 - G2[16]/27 - (23*G2[17])/216 - (2*nf*G2[17])/27 + 
    (103*xi*G2[17])/216 - G2[18]/8 - (xi*G2[18])/72 - G2[19]/12 + 
    (7*xi*G2[19])/108 - (11*G2[20])/24 + (5*xi*G2[20])/72 + (23*G2[21])/108 + 
    (xi*G2[21])/36 - (5*G2[24])/9 + G2[26]/6 + (7*G2[27])/18 + 
    (5*G2[28])/18 - (5*G2[30])/18 - (5*G2[33])/18 - (xi*G2[33])/18 - 
    (79*G2[36])/108 + (xi*G2[36])/36 + (43*G2[39])/108 + (xi*G2[39])/36 + 
    (25*G2[41])/36 - (nf*G2[41])/18 + (5*xi*G2[41])/18), 
 A*(-1 + (2*C01)/9) + 2*c[3] + A^2*(-2791/72 + (4621*C01)/648 + (19*C02)/27 - 
    (19*log2)/54 + (589*nf)/324 + (4*C01*nf)/81 - (40*xi)/9 - 
    (121*C01*xi)/72 + (13*C02*xi)/54 + (log2*xi)/9 - G1eps[1]/9 + 
    (xi*G1eps[1])/9 - (xi*G1eps[2])/9 + 4*G1eps[3] - (2*nf*G1eps[3])/9 + 
    (11*xi*G1eps[3])/9 - (73*G1eps[4])/27 + (4*nf*G1eps[4])/27 - 
    (17*xi*G1eps[4])/27 - G2[1]/27 - (20*G2[2])/9 - (2*xi*G2[2])/3 + 
    (127*G2[3])/54 + (xi*G2[3])/27 - (44*G2[4])/27 - (71*G2[5])/54 - 
    (xi*G2[5])/27 + G2[6]/3 - (4*G2[8])/27 + (22*G2[9])/9 + (2*xi*G2[9])/3 - 
    (79*G2[11])/216 - (xi*G2[11])/72 - (11*G2[12])/108 + (xi*G2[12])/18 - 
    (5*G2[13])/27 + (11*G2[15])/108 - (xi*G2[15])/18 + (7*G2[16])/27 + 
    (37*G2[17])/54 - (4*nf*G2[17])/27 + (109*xi*G2[17])/108 - (5*G2[18])/18 + 
    (xi*G2[18])/18 - (2*G2[19])/9 + (5*xi*G2[19])/54 - (32*G2[20])/27 + 
    (31*xi*G2[20])/108 + (10*G2[21])/27 - (xi*G2[21])/9 + (16*G2[24])/27 + 
    (4*xi*G2[24])/27 + G2[25]/9 - (8*G2[26])/27 - (2*xi*G2[26])/27 - 
    (20*G2[27])/27 - (2*xi*G2[27])/27 - (14*G2[28])/27 - (2*xi*G2[28])/27 + 
    (14*G2[30])/27 + (2*xi*G2[30])/27 - (2*G2[31])/9 + (2*G2[32])/9 - 
    G2[33]/9 - (xi*G2[33])/9 + G2[36]/6 + (xi*G2[36])/18 + (7*G2[39])/54 + 
    (7*xi*G2[39])/54 + (37*G2[41])/18 - (nf*G2[41])/9 + (5*xi*G2[41])/9), 
 A*(-1/2 + C01/9) + c[3] + A^2*(-7789/432 + (829*C01)/96 - C02/3 - log2/6 + 
    (589*nf)/648 + (2*C01*nf)/81 - (28*xi)/9 - (643*C01*xi)/864 - 
    (C02*xi)/54 - (log2*xi)/6 - (5*G1eps[1])/18 - (xi*G1eps[1])/18 + 
    G1eps[2]/18 - (xi*G1eps[2])/18 + (20*G1eps[3])/9 - (nf*G1eps[3])/9 + 
    (13*xi*G1eps[3])/18 - (71*G1eps[4])/54 + (2*nf*G1eps[4])/27 - 
    (17*xi*G1eps[4])/54 + (16*G2[1])/27 - G2[2]/9 + xi*G2[2] + 
    (143*G2[3])/108 + (xi*G2[3])/36 - (22*G2[4])/27 - G2[5]/4 - 
    (xi*G2[5])/36 + G2[6] + (xi*G2[6])/27 - (5*G2[7])/9 - (20*G2[8])/27 + 
    (17*G2[9])/9 - xi*G2[9] - (239*G2[11])/216 - (xi*G2[11])/72 - 
    (191*G2[12])/216 - (xi*G2[12])/72 + (4*G2[13])/9 + (191*G2[15])/216 + 
    (xi*G2[15])/72 + (8*G2[16])/27 - (517*G2[17])/216 - (2*nf*G2[17])/27 + 
    (107*xi*G2[17])/216 + (11*G2[18])/72 - (xi*G2[18])/72 - (11*G2[19])/27 - 
    (xi*G2[19])/54 - (577*G2[20])/216 + (19*xi*G2[20])/216 + 
    (191*G2[21])/108 + (xi*G2[21])/36 - (14*G2[24])/27 + (xi*G2[24])/9 + 
    G2[25]/3 + (22*G2[26])/27 - (xi*G2[26])/18 - (44*G2[27])/27 - 
    (xi*G2[27])/18 - (11*G2[28])/27 - (xi*G2[28])/18 + (11*G2[30])/27 + 
    (xi*G2[30])/18 - (2*G2[31])/3 + (2*G2[32])/3 - (7*G2[33])/18 + 
    (xi*G2[33])/18 + (65*G2[36])/36 + (17*xi*G2[36])/108 - (229*G2[39])/108 - 
    (5*xi*G2[39])/108 + (5*G2[41])/4 - (nf*G2[41])/18 + (7*xi*G2[41])/18 - 
    (5*G2[42])/9 - (4*G2[43])/3), A*(-3/2 + C01/3) + 3*c[3] + 
  A^2*(-26039/432 + (16871*C01)/2592 + (116*C02)/81 - (13*log2)/18 + 
    (589*nf)/216 + (2*C01*nf)/27 - (20*xi)/3 - (175*C01*xi)/96 + 
    (11*C02*xi)/81 + (11*log2*xi)/54 - G1eps[1]/6 + (xi*G1eps[1])/6 - 
    (xi*G1eps[2])/6 + 6*G1eps[3] - (nf*G1eps[3])/3 + (11*xi*G1eps[3])/6 - 
    (71*G1eps[4])/18 + (2*nf*G1eps[4])/9 - (17*xi*G1eps[4])/18 - 
    (2*G2[1])/9 - (22*G2[2])/9 - (xi*G2[2])/9 + (365*G2[3])/108 - 
    (xi*G2[3])/108 - (22*G2[4])/9 - (233*G2[5])/108 + (xi*G2[5])/108 + 
    (59*G2[6])/81 - (7*xi*G2[6])/81 + G2[7]/9 + (22*G2[9])/9 + (xi*G2[9])/9 - 
    (7*G2[11])/72 - (5*xi*G2[11])/72 - G2[12]/24 + (xi*G2[12])/72 - 
    G2[13]/27 + G2[15]/24 - (xi*G2[15])/72 + (2*G2[16])/9 + 
    (529*G2[17])/216 - (2*nf*G2[17])/9 + (281*xi*G2[17])/216 - 
    (23*G2[18])/72 + (xi*G2[18])/72 - (4*G2[19])/27 + (7*xi*G2[19])/54 - 
    (235*G2[20])/216 + (61*xi*G2[20])/216 + (5*G2[21])/12 - (xi*G2[21])/36 + 
    (46*G2[24])/27 - (xi*G2[24])/27 - (23*G2[26])/27 + (xi*G2[26])/54 - 
    (23*G2[27])/27 + (xi*G2[27])/54 - (23*G2[28])/27 + (xi*G2[28])/54 + 
    (23*G2[30])/27 - (xi*G2[30])/54 + G2[33]/6 - (xi*G2[33])/6 + 
    (43*G2[36])/324 + (37*xi*G2[36])/324 + (233*G2[39])/324 + 
    (11*xi*G2[39])/324 + (37*G2[41])/12 - (nf*G2[41])/6 + (5*xi*G2[41])/6), 
 A*(-22/9 + (2*C01)/3 + (4*xi)/9 - (2*C01*xi)/9) + 4*c[3] + 
  A^2*(-10145/108 - (9023*C01)/648 + (356*C02)/27 - (283*log2)/54 + 
    (223*nf)/54 + (4*C01*nf)/27 - (62*xi)/27 + (10993*C01*xi)/648 - 
    (233*C02*xi)/27 + (83*log2*xi)/18 + (43*xi^2)/27 - (478*C01*xi^2)/81 + 
    (634*C02*xi^2)/243 - (82*log2*xi^2)/81 - (2*G1eps[1])/9 + 
    (2*xi*G1eps[1])/9 - (2*xi*G1eps[2])/9 + 8*G1eps[3] - (4*nf*G1eps[3])/9 + 
    (22*xi*G1eps[3])/9 - (68*G1eps[4])/9 + (4*nf*G1eps[4])/9 - 
    (23*xi*G1eps[4])/27 + (7*xi^2*G1eps[4])/9 - (38*G2[1])/27 - 
    (2*xi*G2[1])/9 - (91*G2[2])/9 + (115*xi*G2[2])/9 - (16*xi^2*G2[2])/9 + 
    (193*G2[3])/27 - (107*xi*G2[3])/27 + (2*xi^2*G2[3])/3 - (38*G2[4])/9 + 
    (26*xi*G2[4])/27 - (19*G2[5])/3 + (11*xi*G2[5])/3 - (2*xi^2*G2[5])/3 + 
    (116*G2[6])/27 - (140*xi*G2[6])/27 + (280*xi^2*G2[6])/243 + (4*G2[7])/3 + 
    (4*xi*G2[7])/9 + (4*G2[8])/9 + (16*xi*G2[8])/27 + (71*G2[9])/9 - 
    (41*xi*G2[9])/3 + (16*xi^2*G2[9])/9 + G2[10]/3 + (xi*G2[10])/3 + 
    (43*G2[11])/108 + (79*xi*G2[11])/108 + (xi^2*G2[11])/9 - (5*G2[12])/108 + 
    (97*xi*G2[12])/108 - (16*G2[13])/27 - (50*xi*G2[13])/27 + 
    (10*G2[14])/27 + (5*G2[15])/108 - (97*xi*G2[15])/108 + (25*G2[16])/27 - 
    (5*xi*G2[16])/27 + (4145*G2[17])/324 - (4*nf*G2[17])/9 - 
    (1517*xi*G2[17])/324 + (101*xi^2*G2[17])/81 - (31*G2[18])/18 - 
    (11*xi*G2[18])/18 - (35*G2[19])/81 + (53*xi*G2[19])/81 + 
    (8*xi^2*G2[19])/81 - (755*G2[20])/324 + (899*xi*G2[20])/324 - 
    (2*xi^2*G2[20])/27 + (7*G2[21])/27 - (53*xi*G2[21])/27 + 2*G2[22] + 
    (14*xi*G2[22])/9 - (4*G2[23])/3 - (8*xi*G2[23])/9 + 14*G2[24] - 
    (338*xi*G2[24])/27 + (8*xi^2*G2[24])/3 - (8*G2[25])/27 + 
    (8*xi*G2[25])/27 - (299*G2[26])/54 + (385*xi*G2[26])/54 - 
    (4*xi^2*G2[26])/3 - (61*G2[27])/18 + (377*xi*G2[27])/54 - 
    (4*xi^2*G2[27])/3 - (116*G2[28])/27 + (22*xi*G2[28])/3 - 
    (4*xi^2*G2[28])/3 + (116*G2[30])/27 - (22*xi*G2[30])/3 + 
    (4*xi^2*G2[30])/3 + (40*G2[31])/27 + (8*xi*G2[31])/27 - (40*G2[32])/27 - 
    (8*xi*G2[32])/27 + (22*G2[33])/27 - (22*xi*G2[33])/27 - (2*G2[34])/3 - 
    (2*xi*G2[34])/9 - (263*G2[36])/54 - (145*xi*G2[36])/54 + 
    (62*xi^2*G2[36])/243 - G2[37]/3 - (xi*G2[37])/3 - (8*G2[38])/9 - 
    (4*xi*G2[38])/3 + (431*G2[39])/54 - (307*xi*G2[39])/54 + 
    (262*xi^2*G2[39])/243 + (5*G2[40])/9 + xi*G2[40] + (11*G2[41])/3 - 
    (2*nf*G2[41])/9 + (2*xi*G2[41])/3 + (5*G2[42])/9 + xi*G2[42] + G2[43] + 
    (5*xi*G2[43])/3), A*(1 - (2*C01)/9) - 2*c[3] + 
  A^2*(11461/216 + (1255*C01)/432 + (62*C02)/27 - (2*log2)/9 - (589*nf)/324 - 
    (4*C01*nf)/81 + (40*xi)/9 + (1147*C01*xi)/432 - (31*C02*xi)/9 + log2*xi - 
    (C01*xi^2)/2 + (26*C02*xi^2)/81 - (8*log2*xi^2)/27 + G1eps[1]/9 - 
    (xi*G1eps[1])/9 + (xi*G1eps[2])/9 - 4*G1eps[3] + (2*nf*G1eps[3])/9 - 
    (11*xi*G1eps[3])/9 + (71*G1eps[4])/27 - (4*nf*G1eps[4])/27 + 
    (17*xi*G1eps[4])/27 + (19*G2[1])/27 + (4*xi*G2[1])/9 + (11*G2[2])/3 - 
    (5*xi*G2[2])/9 + (2*xi^2*G2[2])/9 - (41*G2[3])/18 - (29*xi*G2[3])/54 + 
    (xi^2*G2[3])/9 + (44*G2[4])/27 + (139*G2[5])/54 + (29*xi*G2[5])/54 - 
    (xi^2*G2[5])/9 + (4*G2[6])/3 - (19*xi*G2[6])/27 + (20*xi^2*G2[6])/81 - 
    (2*G2[7])/3 - (4*xi*G2[7])/9 - (8*G2[8])/27 - (2*xi*G2[8])/9 - 
    (19*G2[9])/9 + (7*xi*G2[9])/9 - (2*xi^2*G2[9])/9 + (2*G2[10])/3 - 
    (2*xi*G2[10])/9 - (19*G2[11])/27 + (xi*G2[11])/6 - (xi^2*G2[11])/9 + 
    (25*G2[12])/216 - (5*xi*G2[12])/24 + G2[13]/6 + (19*xi*G2[13])/18 - 
    (25*G2[15])/216 + (5*xi*G2[15])/24 - (17*G2[16])/54 - (xi*G2[16])/18 - 
    (749*G2[17])/216 + (4*nf*G2[17])/27 - (335*xi*G2[17])/216 + 
    (5*xi^2*G2[17])/27 + (37*G2[18])/36 + (17*xi*G2[18])/36 - G2[19]/27 - 
    (14*xi*G2[19])/27 + (35*G2[20])/216 + (3*xi*G2[20])/8 - 
    (4*xi^2*G2[20])/27 - (4*G2[21])/27 + (xi*G2[21])/3 + (8*G2[22])/3 - 
    (8*xi*G2[22])/9 - (4*G2[23])/3 + (4*xi*G2[23])/9 - (82*G2[24])/27 - 
    (28*xi*G2[24])/27 + (4*xi^2*G2[24])/9 + (13*G2[25])/9 + (119*G2[26])/27 + 
    (11*xi*G2[26])/27 - (2*xi^2*G2[26])/9 + (5*G2[27])/27 + 
    (35*xi*G2[27])/27 - (2*xi^2*G2[27])/9 + (68*G2[28])/27 + 
    (17*xi*G2[28])/27 - (2*xi^2*G2[28])/9 - (68*G2[30])/27 - 
    (17*xi*G2[30])/27 + (2*xi^2*G2[30])/9 - (10*G2[31])/9 + (10*G2[32])/9 - 
    3*G2[33] + (xi*G2[33])/9 - (20*G2[34])/9 - (4*xi*G2[34])/9 + 
    (4*G2[36])/3 + (7*xi*G2[36])/27 + (16*xi^2*G2[36])/81 - (2*G2[37])/3 + 
    (2*xi*G2[37])/9 - (14*G2[38])/9 + (2*xi*G2[38])/3 - (206*G2[39])/27 + 
    (xi*G2[39])/3 + (2*xi^2*G2[39])/81 + (8*G2[40])/9 - (4*xi*G2[40])/9 - 
    (53*G2[41])/18 + (nf*G2[41])/9 - (5*xi*G2[41])/9 - (4*G2[42])/9 - 
    (xi*G2[42])/3 - (2*G2[43])/3 - (2*xi*G2[43])/3), 
 A^2*(-64/9 - (151*C01)/72 - (281*C02)/81 - (17*log2)/54 + (77*C01*xi)/72 - 
   (47*C02*xi)/81 + (log2*xi)/54 - (43*G2[2])/9 + (29*xi*G2[2])/9 - 
   (10*xi^2*G2[2])/9 + (37*G2[3])/54 - (5*xi*G2[3])/54 - (37*G2[5])/54 + 
   (5*xi*G2[5])/54 - (44*G2[6])/81 - (8*xi*G2[6])/81 + (43*G2[9])/9 - 
   (29*xi*G2[9])/9 + (10*xi^2*G2[9])/9 - (2*G2[10])/3 + G2[12]/18 + 
   (xi*G2[12])/18 - (4*G2[13])/9 - G2[15]/18 - (xi*G2[15])/18 + 
   (7*G2[17])/54 - (17*xi*G2[17])/54 + G2[18]/18 + (xi*G2[18])/18 + 
   (19*G2[19])/54 - (xi*G2[19])/18 + G2[20]/18 + (7*xi*G2[20])/54 - 
   G2[21]/9 - (xi*G2[21])/9 - (32*G2[22])/9 + (20*G2[23])/9 + 
   (14*G2[24])/27 - (10*xi*G2[24])/27 - (8*G2[25])/9 - (88*G2[26])/27 + 
   (5*xi*G2[26])/27 - (10*G2[27])/27 + (5*xi*G2[27])/27 - (61*G2[28])/27 + 
   (5*xi*G2[28])/27 + (61*G2[30])/27 - (5*xi*G2[30])/27 + (16*G2[33])/9 + 
   (8*G2[34])/9 + (529*G2[36])/162 + (25*xi*G2[36])/162 + (2*G2[37])/3 + 
   (20*G2[38])/9 + (521*G2[39])/162 - (55*xi*G2[39])/162 - (14*G2[40])/9 + 
   (8*G2[41])/9), A*(1 - (2*C01)/9) - 2*c[3] + 
  A^2*(10453/216 - (1481*C01)/432 + (10*C02)/27 + (8*log2)/9 - (589*nf)/324 - 
    (4*C01*nf)/81 + (40*xi)/9 + (241*C01*xi)/144 + (C02*xi)/27 - 
    (log2*xi)/9 + G1eps[1]/9 - (xi*G1eps[1])/9 + (xi*G1eps[2])/9 - 
    4*G1eps[3] + (2*nf*G1eps[3])/9 - (11*xi*G1eps[3])/9 + (71*G1eps[4])/27 - 
    (4*nf*G1eps[4])/27 + (17*xi*G1eps[4])/27 + (37*G2[1])/27 + G2[2] - 
    (xi*G2[2])/3 - (101*G2[3])/54 - (xi*G2[3])/18 + (44*G2[4])/27 + 
    (47*G2[5])/18 + (xi*G2[5])/18 + (37*G2[6])/27 - (2*xi*G2[6])/27 - 
    (14*G2[7])/9 - (26*G2[8])/27 + (5*G2[9])/3 + (xi*G2[9])/3 - 
    (151*G2[11])/108 + (xi*G2[11])/36 - (109*G2[12])/108 + (xi*G2[12])/36 + 
    (28*G2[13])/9 + (109*G2[15])/108 - (xi*G2[15])/36 - (10*G2[16])/27 - 
    (295*G2[17])/108 + (4*nf*G2[17])/27 - (119*xi*G2[17])/108 + 
    (23*G2[18])/12 + (xi*G2[18])/36 - (2*G2[19])/9 - (2*xi*G2[19])/27 - 
    (37*G2[20])/36 - (19*xi*G2[20])/108 + (109*G2[21])/54 - (xi*G2[21])/18 - 
    (32*G2[24])/27 - (2*xi*G2[24])/9 + (7*G2[25])/9 + (31*G2[26])/27 + 
    (xi*G2[26])/9 - (83*G2[27])/27 + (xi*G2[27])/9 - (26*G2[28])/27 + 
    (xi*G2[28])/9 + (26*G2[30])/27 - (xi*G2[30])/9 - (14*G2[31])/9 + 
    (14*G2[32])/9 - (5*G2[33])/3 + (xi*G2[33])/9 + (199*G2[36])/54 - 
    (11*xi*G2[36])/54 - (77*G2[39])/18 - (xi*G2[39])/54 - (37*G2[41])/18 + 
    (nf*G2[41])/9 - (5*xi*G2[41])/9 - (14*G2[42])/9 - (8*G2[43])/3), 
 A*(-2 + (4*C01)/9) + 4*c[3] + A^2*(-9259/108 + (163*C01)/24 + (40*C02)/27 - 
    log2 + (589*nf)/162 + (8*C01*nf)/81 - (61*xi)/6 - (259*C01*xi)/72 + 
    (2*C02*xi)/3 + (log2*xi)/9 - G1eps[1]/9 + (xi*G1eps[1])/9 + G1eps[2]/9 - 
    (xi*G1eps[2])/3 + (71*G1eps[3])/9 - (4*nf*G1eps[3])/9 + 
    (23*xi*G1eps[3])/9 - (142*G1eps[4])/27 + (8*nf*G1eps[4])/27 - 
    (34*xi*G1eps[4])/27 - (38*G2[1])/27 - 4*G2[2] + (4*xi*G2[2])/3 + 
    4*G2[3] + (2*xi*G2[3])/27 - (88*G2[4])/27 - (100*G2[5])/27 - 
    (2*xi*G2[5])/27 - (16*G2[6])/27 + (2*xi*G2[6])/27 + (4*G2[7])/3 + 
    (16*G2[8])/27 + (16*G2[9])/9 - (4*xi*G2[9])/3 + (59*G2[11])/108 - 
    (xi*G2[11])/12 - (17*G2[12])/54 + (xi*G2[12])/18 - (5*G2[13])/9 + 
    (17*G2[15])/54 - (xi*G2[15])/18 + (20*G2[16])/27 + (65*G2[17])/18 - 
    (8*nf*G2[17])/27 + (113*xi*G2[17])/54 - (13*G2[18])/6 + (xi*G2[18])/18 - 
    (13*G2[19])/54 + (13*xi*G2[19])/54 - (7*G2[20])/3 + (13*xi*G2[20])/27 + 
    (17*G2[21])/27 - (xi*G2[21])/9 + (92*G2[24])/27 + (8*xi*G2[24])/27 - 
    (2*G2[25])/3 - (58*G2[26])/27 - (4*xi*G2[26])/27 + (38*G2[27])/27 - 
    (4*xi*G2[27])/27 - (10*G2[28])/27 - (4*xi*G2[28])/27 + (10*G2[30])/27 + 
    (4*xi*G2[30])/27 + (4*G2[31])/3 - (4*G2[32])/3 + (13*G2[33])/9 - 
    (xi*G2[33])/9 - (116*G2[36])/27 + (10*xi*G2[36])/27 + (53*G2[39])/9 + 
    (xi*G2[39])/9 + 4*G2[41] - (2*nf*G2[41])/9 + (11*xi*G2[41])/9 + 
    (7*G2[42])/9 + (4*G2[43])/3), A*(1 - (2*C01)/9) - 2*c[3] + 
  A^2*(8869/216 - (1979*C01)/432 - (95*C02)/81 + (14*log2)/27 - 
    (589*nf)/324 - (4*C01*nf)/81 + (40*xi)/9 + (437*C01*xi)/432 + 
    (4*C02*xi)/81 - (7*log2*xi)/27 + G1eps[1]/9 - (xi*G1eps[1])/9 + 
    (xi*G1eps[2])/9 - 4*G1eps[3] + (2*nf*G1eps[3])/9 - (11*xi*G1eps[3])/9 + 
    (71*G1eps[4])/27 - (4*nf*G1eps[4])/27 + (17*xi*G1eps[4])/27 + 
    (7*G2[1])/27 + (10*G2[2])/9 - (8*xi*G2[2])/9 - (115*G2[3])/54 + 
    (xi*G2[3])/18 + (44*G2[4])/27 + (83*G2[5])/54 - (xi*G2[5])/18 - 
    (11*G2[6])/81 + (10*xi*G2[6])/81 - (2*G2[7])/9 - (2*G2[8])/27 - 
    (2*G2[9])/3 + (8*xi*G2[9])/9 + (11*G2[11])/108 + (xi*G2[11])/36 + 
    (35*G2[12])/108 - (xi*G2[12])/12 - (2*G2[13])/9 - (35*G2[15])/108 + 
    (xi*G2[15])/12 - (10*G2[16])/27 - (119*G2[17])/108 + (4*nf*G2[17])/27 - 
    (29*xi*G2[17])/36 + (7*G2[18])/12 - (xi*G2[18])/12 + G2[19]/9 - 
    (xi*G2[19])/9 + (161*G2[20])/108 - (43*xi*G2[20])/108 - (35*G2[21])/54 + 
    (xi*G2[21])/6 - (4*G2[24])/3 + (2*xi*G2[24])/9 + G2[25]/9 + 
    (7*G2[26])/9 - (xi*G2[26])/9 + G2[27]/9 - (xi*G2[27])/9 + (4*G2[28])/9 - 
    (xi*G2[28])/9 - (4*G2[30])/9 + (xi*G2[30])/9 - (2*G2[31])/9 + 
    (2*G2[32])/9 - G2[33]/3 + (xi*G2[33])/9 + (139*G2[36])/162 - 
    (11*xi*G2[36])/162 - (247*G2[39])/162 + (11*xi*G2[39])/162 - 
    (37*G2[41])/18 + (nf*G2[41])/9 - (5*xi*G2[41])/9), 
 A^2*(-14/27 + (197*C01)/72 - (7*C02)/3 + (7*log2)/18 + (140*xi)/27 + 
   (1303*C01*xi)/216 - (371*C02*xi)/81 + (55*log2*xi)/54 - (43*C01*xi^2)/27 + 
   (26*C02*xi^2)/81 - (14*log2*xi^2)/27 - (26*G2[1])/27 + (4*xi*G2[1])/9 - 
   (14*G2[2])/9 + 4*xi*G2[2] - (4*xi^2*G2[2])/3 + (7*G2[3])/54 - 
   (49*xi*G2[3])/54 + (2*xi^2*G2[3])/9 - (47*G2[5])/54 + (65*xi*G2[5])/54 - 
   (2*xi^2*G2[5])/9 - (80*G2[6])/27 - (50*xi*G2[6])/81 + (20*xi^2*G2[6])/81 + 
   (8*G2[7])/9 - (4*xi*G2[7])/9 + (32*G2[8])/27 - (16*xi*G2[8])/27 - 
   (10*G2[9])/9 - (8*xi*G2[9])/3 + (4*xi^2*G2[9])/3 - G2[10]/3 - 
   (xi*G2[10])/3 + 2*G2[11] - (2*xi*G2[11])/3 + (16*G2[12])/9 - 
   (8*xi*G2[12])/9 + (xi^2*G2[12])/9 - (35*G2[13])/9 + (37*xi*G2[13])/27 - 
   (16*G2[15])/9 + (8*xi*G2[15])/9 - (xi^2*G2[15])/9 - (2*G2[16])/9 + 
   (2*xi*G2[16])/9 + (11*G2[17])/9 - (98*xi*G2[17])/27 + (7*xi^2*G2[17])/9 - 
   (49*G2[18])/54 - (xi*G2[18])/18 + (xi^2*G2[18])/9 + (5*G2[19])/54 + 
   (31*xi*G2[19])/54 - (4*xi^2*G2[19])/27 + (101*G2[20])/27 - 
   (23*xi*G2[20])/9 + (13*xi^2*G2[20])/27 - (32*G2[21])/9 + 
   (16*xi*G2[21])/9 - (2*xi^2*G2[21])/9 - (14*G2[22])/9 - 2*xi*G2[22] + 
   (8*G2[23])/9 + (4*xi*G2[23])/3 - (44*G2[24])/27 - (92*xi*G2[24])/27 + 
   (8*xi^2*G2[24])/9 + (2*G2[25])/27 + (16*xi*G2[25])/27 - (23*G2[26])/54 + 
   (23*xi*G2[26])/18 - (4*xi^2*G2[26])/9 + (293*G2[27])/54 + 
   (125*xi*G2[27])/54 - (4*xi^2*G2[27])/9 + (19*G2[28])/9 + 
   (41*xi*G2[28])/27 - (4*xi^2*G2[28])/9 - (19*G2[30])/9 - 
   (41*xi*G2[30])/27 + (4*xi^2*G2[30])/9 + (20*G2[31])/27 - 
   (8*xi*G2[31])/27 - (20*G2[32])/27 + (8*xi*G2[32])/27 - (4*G2[33])/27 - 
   (32*xi*G2[33])/27 - (14*G2[34])/9 - (10*xi*G2[34])/9 - (16*G2[36])/9 + 
   (209*xi*G2[36])/81 - (2*xi^2*G2[36])/81 + G2[37]/3 + (xi*G2[37])/3 + 
   (4*G2[38])/3 + (8*xi*G2[38])/9 + (83*G2[39])/27 - (50*xi*G2[39])/81 + 
   (38*xi^2*G2[39])/81 - G2[40] - (5*xi*G2[40])/9 - (4*G2[41])/9 - 
   (4*xi*G2[41])/9 + (43*G2[42])/27 - (5*xi*G2[42])/9 + (29*G2[43])/9 - 
   xi*G2[43]), A*(1 - (2*C01)/9) - 2*c[3] + 
  A^2*(8365/216 - (1747*C01)/432 - (95*C02)/54 + (23*log2)/9 - (589*nf)/324 - 
    (4*C01*nf)/81 - xi/3 - (4207*C01*xi)/432 + (815*C02*xi)/162 - 
    (52*log2*xi)/27 + (179*C01*xi^2)/108 - (32*C02*xi^2)/81 + 
    (14*log2*xi^2)/27 + G1eps[1]/9 - (xi*G1eps[1])/9 + (xi*G1eps[2])/9 - 
    4*G1eps[3] + (2*nf*G1eps[3])/9 - (11*xi*G1eps[3])/9 + (71*G1eps[4])/27 - 
    (4*nf*G1eps[4])/27 + (17*xi*G1eps[4])/27 + (20*G2[1])/27 - 
    (5*xi*G2[1])/9 - (2*G2[2])/9 - (10*xi*G2[2])/9 - (5*G2[3])/2 + 
    (xi*G2[3])/2 - (4*xi^2*G2[3])/27 + (44*G2[4])/27 + (115*G2[5])/54 - 
    (13*xi*G2[5])/18 + (4*xi^2*G2[5])/27 - G2[6]/3 + (88*xi*G2[6])/81 - 
    (20*xi^2*G2[6])/81 - (8*G2[7])/9 + (2*xi*G2[7])/3 - (16*G2[8])/27 + 
    (2*xi*G2[8])/3 + (10*G2[9])/9 - (2*xi*G2[9])/9 + G2[10]/9 + 
    (xi*G2[10])/3 - (13*G2[11])/27 + (5*xi*G2[11])/6 - (xi^2*G2[11])/18 - 
    (179*G2[12])/216 + (101*xi*G2[12])/72 - (2*xi^2*G2[12])/9 + 
    (25*G2[13])/18 - (37*xi*G2[13])/54 + (179*G2[15])/216 - 
    (101*xi*G2[15])/72 + (2*xi^2*G2[15])/9 - (11*G2[16])/54 - (xi*G2[16])/6 - 
    (497*G2[17])/216 + (4*nf*G2[17])/27 + (805*xi*G2[17])/216 - 
    (17*xi^2*G2[17])/27 + (19*G2[18])/108 + (17*xi*G2[18])/36 - 
    (2*xi^2*G2[18])/9 + (2*G2[19])/27 + (5*xi*G2[19])/27 + 
    (2*xi^2*G2[19])/27 - (67*G2[20])/72 + (701*xi*G2[20])/216 - 
    (19*xi^2*G2[20])/27 + (85*G2[21])/54 - (49*xi*G2[21])/18 + 
    (4*xi^2*G2[21])/9 + (16*xi*G2[22])/9 + (2*G2[23])/9 - (10*xi*G2[23])/9 - 
    (16*G2[24])/9 + (82*xi*G2[24])/27 - (16*xi^2*G2[24])/27 - (2*G2[25])/9 - 
    (5*xi*G2[25])/9 + (7*G2[26])/18 - (85*xi*G2[26])/54 + 
    (8*xi^2*G2[26])/27 - (29*G2[27])/18 - (133*xi*G2[27])/54 + 
    (8*xi^2*G2[27])/27 - (4*G2[28])/9 - (47*xi*G2[28])/27 + 
    (8*xi^2*G2[28])/27 + (4*G2[30])/9 + (47*xi*G2[30])/27 - 
    (8*xi^2*G2[30])/27 - (4*G2[31])/9 + (2*xi*G2[31])/9 + (4*G2[32])/9 - 
    (2*xi*G2[32])/9 + G2[33]/3 + (11*xi*G2[33])/9 + (4*G2[34])/3 + 
    (4*xi*G2[34])/3 + (5*G2[36])/9 - (142*xi*G2[36])/81 + 
    (2*xi^2*G2[36])/81 - G2[37]/9 - (xi*G2[37])/3 - (8*xi*G2[38])/9 - 
    (11*G2[39])/9 + (22*xi*G2[39])/81 - (26*xi^2*G2[39])/81 - G2[40]/9 + 
    (5*xi*G2[40])/9 - (29*G2[41])/18 + (nf*G2[41])/9 - (xi*G2[41])/9 - 
    (14*G2[42])/27 + (5*xi*G2[42])/9 - (17*G2[43])/18 + (7*xi*G2[43])/6), 
 A*(-2 + (4*C01)/9) + 4*c[3] + A^2*(-9581/108 + (4991*C01)/648 + 
    (506*C02)/81 - (5*log2)/6 + (589*nf)/162 + (8*C01*nf)/81 - (254*xi)/27 - 
    (2429*C01*xi)/648 + (7*C02*xi)/9 + (11*log2*xi)/54 - (2*G1eps[1])/9 + 
    (2*xi*G1eps[1])/9 - (2*xi*G1eps[2])/9 + 8*G1eps[3] - (4*nf*G1eps[3])/9 + 
    (22*xi*G1eps[3])/9 - (140*G1eps[4])/27 + (8*nf*G1eps[4])/27 - 
    (4*xi*G1eps[4])/3 - (14*G2[1])/27 + (22*G2[2])/9 - (10*xi*G2[2])/9 - 
    (4*xi^2*G2[2])/3 + (14*G2[3])/3 + (2*xi*G2[3])/27 - (88*G2[4])/27 - 
    (94*G2[5])/27 - (2*xi*G2[5])/27 + (152*G2[6])/81 + (2*xi*G2[6])/27 + 
    (4*G2[7])/9 + (4*G2[8])/27 - (10*G2[9])/3 + (10*xi*G2[9])/9 + 
    (4*xi^2*G2[9])/3 + (2*G2[10])/3 - (25*G2[11])/108 - (xi*G2[11])/12 - 
    (29*G2[12])/54 + (xi*G2[12])/18 + (29*G2[15])/54 - (xi*G2[15])/18 + 
    (20*G2[16])/27 + (83*G2[17])/27 - (8*nf*G2[17])/27 + (61*xi*G2[17])/27 - 
    (19*G2[18])/18 + (xi*G2[18])/18 - (25*G2[19])/27 + (xi*G2[19])/3 - 
    (25*G2[20])/9 + (13*xi*G2[20])/27 + (29*G2[21])/27 - (xi*G2[21])/9 + 
    (32*G2[22])/9 - (20*G2[23])/9 + (128*G2[24])/27 + (8*xi*G2[24])/27 - 
    (10*G2[25])/9 - (37*G2[26])/27 - (4*xi*G2[26])/27 - (139*G2[27])/27 - 
    (4*xi*G2[27])/27 - (70*G2[28])/27 - (4*xi*G2[28])/27 + (70*G2[30])/27 + 
    (4*xi*G2[30])/27 + (4*G2[31])/9 - (4*G2[32])/9 + (22*G2[33])/9 - 
    (2*xi*G2[33])/9 + (8*G2[34])/3 - (341*G2[36])/81 + (7*xi*G2[36])/27 - 
    (2*G2[37])/3 - (20*G2[38])/9 + (65*G2[39])/81 + (xi*G2[39])/9 + 
    (14*G2[40])/9 + 5*G2[41] - (2*nf*G2[41])/9 + (10*xi*G2[41])/9), c[4], 
 c[5], c[6], 2*c[4] - 4*c[5] + 2*c[6] + 
  A^2*(40/9 + (5*C01)/27 + (116*C02)/81 + (43*log2)/27 - (5*C01*xi)/27 + 
    (38*C02*xi)/81 - (23*log2*xi)/27 - (4*xi*G1eps[1])/9 + 
    (4*xi*G1eps[3])/9 + (2*G1eps[4])/27 - (4*xi*G2[2])/9 + (2*xi*G2[3])/27 - 
    (2*xi*G2[5])/27 + (2*G2[6])/81 + (2*xi*G2[6])/81 - (5*G2[7])/9 + 
    (4*xi*G2[9])/9 - (2*G2[17])/27 + (4*xi*G2[17])/27 - (2*xi*G2[19])/27 + 
    (8*xi*G2[24])/27 + (5*G2[25])/9 + (4*xi*G2[25])/9 - (4*xi*G2[26])/27 - 
    (4*xi*G2[27])/27 - (4*xi*G2[28])/27 + (4*xi*G2[30])/27 - (10*G2[33])/9 - 
    (4*xi*G2[33])/9 - (20*G2[36])/81 - (2*xi*G2[36])/81 + (20*G2[39])/81 + 
    (14*xi*G2[39])/81 - (5*G2[41])/9), c[4] - 2*c[5] + 3*c[6] + 
  A^2*(20/9 - (17*C01)/36 + (167*C02)/162 + (43*log2)/54 - (C01*xi)/4 + 
    (35*C02*xi)/162 - (23*log2*xi)/54 - (2*xi*G1eps[1])/9 + 
    (2*xi*G1eps[3])/9 + G1eps[4]/9 - (4*G2[2])/9 - (5*xi*G2[2])/9 + 
    (2*G2[3])/27 + (5*xi*G2[3])/54 - (2*G2[5])/27 - (5*xi*G2[5])/54 + 
    (10*G2[6])/81 + (4*xi*G2[6])/81 - (5*G2[7])/18 + (4*G2[9])/9 + 
    (5*xi*G2[9])/9 + G2[17]/54 + (5*xi*G2[17])/27 - (5*G2[19])/54 - 
    (5*xi*G2[19])/54 + (8*G2[24])/27 + (10*xi*G2[24])/27 + (5*G2[25])/18 + 
    (2*xi*G2[25])/9 - (4*G2[26])/27 - (5*xi*G2[26])/27 - (4*G2[27])/27 - 
    (5*xi*G2[27])/27 - (4*G2[28])/27 - (5*xi*G2[28])/27 + (4*G2[30])/27 + 
    (5*xi*G2[30])/27 - (5*G2[33])/9 - (2*xi*G2[33])/9 - (28*G2[36])/81 + 
    (5*xi*G2[36])/81 + (40*G2[39])/81 + (10*xi*G2[39])/81 - (5*G2[41])/18), 
 3*c[4] - 2*c[5] + c[6] + A^2*(20/9 - (85*C01)/108 + (19*C02)/18 + 
    (13*log2)/18 - (25*C01*xi)/108 + (C02*xi)/6 - (log2*xi)/2 - 
    (2*xi*G1eps[1])/9 + (2*xi*G1eps[3])/9 + G1eps[4]/27 - (5*G2[2])/9 - 
    (4*xi*G2[2])/9 + (5*G2[3])/54 + (2*xi*G2[3])/27 - (5*G2[5])/54 - 
    (2*xi*G2[5])/27 + (4*G2[6])/27 + (2*xi*G2[6])/27 - (5*G2[7])/18 + 
    (5*G2[9])/9 + (4*xi*G2[9])/9 + (7*G2[17])/27 + (xi*G2[17])/6 + 
    G2[19]/54 - (xi*G2[19])/18 + (10*G2[24])/27 + (8*xi*G2[24])/27 + 
    (5*G2[25])/18 + (2*xi*G2[25])/9 - (5*G2[26])/27 - (4*xi*G2[26])/27 - 
    (5*G2[27])/27 - (4*xi*G2[27])/27 - (5*G2[28])/27 - (4*xi*G2[28])/27 + 
    (5*G2[30])/27 + (4*xi*G2[30])/27 - (5*G2[33])/9 - (2*xi*G2[33])/9 - 
    (4*G2[36])/27 + (xi*G2[36])/27 + G2[39]/3 + (xi*G2[39])/9 - 
    (5*G2[41])/18), c[7], c[8], c[9], 2*c[7] - 4*c[8] + 2*c[9] + 
  A^2*(-40/9 - (5*C01)/27 - (116*C02)/81 - (43*log2)/27 + (5*C01*xi)/27 - 
    (38*C02*xi)/81 + (23*log2*xi)/27 + (4*xi*G1eps[1])/9 - 
    (4*xi*G1eps[3])/9 - (2*G1eps[4])/27 - (2*xi*G2[3])/27 + (2*xi*G2[5])/27 - 
    (2*G2[6])/81 - (2*xi*G2[6])/81 + (5*G2[7])/9 + (2*G2[17])/27 - 
    (4*xi*G2[17])/27 + (2*xi*G2[19])/27 - (8*xi*G2[24])/27 - (5*G2[25])/9 - 
    (4*xi*G2[25])/9 + (4*xi*G2[26])/27 + (4*xi*G2[27])/27 + 
    (4*xi*G2[28])/27 - (4*xi*G2[30])/27 + (10*G2[33])/9 + (4*xi*G2[33])/9 + 
    (20*G2[36])/81 + (2*xi*G2[36])/81 - (20*G2[39])/81 - (14*xi*G2[39])/81 + 
    (5*G2[41])/9), c[7] - 2*c[8] + 3*c[9] + 
  A^2*(-20/9 + (85*C01)/108 - (19*C02)/18 - (13*log2)/18 + (25*C01*xi)/108 - 
    (C02*xi)/6 + (log2*xi)/2 + (2*xi*G1eps[1])/9 - (2*xi*G1eps[3])/9 - 
    G1eps[4]/27 - (5*G2[3])/54 - (2*xi*G2[3])/27 + (5*G2[5])/54 + 
    (2*xi*G2[5])/27 - (4*G2[6])/27 - (2*xi*G2[6])/27 + (5*G2[7])/18 - 
    (7*G2[17])/27 - (xi*G2[17])/6 - G2[19]/54 + (xi*G2[19])/18 - 
    (10*G2[24])/27 - (8*xi*G2[24])/27 - (5*G2[25])/18 - (2*xi*G2[25])/9 + 
    (5*G2[26])/27 + (4*xi*G2[26])/27 + (5*G2[27])/27 + (4*xi*G2[27])/27 + 
    (5*G2[28])/27 + (4*xi*G2[28])/27 - (5*G2[30])/27 - (4*xi*G2[30])/27 + 
    (5*G2[33])/9 + (2*xi*G2[33])/9 + (4*G2[36])/27 - (xi*G2[36])/27 - 
    G2[39]/3 - (xi*G2[39])/9 + (5*G2[41])/18), 
 3*c[7] - 2*c[8] + c[9] + A^2*(-20/9 + (17*C01)/36 - (167*C02)/162 - 
    (43*log2)/54 + (C01*xi)/4 - (35*C02*xi)/162 + (23*log2*xi)/54 + 
    (2*xi*G1eps[1])/9 - (2*xi*G1eps[3])/9 - G1eps[4]/9 - (2*G2[3])/27 - 
    (5*xi*G2[3])/54 + (2*G2[5])/27 + (5*xi*G2[5])/54 - (10*G2[6])/81 - 
    (4*xi*G2[6])/81 + (5*G2[7])/18 - G2[17]/54 - (5*xi*G2[17])/27 + 
    (5*G2[19])/54 + (5*xi*G2[19])/54 - (8*G2[24])/27 - (10*xi*G2[24])/27 - 
    (5*G2[25])/18 - (2*xi*G2[25])/9 + (4*G2[26])/27 + (5*xi*G2[26])/27 + 
    (4*G2[27])/27 + (5*xi*G2[27])/27 + (4*G2[28])/27 + (5*xi*G2[28])/27 - 
    (4*G2[30])/27 - (5*xi*G2[30])/27 + (5*G2[33])/9 + (2*xi*G2[33])/9 + 
    (28*G2[36])/81 - (5*xi*G2[36])/81 - (40*G2[39])/81 - (10*xi*G2[39])/81 + 
    (5*G2[41])/18), c[10], c[11], c[12], 2*c[10] - 4*c[11] + 2*c[12] + 
  A^2*(32/9 - (55*C01)/108 + (19*C02)/81 + (17*log2)/27 + (71*C01*xi)/108 - 
    (23*C02*xi)/81 + (5*log2*xi)/27 + (4*G1eps[1])/9 - (4*G1eps[3])/9 - 
    (2*xi*G1eps[4])/27 - (11*G2[3])/54 - (xi*G2[3])/9 + (11*G2[5])/54 + 
    (xi*G2[5])/9 - (20*G2[6])/81 - (8*xi*G2[6])/81 + (10*G2[13])/27 - 
    G2[17]/27 - (13*xi*G2[17])/54 + (11*G2[19])/54 + (xi*G2[19])/54 - 
    (4*G2[24])/9 - (4*xi*G2[24])/9 + (2*G2[26])/9 + (2*xi*G2[26])/9 + 
    (2*G2[27])/9 + (2*xi*G2[27])/9 + (2*G2[28])/9 + (2*xi*G2[28])/9 - 
    (2*G2[30])/9 - (2*xi*G2[30])/9 - (4*G2[33])/9 - (23*G2[36])/162 + 
    (7*xi*G2[36])/162 - (13*G2[39])/162 - (43*xi*G2[39])/162 - (4*G2[41])/9), 
 c[10] - 2*c[11] + 3*c[12] + A^2*(16/9 - (97*C01)/54 + (32*C02)/81 + 
    (7*log2)/27 + (C01*xi)/9 - (7*C02*xi)/81 + (4*log2*xi)/27 + 
    (2*G1eps[1])/9 - (2*G1eps[3])/9 - (xi*G1eps[4])/9 - (13*G2[3])/108 - 
    (xi*G2[3])/18 + (13*G2[5])/108 + (xi*G2[5])/18 - (4*G2[6])/81 - 
    (4*xi*G2[6])/81 + (5*G2[13])/9 + (29*G2[17])/108 - (xi*G2[17])/54 + 
    (2*G2[19])/27 + (xi*G2[19])/27 + (2*G2[24])/27 - (2*xi*G2[24])/9 - 
    G2[26]/27 + (xi*G2[26])/9 - G2[27]/27 + (xi*G2[27])/9 - G2[28]/27 + 
    (xi*G2[28])/9 + G2[30]/27 - (xi*G2[30])/9 - (2*G2[33])/9 - 
    (19*G2[36])/162 - (xi*G2[36])/162 + (25*G2[39])/162 - 
    (17*xi*G2[39])/162 - (2*G2[41])/9), 3*c[10] - 2*c[11] + c[12] + 
  A^2*(16/9 + (17*C01)/54 - C02/6 + (4*log2)/9 + (4*C01*xi)/9 - (C02*xi)/6 + 
    (log2*xi)/9 + (2*G1eps[1])/9 - (2*G1eps[3])/9 - (xi*G1eps[4])/27 - 
    (17*G2[3])/108 - (2*xi*G2[3])/27 + (17*G2[5])/108 + (2*xi*G2[5])/27 - 
    (2*G2[6])/9 - (2*xi*G2[6])/27 + (5*G2[13])/27 - (7*G2[17])/36 - 
    (xi*G2[17])/6 + (5*G2[19])/54 + (xi*G2[19])/54 - (4*G2[24])/9 - 
    (8*xi*G2[24])/27 + (2*G2[26])/9 + (4*xi*G2[26])/27 + (2*G2[27])/9 + 
    (4*xi*G2[27])/27 + (2*G2[28])/9 + (4*xi*G2[28])/27 - (2*G2[30])/9 - 
    (4*xi*G2[30])/27 - (2*G2[33])/9 - G2[36]/6 + (xi*G2[36])/54 - G2[39]/18 - 
    (xi*G2[39])/6 - (2*G2[41])/9), c[13], c[14], c[15], 
 2*c[13] - 4*c[14] + 2*c[15] + A^2*(-32/9 + (55*C01)/108 - (19*C02)/81 - 
    (17*log2)/27 - (71*C01*xi)/108 + (23*C02*xi)/81 - (5*log2*xi)/27 - 
    (4*G1eps[1])/9 + (4*G1eps[3])/9 + (2*xi*G1eps[4])/27 - (2*G2[2])/3 - 
    (2*xi*G2[2])/3 + (11*G2[3])/54 + (xi*G2[3])/9 - (11*G2[5])/54 - 
    (xi*G2[5])/9 + (20*G2[6])/81 + (8*xi*G2[6])/81 + (2*G2[9])/3 + 
    (2*xi*G2[9])/3 - (10*G2[13])/27 + G2[17]/27 + (13*xi*G2[17])/54 - 
    (11*G2[19])/54 - (xi*G2[19])/54 + (4*G2[24])/9 + (4*xi*G2[24])/9 - 
    (2*G2[26])/9 - (2*xi*G2[26])/9 - (2*G2[27])/9 - (2*xi*G2[27])/9 - 
    (2*G2[28])/9 - (2*xi*G2[28])/9 + (2*G2[30])/9 + (2*xi*G2[30])/9 + 
    (4*G2[33])/9 + (23*G2[36])/162 - (7*xi*G2[36])/162 + (13*G2[39])/162 + 
    (43*xi*G2[39])/162 + (4*G2[41])/9), c[13] - 2*c[14] + 3*c[15] + 
  A^2*(-16/9 - (17*C01)/54 + C02/6 - (4*log2)/9 - (4*C01*xi)/9 + (C02*xi)/6 - 
    (log2*xi)/9 - (2*G1eps[1])/9 + (2*G1eps[3])/9 + (xi*G1eps[4])/27 - 
    (2*G2[2])/3 - (4*xi*G2[2])/9 + (17*G2[3])/108 + (2*xi*G2[3])/27 - 
    (17*G2[5])/108 - (2*xi*G2[5])/27 + (2*G2[6])/9 + (2*xi*G2[6])/27 + 
    (2*G2[9])/3 + (4*xi*G2[9])/9 - (5*G2[13])/27 + (7*G2[17])/36 + 
    (xi*G2[17])/6 - (5*G2[19])/54 - (xi*G2[19])/54 + (4*G2[24])/9 + 
    (8*xi*G2[24])/27 - (2*G2[26])/9 - (4*xi*G2[26])/27 - (2*G2[27])/9 - 
    (4*xi*G2[27])/27 - (2*G2[28])/9 - (4*xi*G2[28])/27 + (2*G2[30])/9 + 
    (4*xi*G2[30])/27 + (2*G2[33])/9 + G2[36]/6 - (xi*G2[36])/54 + G2[39]/18 + 
    (xi*G2[39])/6 + (2*G2[41])/9), 3*c[13] - 2*c[14] + c[15] + 
  A^2*(-16/9 + (97*C01)/54 - (32*C02)/81 - (7*log2)/27 - (C01*xi)/9 + 
    (7*C02*xi)/81 - (4*log2*xi)/27 - (2*G1eps[1])/9 + (2*G1eps[3])/9 + 
    (xi*G1eps[4])/9 + G2[2]/9 - (xi*G2[2])/3 + (13*G2[3])/108 + 
    (xi*G2[3])/18 - (13*G2[5])/108 - (xi*G2[5])/18 + (4*G2[6])/81 + 
    (4*xi*G2[6])/81 - G2[9]/9 + (xi*G2[9])/3 - (5*G2[13])/9 - 
    (29*G2[17])/108 + (xi*G2[17])/54 - (2*G2[19])/27 - (xi*G2[19])/27 - 
    (2*G2[24])/27 + (2*xi*G2[24])/9 + G2[26]/27 - (xi*G2[26])/9 + G2[27]/27 - 
    (xi*G2[27])/9 + G2[28]/27 - (xi*G2[28])/9 - G2[30]/27 + (xi*G2[30])/9 + 
    (2*G2[33])/9 + (19*G2[36])/162 + (xi*G2[36])/162 - (25*G2[39])/162 + 
    (17*xi*G2[39])/162 + (2*G2[41])/9), c[16], c[17], c[18], 
 2*c[16] - 4*c[17] + 2*c[18] + A^2*((97*C01)/108 + (7*C01*xi)/36 + 
    (2*G1eps[4])/27 + (2*xi*G1eps[4])/27 + (5*G2[3])/54 - (5*G2[5])/54 + 
    G2[11]/12 - (xi*G2[11])/36 - G2[12]/9 - (xi*G2[12])/9 - (10*G2[13])/27 + 
    G2[15]/9 + (xi*G2[15])/9 - (5*G2[17])/27 - (5*xi*G2[17])/54 - G2[18]/9 - 
    (xi*G2[18])/9 - (13*G2[20])/54 - (13*xi*G2[20])/54 + (2*G2[21])/9 + 
    (2*xi*G2[21])/9), c[16] - 2*c[17] + 3*c[18] + 
  A^2*((649*C01)/432 + (43*C01*xi)/144 + G1eps[4]/27 + (xi*G1eps[4])/9 + 
    (5*G2[3])/36 - (5*G2[5])/36 + G2[11]/36 - (xi*G2[11])/36 + G2[12]/36 - 
    (xi*G2[12])/12 - (5*G2[13])/9 - G2[15]/36 + (xi*G2[15])/12 - 
    (2*G2[17])/9 - (17*xi*G2[17])/108 + G2[18]/36 - (xi*G2[18])/12 + 
    G2[20]/108 - (23*xi*G2[20])/108 - G2[21]/18 + (xi*G2[21])/6), 
 3*c[16] - 2*c[17] + c[18] + A^2*((41*C01)/48 + (13*C01*xi)/432 + 
    G1eps[4]/9 + (xi*G1eps[4])/27 + (5*G2[3])/108 - (5*G2[5])/108 + 
    G2[11]/12 - (xi*G2[11])/36 - (5*G2[12])/36 - (5*xi*G2[12])/36 - 
    (5*G2[13])/27 + (5*G2[15])/36 + (5*xi*G2[15])/36 - (11*G2[17])/27 + 
    (xi*G2[17])/108 - (5*G2[18])/36 - (5*xi*G2[18])/36 - (19*G2[20])/36 - 
    (25*xi*G2[20])/108 + (5*G2[21])/18 + (5*xi*G2[21])/18), c[19], c[20], 
 c[21], 2*c[19] - 4*c[20] + 2*c[21] + 
  A^2*((-97*C01)/108 - (7*C01*xi)/36 - (2*G1eps[4])/27 - (2*xi*G1eps[4])/27 - 
    (5*G2[3])/54 + (5*G2[5])/54 - G2[11]/12 + (xi*G2[11])/36 + G2[12]/9 + 
    (xi*G2[12])/9 + (10*G2[13])/27 - G2[15]/9 - (xi*G2[15])/9 + 
    (5*G2[17])/27 + (5*xi*G2[17])/54 + G2[18]/9 + (xi*G2[18])/9 + 
    (13*G2[20])/54 + (13*xi*G2[20])/54 - (2*G2[21])/9 - (2*xi*G2[21])/9), 
 c[19] - 2*c[20] + 3*c[21] + A^2*((-41*C01)/48 - (13*C01*xi)/432 - 
    G1eps[4]/9 - (xi*G1eps[4])/27 - (5*G2[3])/108 + (5*G2[5])/108 - 
    G2[11]/12 + (xi*G2[11])/36 + (5*G2[12])/36 + (5*xi*G2[12])/36 + 
    (5*G2[13])/27 - (5*G2[15])/36 - (5*xi*G2[15])/36 + (11*G2[17])/27 - 
    (xi*G2[17])/108 + (5*G2[18])/36 + (5*xi*G2[18])/36 + (19*G2[20])/36 + 
    (25*xi*G2[20])/108 - (5*G2[21])/18 - (5*xi*G2[21])/18), 
 3*c[19] - 2*c[20] + c[21] + A^2*((-649*C01)/432 - (43*C01*xi)/144 - 
    G1eps[4]/27 - (xi*G1eps[4])/9 - (5*G2[3])/36 + (5*G2[5])/36 - G2[11]/36 + 
    (xi*G2[11])/36 - G2[12]/36 + (xi*G2[12])/12 + (5*G2[13])/9 + G2[15]/36 - 
    (xi*G2[15])/12 + (2*G2[17])/9 + (17*xi*G2[17])/108 - G2[18]/36 + 
    (xi*G2[18])/12 - G2[20]/108 + (23*xi*G2[20])/108 + G2[21]/18 - 
    (xi*G2[21])/6), c[22], c[23], c[24], c[25], c[26], c[27], c[28], c[29], 
 c[30], c[31], c[32], c[33], c[34], c[35], c[36], c[37], c[38], c[39], c[40], 
 48*c[22] - 12*c[23] + 6*c[24] + 6*c[25] + 6*c[26] - 12*c[27] + 6*c[29] - 
  12*c[31] + 3*c[32] + 2*c[33] + c[34] + 2*c[35] + 4*c[36] + 2*c[37] + 
  c[38] + 2*c[39] + 3*c[40] + A^2*(-8/9 - (2*C01)/3 - (8*C02)/9 - 
    (4*log2)/3 - (8*xi)/9 + (4*C02*xi)/9 - (2*log2*xi)/9 + (2*G1eps[1])/9 - 
    (2*xi*G1eps[1])/9 - (10*G1eps[2])/9 - (2*xi*G1eps[2])/9 + 
    (10*G1eps[3])/9 + (2*xi*G1eps[3])/9 - (10*G2[3])/9 - (7*G2[25])/9 + 
    (2*xi*G2[25])/9 + (5*G2[26])/9 + (2*xi*G2[26])/9 - (5*G2[27])/3 - 
    (10*G2[28])/9 + (10*G2[30])/9 + (10*G2[31])/9 - (10*G2[32])/9 + 
    (4*G2[33])/3 - (2*xi*G2[33])/9 + (2*G2[41])/3), c[41], c[42], c[43], 
 c[44], c[45], c[46], c[47], c[48], c[49], c[50], c[51], c[52], c[53], c[54], 
 c[55], c[56], c[57], c[58], c[59], 48*c[41] - 12*c[42] + 6*c[43] + 6*c[44] + 
  6*c[45] - 12*c[46] + 6*c[48] - 12*c[50] + 3*c[51] + 2*c[52] + c[53] + 
  2*c[54] + 4*c[55] + 2*c[56] + c[57] + 2*c[58] + 3*c[59] + 
  A^2*(47/9 - (16*C01)/3 - (8*xi)/9 + (C01*xi)/3 + (4*G1eps[3])/3 - 
    (2*G1eps[4])/3 - (5*G2[3])/3 + (5*G2[5])/3 + (7*G2[17])/3 + 
    (2*G2[41])/3), c[60], c[61], c[62], c[63], c[64], c[65], c[66], c[67], 
 c[68], c[69], c[70], c[71], c[72], c[73], c[74], c[75], c[76], c[77], c[78], 
 48*c[60] - 12*c[61] + 6*c[62] + 6*c[63] + 6*c[64] - 12*c[65] + 6*c[67] - 
  12*c[69] + 3*c[70] + 2*c[71] + c[72] + 2*c[73] + 4*c[74] + 2*c[75] + 
  c[76] + 2*c[77] + 3*c[78] + A^2*(47/9 - (16*C01)/3 - (8*xi)/9 + 
    (C01*xi)/3 + (4*G1eps[3])/3 - (2*G1eps[4])/3 - (5*G2[3])/3 + 
    (5*G2[5])/3 + (7*G2[17])/3 + (2*G2[41])/3), c[79], c[80], c[81], c[82], 
 c[83], c[84], c[85], c[86], c[87], c[88], c[89], c[90], c[91], c[92], c[93], 
 c[94], c[95], c[96], c[97], c[98], c[99], c[100], c[101], c[102], c[103], 
 c[104], c[105], c[106], c[107], c[108], c[109], c[110], c[111], c[112], 
 c[113], c[114], c[115], 4*c[80] - c[83] + 2*c[84] + c[98] - 2*c[99] + 
  A^2*(-11/27 + (1567*C01)/324 - (922*C02)/243 + (31*log2)/81 + (C01*xi)/6 + 
    (8*C02*xi)/81 + (4*log2*xi)/27 + (2*G1eps[4])/27 + (2*xi*G1eps[4])/27 + 
    (26*G2[2])/9 + (29*xi*G2[2])/9 - (5*G2[3])/27 - (xi*G2[3])/54 + 
    (5*G2[5])/27 + (xi*G2[5])/54 - (334*G2[6])/243 - (4*xi*G2[6])/81 - 
    (26*G2[9])/9 - (29*xi*G2[9])/9 - (4*G2[10])/9 + G2[11]/18 + G2[12]/9 - 
    (8*G2[13])/27 - G2[15]/9 - (152*G2[17])/81 - (11*xi*G2[17])/54 + 
    G2[18]/9 + (19*G2[19])/81 - (2*xi*G2[19])/27 + (10*G2[20])/27 - 
    (2*G2[21])/9 - (16*G2[22])/9 + (8*G2[23])/9 - (64*G2[24])/27 - 
    (2*xi*G2[24])/27 + (2*G2[26])/27 + (xi*G2[26])/27 + (59*G2[27])/27 + 
    (xi*G2[27])/27 + (20*G2[28])/27 + (xi*G2[28])/27 - (20*G2[30])/27 - 
    (xi*G2[30])/27 + (289*G2[36])/243 - (14*xi*G2[36])/81 + (4*G2[37])/9 + 
    (8*G2[38])/9 + (260*G2[39])/243 + (11*xi*G2[39])/81 - (4*G2[40])/9), 
 4*c[81] - c[84] + c[85] + c[99] - c[100] + 
  A^2*(-31/9 - (12935*C01)/1296 + (565*C02)/162 - (35*log2)/27 + (2*xi)/27 - 
    (1483*C01*xi)/1296 + (31*C02*xi)/162 - (log2*xi)/9 + (4*G1eps[1])/9 - 
    (4*G1eps[3])/9 - (2*G1eps[4])/27 - (2*xi*G1eps[4])/27 - (7*G2[1])/9 + 
    (22*G2[2])/3 - (31*xi*G2[2])/3 + (xi^2*G2[2])/3 - G2[3]/27 + 
    (4*xi*G2[3])/27 - (11*G2[5])/9 - (4*xi*G2[5])/27 + (26*G2[6])/81 + 
    (17*xi*G2[6])/81 + (10*G2[7])/9 + (14*G2[8])/27 - (86*G2[9])/9 + 
    (31*xi*G2[9])/3 - (xi^2*G2[9])/3 - (19*G2[11])/216 + (xi*G2[11])/24 - 
    (19*G2[12])/54 - (11*xi*G2[12])/36 + (13*G2[13])/9 + (19*G2[15])/54 + 
    (11*xi*G2[15])/36 + (13*G2[16])/27 + (871*G2[17])/324 + 
    (16*xi*G2[17])/27 - (19*G2[18])/36 - (11*xi*G2[18])/36 + (59*G2[19])/81 - 
    (295*G2[20])/324 - (29*xi*G2[20])/54 + (11*G2[21])/54 + 
    (11*xi*G2[21])/18 + (116*G2[24])/27 + (16*xi*G2[24])/27 - 
    (17*G2[25])/27 - (71*G2[26])/27 - (8*xi*G2[26])/27 + (14*G2[27])/27 - 
    (8*xi*G2[27])/27 - (8*G2[28])/9 - (8*xi*G2[28])/27 + (8*G2[30])/9 + 
    (8*xi*G2[30])/27 + (34*G2[31])/27 - (34*G2[32])/27 + (22*G2[33])/27 - 
    (188*G2[36])/81 + (37*xi*G2[36])/81 + (335*G2[39])/81 - 
    (13*xi*G2[39])/81 - (4*G2[41])/9), 4*c[82] + c[83] - 2*c[85] - c[98] + 
  2*c[100] + A^2*(247/27 - (31*C01)/72 + (239*C02)/81 + (31*log2)/27 - 
    (4*xi)/27 + (31*C01*xi)/648 + (17*C02*xi)/81 + (2*G1eps[4])/9 + 
    (2*xi*G1eps[4])/27 + (22*G2[1])/27 - 10*G2[2] + (25*xi*G2[2])/3 - 
    (2*xi^2*G2[2])/3 + (13*G2[3])/27 - (xi*G2[3])/18 + (31*G2[5])/27 + 
    (xi*G2[5])/18 + (98*G2[6])/81 + (2*xi*G2[6])/81 - (4*G2[7])/3 - 
    (4*G2[8])/9 + (106*G2[9])/9 - (25*xi*G2[9])/3 + (2*xi^2*G2[9])/3 + 
    (4*G2[10])/9 + (19*G2[11])/108 - (xi*G2[11])/36 + (16*G2[12])/27 + 
    (xi*G2[12])/6 - (14*G2[13])/27 - (16*G2[15])/27 - (xi*G2[15])/6 - 
    (26*G2[16])/27 + (245*G2[17])/162 - (13*xi*G2[17])/54 + (17*G2[18])/18 + 
    (xi*G2[18])/6 - (52*G2[19])/81 + (xi*G2[19])/9 + (217*G2[20])/162 + 
    (2*xi*G2[20])/9 - (5*G2[21])/27 - (xi*G2[21])/3 + (16*G2[22])/9 - 
    (8*G2[23])/9 - (8*G2[24])/9 - (2*xi*G2[24])/9 + (22*G2[25])/27 + 
    (44*G2[26])/27 + (xi*G2[26])/9 - (29*G2[27])/9 + (xi*G2[27])/9 - 
    (20*G2[28])/27 + (xi*G2[28])/9 + (20*G2[30])/27 - (xi*G2[30])/9 - 
    (44*G2[31])/27 + (44*G2[32])/27 - (44*G2[33])/27 + (64*G2[36])/81 - 
    (11*xi*G2[36])/81 - (4*G2[37])/9 - (8*G2[38])/9 - (325*G2[39])/81 + 
    (2*xi*G2[39])/81 + (4*G2[40])/9), c[83] + 4*c[86] - 2*c[87] - c[95] + 
  2*c[96] + A^2*(-247/27 - (19*C01)/24 + (13*C02)/81 - (31*log2)/27 + 
    (4*xi)/27 - (31*C01*xi)/648 - (17*C02*xi)/81 - (2*G1eps[4])/9 - 
    (2*xi*G1eps[4])/27 - (22*G2[1])/27 - (130*G2[2])/9 + 8*xi*G2[2] - 
    (2*xi^2*G2[2])/3 - (13*G2[3])/27 + (xi*G2[3])/18 - (31*G2[5])/27 - 
    (xi*G2[5])/18 + (46*G2[6])/81 - (2*xi*G2[6])/81 + (4*G2[7])/3 + 
    (4*G2[8])/9 + (38*G2[9])/3 - 8*xi*G2[9] + (2*xi^2*G2[9])/3 + 
    (4*G2[10])/9 - (41*G2[11])/36 + (xi*G2[11])/36 - (5*G2[12])/6 - 
    (xi*G2[12])/6 + (22*G2[13])/9 + (5*G2[15])/6 + (xi*G2[15])/6 + 
    (5*G2[17])/81 + (13*xi*G2[17])/54 + (53*G2[18])/54 - (xi*G2[18])/6 + 
    (16*G2[19])/81 - (xi*G2[19])/9 - (89*G2[20])/81 - (2*xi*G2[20])/9 + 
    (5*G2[21])/3 + (xi*G2[21])/3 + (16*G2[22])/9 - (8*G2[23])/9 + 
    (8*G2[24])/3 + (2*xi*G2[24])/9 - (22*G2[25])/27 - (8*G2[26])/27 - 
    (xi*G2[26])/9 + (5*G2[27])/3 - (xi*G2[27])/9 + (20*G2[28])/27 - 
    (xi*G2[28])/9 - (20*G2[30])/27 + (xi*G2[30])/9 + (44*G2[31])/27 - 
    (44*G2[32])/27 + (44*G2[33])/27 - (280*G2[36])/81 + (11*xi*G2[36])/81 - 
    (4*G2[37])/9 - (8*G2[38])/9 + (163*G2[39])/81 - (2*xi*G2[39])/81 + 
    (4*G2[40])/9 - (26*G2[42])/27 - (22*G2[43])/9), 
 2*c[79] + c[84] + 2*c[86] - 2*c[88] - (3*c[95])/2 + c[96] + 
  A^2*(-119/27 + (341*C01)/648 + (13*C02)/81 - log2/18 - (4*xi)/9 + 
    (77*C01*xi)/324 - (217*C02*xi)/486 + (2*log2*xi)/81 - 
    (2*xi*G1eps[4])/27 - (16*G2[1])/27 - (5*G2[2])/3 - (14*xi*G2[2])/9 + 
    (17*xi^2*G2[2])/9 - (19*G2[3])/18 - (5*xi*G2[3])/108 + G2[5]/6 + 
    (5*xi*G2[5])/108 + (100*G2[6])/81 - (35*xi*G2[6])/243 + (8*G2[7])/9 + 
    (8*G2[8])/27 + (7*G2[9])/9 + (14*xi*G2[9])/9 - (17*xi^2*G2[9])/9 - 
    G2[10]/3 + (5*G2[11])/12 + (xi*G2[11])/9 + (7*G2[12])/18 - 
    (xi*G2[12])/9 + (10*G2[13])/9 - (7*G2[15])/18 + (xi*G2[15])/9 - 
    (7*G2[17])/9 + (65*xi*G2[17])/324 - (23*G2[18])/54 - (xi*G2[18])/9 - 
    (61*G2[19])/18 - (17*xi*G2[19])/162 + (29*G2[20])/27 + (4*xi*G2[20])/27 - 
    (7*G2[21])/9 + (2*xi*G2[21])/9 + (32*G2[22])/9 - 2*G2[23] + 
    (46*G2[24])/27 - (5*xi*G2[24])/27 - (4*G2[25])/9 + (131*G2[26])/54 + 
    (5*xi*G2[26])/54 + (82*G2[27])/27 + (5*xi*G2[27])/54 + (64*G2[28])/27 + 
    (5*xi*G2[28])/54 - (64*G2[30])/27 - (5*xi*G2[30])/54 + (8*G2[31])/9 - 
    (8*G2[32])/9 + (8*G2[33])/9 - (8*G2[34])/3 - (262*G2[36])/81 + 
    (25*xi*G2[36])/486 + G2[37]/3 + (10*G2[38])/9 - (661*G2[39])/162 - 
    (35*xi*G2[39])/243 - (5*G2[40])/3 + (14*G2[42])/27 + (4*G2[43])/9), 
 c[85] + 2*c[86] - 2*c[89] - c[95]/2 + c[96] + 
  A^2*(62/27 + (577*C01)/144 + (16*C02)/243 - (59*log2)/162 - (124*xi)/27 - 
    (10813*C01*xi)/1296 + (289*C02*xi)/162 - (4*log2*xi)/3 + (C01*xi^2)/2 - 
    (20*C02*xi^2)/81 + (8*log2*xi^2)/27 - G1eps[4]/9 - (xi*G1eps[4])/27 - 
    (11*G2[1])/27 + (14*xi*G2[1])/27 - (40*G2[2])/3 + (56*xi*G2[2])/9 - 
    (xi^2*G2[2])/9 - (14*G2[3])/27 + (95*xi*G2[3])/108 - (2*xi^2*G2[3])/27 - 
    (8*G2[5])/27 - (47*xi*G2[5])/108 + (2*xi^2*G2[5])/27 - (113*G2[6])/243 + 
    (209*xi*G2[6])/81 - (20*xi^2*G2[6])/81 + (2*G2[7])/3 - (4*xi*G2[7])/9 + 
    (2*G2[8])/9 - (16*xi*G2[8])/27 + (112*G2[9])/9 - (44*xi*G2[9])/9 + 
    (xi^2*G2[9])/9 + (2*G2[10])/9 - (139*G2[11])/216 - (149*xi*G2[11])/216 - 
    (77*G2[12])/108 - (35*xi*G2[12])/54 - (xi^2*G2[12])/9 + (10*G2[13])/9 + 
    (37*xi*G2[13])/27 + (77*G2[15])/108 + (35*xi*G2[15])/54 + 
    (xi^2*G2[15])/9 + (4*G2[16])/27 + (11*xi*G2[16])/27 - (41*G2[17])/27 + 
    (29*xi*G2[17])/18 - (xi^2*G2[17])/27 + G2[18]/36 + (13*xi*G2[18])/108 - 
    (xi^2*G2[18])/9 + (22*G2[19])/81 - (7*xi*G2[19])/18 - (215*G2[20])/162 - 
    (143*xi*G2[20])/108 - (xi^2*G2[20])/27 + (59*G2[21])/54 + 
    (61*xi*G2[21])/54 + (2*xi^2*G2[21])/9 + (8*G2[22])/9 - (4*G2[23])/9 - 
    (2*G2[24])/9 + (37*xi*G2[24])/9 - (8*xi^2*G2[24])/27 + (13*G2[25])/27 - 
    (2*xi*G2[25])/3 + (41*G2[26])/27 - (5*xi*G2[26])/2 + (4*xi^2*G2[26])/27 + 
    (65*G2[27])/18 - (97*xi*G2[27])/18 + (4*xi^2*G2[27])/27 + 
    (67*G2[28])/27 - (23*xi*G2[28])/6 + (4*xi^2*G2[28])/27 - (67*G2[30])/27 + 
    (23*xi*G2[30])/6 - (4*xi^2*G2[30])/27 + (22*G2[31])/27 - 
    (4*xi*G2[31])/9 - (22*G2[32])/27 + (4*xi*G2[32])/9 - (26*G2[33])/27 + 
    (4*xi*G2[33])/3 - (16*G2[34])/9 + (16*xi*G2[34])/9 - (625*G2[36])/243 + 
    (419*xi*G2[36])/162 - (16*xi^2*G2[36])/81 - (2*G2[37])/9 - (4*G2[38])/9 + 
    (413*G2[39])/486 - (25*xi*G2[39])/81 + (4*xi^2*G2[39])/81 + 
    (2*G2[40])/9 - (8*G2[41])/9 + (8*xi*G2[41])/9 - (4*G2[42])/9 - 
    (14*xi*G2[42])/27 - G2[43] - (10*xi*G2[43])/9), 
 -2*c[79] + 2*c[80] - c[87] + 2*c[88] + (3*c[98])/2 - c[99] + 
  A^2*(10/9 - (889*C01)/1296 - (659*C02)/486 - (85*log2)/162 - 
    (313*C01*xi)/432 + (10*C02*xi)/27 + (7*G2[1])/27 + (53*G2[2])/9 - 
    (77*xi*G2[2])/18 + (20*xi^2*G2[2])/9 - (37*G2[3])/54 + (7*xi*G2[3])/108 + 
    (49*G2[5])/54 - (7*xi*G2[5])/108 + (272*G2[6])/243 + (2*xi*G2[6])/27 - 
    (2*G2[7])/9 - (2*G2[8])/27 - (49*G2[9])/9 + (77*xi*G2[9])/18 - 
    (20*xi^2*G2[9])/9 - (7*G2[10])/9 + (9*G2[11])/8 - (xi*G2[11])/72 + 
    (37*G2[12])/36 + (xi*G2[12])/36 - G2[13]/27 - (37*G2[15])/36 - 
    (xi*G2[15])/36 + (10*G2[17])/81 + (25*xi*G2[17])/108 - (71*G2[18])/108 + 
    (xi*G2[18])/36 - (287*G2[19])/81 - (xi*G2[19])/27 + (19*G2[20])/9 + 
    (7*xi*G2[20])/54 - (37*G2[21])/18 - (xi*G2[21])/18 + (16*G2[22])/9 - 
    (10*G2[23])/9 + (22*G2[24])/27 + (7*xi*G2[24])/27 + G2[25]/9 + 
    (101*G2[26])/54 - (7*xi*G2[26])/54 + (49*G2[27])/27 - (7*xi*G2[27])/54 + 
    (34*G2[28])/27 - (7*xi*G2[28])/54 - (34*G2[30])/27 + (7*xi*G2[30])/54 - 
    (2*G2[31])/9 + (2*G2[32])/9 - (2*G2[33])/9 - (8*G2[34])/3 + 
    (203*G2[36])/486 - (2*xi*G2[36])/27 + (7*G2[37])/9 + 2*G2[38] - 
    (1231*G2[39])/243 + (11*xi*G2[39])/54 - (19*G2[40])/9 + (25*G2[42])/27 + 
    (17*G2[43])/9), c[79] + 2*c[81] - c[88] + c[89] + c[99]/2 - 
  (3*c[100])/2 + A^2*(64/27 + (475*C01)/432 + (413*C02)/324 - (13*log2)/18 - 
    (62*xi)/27 - (7055*C01*xi)/1296 + (53*C02*xi)/108 + (23*log2*xi)/54 + 
    (4*C02*xi^2)/81 - (4*log2*xi^2)/27 + (2*G1eps[1])/9 - (2*G1eps[3])/9 - 
    G1eps[4]/54 - (xi*G1eps[4])/54 - (2*G2[1])/9 + (2*xi*G2[1])/27 + 
    (107*G2[2])/18 - (139*xi*G2[2])/18 + (xi^2*G2[2])/2 + (49*G2[3])/108 - 
    (xi*G2[3])/108 + (xi^2*G2[3])/27 - (35*G2[5])/36 + (25*xi*G2[5])/108 - 
    (xi^2*G2[5])/27 - (95*G2[6])/162 + (xi*G2[6])/18 + (4*xi^2*G2[6])/81 + 
    (4*G2[7])/9 - (2*xi*G2[7])/9 + (4*G2[8])/27 - (4*xi*G2[8])/27 - 
    (41*G2[9])/6 + (139*xi*G2[9])/18 - (xi^2*G2[9])/2 + (5*G2[10])/18 - 
    (2*xi*G2[10])/9 - (13*G2[11])/18 - (5*xi*G2[11])/27 - (xi^2*G2[11])/18 - 
    (5*G2[12])/8 - (163*xi*G2[12])/216 - (4*G2[13])/27 + (17*xi*G2[13])/9 + 
    (5*G2[15])/8 + (163*xi*G2[15])/216 + G2[16]/2 - (xi*G2[16])/54 - 
    (527*G2[17])/648 + (241*xi*G2[17])/216 + (2*xi^2*G2[17])/27 - 
    (11*G2[18])/108 - (5*xi*G2[18])/36 + (721*G2[19])/324 + (xi*G2[19])/6 - 
    (1147*G2[20])/648 - (269*xi*G2[20])/216 - (xi^2*G2[20])/27 + 
    (5*G2[21])/6 + (43*xi*G2[21])/27 - (4*G2[22])/3 - (8*xi*G2[22])/9 + 
    (7*G2[23])/9 + (4*xi*G2[23])/9 + (8*G2[24])/27 + xi*G2[24] + 
    (4*xi^2*G2[24])/27 + (5*G2[25])/27 - (xi*G2[25])/3 - (5*G2[26])/4 - 
    (29*xi*G2[26])/18 - (2*xi^2*G2[26])/27 + (53*G2[27])/108 - 
    (25*xi*G2[27])/18 - (2*xi^2*G2[27])/27 - G2[28]/54 - (29*xi*G2[28])/18 - 
    (2*xi^2*G2[28])/27 + G2[30]/54 + (29*xi*G2[30])/18 + (2*xi^2*G2[30])/27 + 
    (14*G2[31])/27 - (2*xi*G2[31])/9 - (14*G2[32])/27 + (2*xi*G2[32])/9 - 
    (16*G2[33])/27 + (2*xi*G2[33])/3 + (4*G2[34])/9 + (8*xi*G2[34])/9 - 
    (11*G2[36])/81 + (17*xi*G2[36])/18 + (14*xi^2*G2[36])/81 - 
    (5*G2[37])/18 + (2*xi*G2[37])/9 - (7*G2[38])/9 + (4*xi*G2[38])/9 + 
    (505*G2[39])/162 + (4*xi*G2[39])/3 - (8*xi^2*G2[39])/81 + 
    (17*G2[40])/18 - (2*xi*G2[40])/9 - (2*G2[41])/3 + (4*xi*G2[41])/9 - 
    (19*G2[42])/54 - (7*xi*G2[42])/18 - (17*G2[43])/18 - (2*xi*G2[43])/3), 
 2*c[82] + c[87] - 2*c[89] - c[98]/2 + c[100] + 
  A^2*(-62/27 - (235*C01)/48 + (362*C02)/243 + (59*log2)/162 + (124*xi)/27 + 
    (11029*C01*xi)/1296 - (289*C02*xi)/162 + (4*log2*xi)/3 - (C01*xi^2)/2 + 
    (20*C02*xi^2)/81 - (8*log2*xi^2)/27 + G1eps[4]/9 + (xi*G1eps[4])/27 + 
    (11*G2[1])/27 - (14*xi*G2[1])/27 - (121*G2[2])/9 + (199*xi*G2[2])/18 - 
    (5*xi^2*G2[2])/9 + (14*G2[3])/27 - (95*xi*G2[3])/108 + 
    (2*xi^2*G2[3])/27 + (8*G2[5])/27 + (47*xi*G2[5])/108 - 
    (2*xi^2*G2[5])/27 + (329*G2[6])/243 - (209*xi*G2[6])/81 + 
    (20*xi^2*G2[6])/81 - (2*G2[7])/3 + (4*xi*G2[7])/9 - (2*G2[8])/9 + 
    (16*xi*G2[8])/27 + (43*G2[9])/3 - (223*xi*G2[9])/18 + (5*xi^2*G2[9])/9 + 
    (2*G2[10])/9 + (25*G2[11])/72 + (125*xi*G2[11])/216 + (23*G2[12])/36 + 
    (67*xi*G2[12])/108 + (xi^2*G2[12])/9 - (14*G2[13])/27 - 
    (31*xi*G2[13])/27 - (23*G2[15])/36 - (67*xi*G2[15])/108 - 
    (xi^2*G2[15])/9 - (4*G2[16])/9 - (14*xi*G2[16])/27 + (61*G2[17])/27 - 
    (19*xi*G2[17])/12 + (xi^2*G2[17])/27 + (61*G2[18])/108 + 
    (11*xi*G2[18])/108 + (xi^2*G2[18])/9 - (40*G2[19])/81 + 
    (7*xi*G2[19])/18 + (227*G2[20])/162 + (73*xi*G2[20])/54 + 
    (xi^2*G2[20])/27 - (17*G2[21])/18 - (49*xi*G2[21])/54 - 
    (2*xi^2*G2[21])/9 + (8*G2[22])/9 - (4*G2[23])/9 + (10*G2[24])/9 - 
    (37*xi*G2[24])/9 + (8*xi^2*G2[24])/27 - (13*G2[25])/27 + 
    (2*xi*G2[25])/3 - (23*G2[26])/27 + (5*xi*G2[26])/2 - (4*xi^2*G2[26])/27 - 
    (79*G2[27])/18 + (97*xi*G2[27])/18 - (4*xi^2*G2[27])/27 - 
    (67*G2[28])/27 + (23*xi*G2[28])/6 - (4*xi^2*G2[28])/27 + (67*G2[30])/27 - 
    (23*xi*G2[30])/6 + (4*xi^2*G2[30])/27 - (22*G2[31])/27 + 
    (4*xi*G2[31])/9 + (22*G2[32])/27 - (4*xi*G2[32])/9 + (26*G2[33])/27 - 
    (4*xi*G2[33])/3 + (16*G2[34])/9 - (16*xi*G2[34])/9 + (301*G2[36])/243 - 
    (419*xi*G2[36])/162 + (16*xi^2*G2[36])/81 - (2*G2[37])/9 - (4*G2[38])/9 - 
    (899*G2[39])/486 + (25*xi*G2[39])/81 - (4*xi^2*G2[39])/81 + 
    (2*G2[40])/9 + (8*G2[41])/9 - (8*xi*G2[41])/9 + (4*G2[42])/27 + 
    (11*xi*G2[42])/27 + (5*G2[43])/9 + (7*xi*G2[43])/9), 
 c[87] + 4*c[90] - c[91] - c[96] + c[97] + 
  A^2*(31/9 + (11999*C01)/1296 - (349*C02)/162 + (35*log2)/27 - (2*xi)/27 + 
    (1483*C01*xi)/1296 - (31*C02*xi)/162 + (log2*xi)/9 - (4*G1eps[1])/9 + 
    (4*G1eps[3])/9 + (2*G1eps[4])/27 + (2*xi*G1eps[4])/27 + (7*G2[1])/9 + 
    16*G2[2] - (85*xi*G2[2])/9 + (xi^2*G2[2])/3 + G2[3]/27 - 
    (4*xi*G2[3])/27 + (11*G2[5])/9 + (4*xi*G2[5])/27 - (26*G2[6])/81 - 
    (17*xi*G2[6])/81 - (10*G2[7])/9 - (14*G2[8])/27 - (124*G2[9])/9 + 
    (85*xi*G2[9])/9 - (xi^2*G2[9])/3 + (41*G2[11])/72 - (xi*G2[11])/24 + 
    (17*G2[12])/36 + (11*xi*G2[12])/36 - (65*G2[13])/27 - (17*G2[15])/36 - 
    (11*xi*G2[15])/36 - (455*G2[17])/162 - (16*xi*G2[17])/27 - 
    (47*G2[18])/108 + (11*xi*G2[18])/36 - (59*G2[19])/81 + (64*G2[20])/81 + 
    (29*xi*G2[20])/54 - (17*G2[21])/18 - (11*xi*G2[21])/18 - 
    (116*G2[24])/27 - (16*xi*G2[24])/27 + (17*G2[25])/27 + (71*G2[26])/27 + 
    (8*xi*G2[26])/27 - (32*G2[27])/27 + (8*xi*G2[27])/27 + (8*G2[28])/9 + 
    (8*xi*G2[28])/27 - (8*G2[30])/9 - (8*xi*G2[30])/27 - (34*G2[31])/27 + 
    (34*G2[32])/27 - (22*G2[33])/27 + (188*G2[36])/81 - (37*xi*G2[36])/81 - 
    (389*G2[39])/81 + (13*xi*G2[39])/81 + (4*G2[41])/9 + (13*G2[42])/27 + 
    (11*G2[43])/9), -c[79] + c[88] + 2*c[90] - c[92] - c[96]/2 + 
  (3*c[97])/2 + A^2*(26/27 + (16303*C01)/1296 - (3541*C02)/972 + 
    (155*log2)/162 - xi/9 - (17*C01*xi)/16 + (211*C02*xi)/324 - 
    (5*log2*xi)/54 - (2*G1eps[1])/9 + (2*G1eps[3])/9 + G1eps[4]/18 + 
    (xi*G1eps[4])/18 + (14*G2[1])/27 + (116*G2[2])/9 - 7*xi*G2[2] - 
    (xi^2*G2[2])/2 - (55*G2[3])/108 + (11*xi*G2[3])/108 + (103*G2[5])/108 - 
    (11*xi*G2[5])/108 - (689*G2[6])/486 + (17*xi*G2[6])/162 - (4*G2[7])/9 - 
    (4*G2[8])/27 - 12*G2[9] + 7*xi*G2[9] + (xi^2*G2[9])/2 + G2[10]/2 - 
    G2[11]/3 - (11*G2[12])/36 + (5*xi*G2[12])/36 - (41*G2[13])/27 + 
    (11*G2[15])/36 - (5*xi*G2[15])/36 - (1247*G2[17])/324 + (2*xi*G2[17])/9 + 
    (11*G2[18])/108 + (5*xi*G2[18])/36 + (457*G2[19])/324 - (xi*G2[19])/18 - 
    (115*G2[20])/108 + (11*xi*G2[20])/36 + (11*G2[21])/18 - 
    (5*xi*G2[21])/18 - (4*G2[22])/9 + G2[23]/3 - (148*G2[24])/27 + 
    (11*xi*G2[24])/27 + (2*G2[25])/9 + (233*G2[26])/108 - (11*xi*G2[26])/54 - 
    (19*G2[27])/108 - (11*xi*G2[27])/54 + (79*G2[28])/54 - 
    (11*xi*G2[28])/54 - (79*G2[30])/54 + (11*xi*G2[30])/54 - (4*G2[31])/9 + 
    (4*G2[32])/9 - (2*G2[33])/9 + (4*G2[34])/3 + (340*G2[36])/243 - 
    (53*xi*G2[36])/162 - G2[37]/2 - (11*G2[38])/9 - (1283*G2[39])/486 + 
    (43*xi*G2[39])/81 + (7*G2[40])/6 + (2*G2[41])/9 - (7*G2[42])/27 - 
    (2*G2[43])/9), c[79] + c[89] + 2*c[90] - c[93] - (3*c[96])/2 + c[97]/2 + 
  A^2*(-64/27 - (571*C01)/432 + (163*C02)/324 + (13*log2)/18 + (62*xi)/27 + 
    (9575*C01*xi)/1296 - (341*C02*xi)/108 - (23*log2*xi)/54 - 
    (4*C02*xi^2)/81 + (4*log2*xi^2)/27 - (2*G1eps[1])/9 + (2*G1eps[3])/9 + 
    G1eps[4]/54 + (xi*G1eps[4])/54 + (2*G2[1])/9 - (2*xi*G2[1])/27 + 
    (73*G2[2])/9 - (50*xi*G2[2])/9 + (13*xi^2*G2[2])/18 - (49*G2[3])/108 + 
    (xi*G2[3])/108 - (xi^2*G2[3])/27 + (35*G2[5])/36 - (25*xi*G2[5])/108 + 
    (xi^2*G2[5])/27 + (95*G2[6])/162 - (17*xi*G2[6])/18 - (4*xi^2*G2[6])/81 - 
    (4*G2[7])/9 + (2*xi*G2[7])/9 - (4*G2[8])/27 + (4*xi*G2[8])/27 - 
    (65*G2[9])/9 + (50*xi*G2[9])/9 - (13*xi^2*G2[9])/18 - (5*G2[10])/18 - 
    (2*xi*G2[10])/9 + (47*G2[11])/54 - (2*xi*G2[11])/9 + (xi^2*G2[11])/18 + 
    (143*G2[12])/216 + (47*xi*G2[12])/72 - (4*G2[13])/27 - 
    (29*xi*G2[13])/27 - (143*G2[15])/216 - (47*xi*G2[15])/72 - 
    (19*G2[16])/54 - (7*xi*G2[16])/18 + (503*G2[17])/648 - 
    (121*xi*G2[17])/72 - (2*xi^2*G2[17])/27 - (7*G2[18])/36 + 
    (103*xi*G2[18])/108 - (721*G2[19])/324 + (xi*G2[19])/18 + 
    (1123*G2[20])/648 + (97*xi*G2[20])/72 + (xi^2*G2[20])/27 - 
    (49*G2[21])/54 - (11*xi*G2[21])/9 + (4*G2[22])/3 - (8*xi*G2[22])/9 - 
    (7*G2[23])/9 + (4*xi*G2[23])/9 - (8*G2[24])/27 - (17*xi*G2[24])/9 - 
    (4*xi^2*G2[24])/27 - (5*G2[25])/27 + (xi*G2[25])/3 + (5*G2[26])/4 + 
    (17*xi*G2[26])/18 + (2*xi^2*G2[26])/27 - (149*G2[27])/108 + 
    (49*xi*G2[27])/18 + (2*xi^2*G2[27])/27 + G2[28]/54 + (29*xi*G2[28])/18 + 
    (2*xi^2*G2[28])/27 - G2[30]/54 - (29*xi*G2[30])/18 - (2*xi^2*G2[30])/27 - 
    (14*G2[31])/27 + (2*xi*G2[31])/9 + (14*G2[32])/27 - (2*xi*G2[32])/9 + 
    (16*G2[33])/27 - (2*xi*G2[33])/3 - (4*G2[34])/9 - (8*xi*G2[34])/9 + 
    (11*G2[36])/81 + (7*xi*G2[36])/18 - (14*xi^2*G2[36])/81 + (5*G2[37])/18 + 
    (2*xi*G2[37])/9 + (7*G2[38])/9 + (4*xi*G2[38])/9 - (649*G2[39])/162 + 
    (2*xi*G2[39])/9 + (8*xi^2*G2[39])/81 - (17*G2[40])/18 - (2*xi*G2[40])/9 + 
    (2*G2[41])/3 - (4*xi*G2[41])/9 + G2[42]/2 - (xi*G2[42])/54 + 
    (7*G2[43])/6 - (xi*G2[43])/9), 2*c[80] - c[91] + 2*c[92] + c[98]/2 - 
  c[99] + A^2*(-5/27 + (1843*C01)/648 - (343*C02)/162 + (5*log2)/18 + 
    (41*C01*xi)/108 + (2*C02*xi)/81 + (4*log2*xi)/27 + G1eps[4]/27 + 
    (xi*G1eps[4])/27 + (37*G2[2])/9 + (31*xi*G2[2])/18 - (4*G2[3])/27 - 
    (5*xi*G2[3])/108 + (4*G2[5])/27 + (5*xi*G2[5])/108 - (59*G2[6])/81 - 
    (10*xi*G2[6])/81 - (37*G2[9])/9 - (31*xi*G2[9])/18 - (2*G2[10])/9 + 
    G2[11]/36 - G2[12]/18 - (4*G2[13])/27 + G2[15]/18 - (59*G2[17])/54 - 
    (23*xi*G2[17])/108 - G2[18]/18 + (7*G2[19])/54 - (xi*G2[19])/27 - 
    G2[20]/27 + G2[21]/9 - (8*G2[22])/9 + (4*G2[23])/9 - (38*G2[24])/27 - 
    (5*xi*G2[24])/27 + (4*G2[26])/27 + (5*xi*G2[26])/54 + (65*G2[27])/54 + 
    (5*xi*G2[27])/54 + (13*G2[28])/27 + (5*xi*G2[28])/54 - (13*G2[30])/27 - 
    (5*xi*G2[30])/54 + (109*G2[36])/162 - (17*xi*G2[36])/81 + (2*G2[37])/9 + 
    (4*G2[38])/9 + (28*G2[39])/81 + (19*xi*G2[39])/162 - (2*G2[40])/9), 
 -c[79] + 2*c[81] - c[92] + c[93] + (3*c[99])/2 - c[100]/2 + 
  A^2*(-26/27 - (17527*C01)/1296 + (6997*C02)/972 - (155*log2)/162 + xi/9 + 
    (17*C01*xi)/16 - (211*C02*xi)/324 + (5*log2*xi)/54 + (2*G1eps[1])/9 - 
    (2*G1eps[3])/9 - G1eps[4]/18 - (xi*G1eps[4])/18 - (14*G2[1])/27 + 
    (71*G2[2])/18 - (115*xi*G2[2])/18 - (xi^2*G2[2])/2 + (55*G2[3])/108 - 
    (11*xi*G2[3])/108 - (103*G2[5])/108 + (11*xi*G2[5])/108 + 
    (1121*G2[6])/486 - (17*xi*G2[6])/162 + (4*G2[7])/9 + (4*G2[8])/27 - 
    (29*G2[9])/6 + (115*xi*G2[9])/18 + (xi^2*G2[9])/2 - G2[10]/18 + 
    (2*G2[11])/27 + (13*G2[12])/54 - (5*xi*G2[12])/36 + (55*G2[13])/27 - 
    (13*G2[15])/54 + (5*xi*G2[15])/36 - (7*G2[16])/27 + (371*G2[17])/81 - 
    (2*xi*G2[17])/9 + (5*G2[18])/12 - (5*xi*G2[18])/36 - (529*G2[19])/324 + 
    (xi*G2[19])/18 + (61*G2[20])/54 - (11*xi*G2[20])/36 - (35*G2[21])/54 + 
    (5*xi*G2[21])/18 + (20*G2[22])/9 - (11*G2[23])/9 + (172*G2[24])/27 - 
    (11*xi*G2[24])/27 - (2*G2[25])/9 - (161*G2[26])/108 + (11*xi*G2[26])/54 - 
    (173*G2[27])/108 + (11*xi*G2[27])/54 - (79*G2[28])/54 + 
    (11*xi*G2[28])/54 + (79*G2[30])/54 - (11*xi*G2[30])/54 + (4*G2[31])/9 - 
    (4*G2[32])/9 + (2*G2[33])/9 - (4*G2[34])/3 - (664*G2[36])/243 + 
    (53*xi*G2[36])/162 + G2[37]/18 + G2[38]/3 + (311*G2[39])/486 - 
    (43*xi*G2[39])/81 - (13*G2[40])/18 - (2*G2[41])/9), 
 2*c[79] + 2*c[82] + c[91] - 2*c[93] - (3*c[98])/2 + c[100] + 
  A^2*(119/27 - (1709*C01)/648 + (113*C02)/81 + log2/18 + (4*xi)/9 - 
    (77*C01*xi)/324 + (217*C02*xi)/486 - (2*log2*xi)/81 + 
    (2*xi*G1eps[4])/27 + (16*G2[1])/27 - (5*G2[2])/9 - (11*xi*G2[2])/6 + 
    (17*xi^2*G2[2])/9 + (19*G2[3])/18 + (5*xi*G2[3])/108 - G2[5]/6 - 
    (5*xi*G2[5])/108 - (28*G2[6])/81 + (35*xi*G2[6])/243 - (8*G2[7])/9 - 
    (8*G2[8])/27 + (13*G2[9])/9 + (11*xi*G2[9])/6 - (17*xi^2*G2[9])/9 + 
    (7*G2[10])/9 + (11*G2[11])/108 - (xi*G2[11])/9 - (7*G2[12])/27 + 
    (xi*G2[12])/9 - (58*G2[13])/27 + (7*G2[15])/27 - (xi*G2[15])/9 + 
    (14*G2[16])/27 + (71*G2[17])/54 - (65*xi*G2[17])/324 - (11*G2[18])/18 + 
    (xi*G2[18])/9 + (19*G2[19])/6 + (17*xi*G2[19])/162 - (65*G2[20])/54 - 
    (4*xi*G2[20])/27 + (23*G2[21])/27 - (2*xi*G2[21])/9 - (16*G2[22])/9 + 
    (10*G2[23])/9 - (22*G2[24])/27 + (5*xi*G2[24])/27 + (4*G2[25])/9 - 
    (95*G2[26])/54 - (5*xi*G2[26])/54 - (103*G2[27])/27 - (5*xi*G2[27])/54 - 
    (64*G2[28])/27 - (5*xi*G2[28])/54 + (64*G2[30])/27 + (5*xi*G2[30])/54 - 
    (8*G2[31])/9 + (8*G2[32])/9 - (8*G2[33])/9 + (8*G2[34])/3 + 
    (154*G2[36])/81 - (25*xi*G2[36])/486 - (7*G2[37])/9 - 2*G2[38] + 
    (499*G2[39])/162 + (35*xi*G2[39])/243 + (19*G2[40])/9), 
 -c[83] + 2*c[91] + 4*c[94] + c[95] - 2*c[97] + 
  A^2*(11/27 - (703*C01)/324 - (482*C02)/243 - (31*log2)/81 - (C01*xi)/6 - 
    (8*C02*xi)/81 - (4*log2*xi)/27 - (2*G1eps[4])/27 - (2*xi*G1eps[4])/27 + 
    (2*G2[2])/3 + (28*xi*G2[2])/9 + (5*G2[3])/27 + (xi*G2[3])/54 - 
    (5*G2[5])/27 - (xi*G2[5])/54 - (98*G2[6])/243 + (4*xi*G2[6])/81 - 
    (2*G2[9])/3 - (28*xi*G2[9])/9 - (4*G2[10])/9 - G2[11]/18 - G2[12]/9 + 
    (8*G2[13])/27 + G2[15]/9 + (44*G2[17])/81 + (11*xi*G2[17])/54 - 
    G2[18]/9 + (17*G2[19])/81 + (2*xi*G2[19])/27 - (10*G2[20])/27 + 
    (2*G2[21])/9 - (16*G2[22])/9 + (8*G2[23])/9 + (16*G2[24])/27 + 
    (2*xi*G2[24])/27 - (38*G2[26])/27 - (xi*G2[26])/27 + (19*G2[27])/27 - 
    (xi*G2[27])/27 - (20*G2[28])/27 - (xi*G2[28])/27 + (20*G2[30])/27 + 
    (xi*G2[30])/27 + (359*G2[36])/243 + (14*xi*G2[36])/81 + (4*G2[37])/9 + 
    (8*G2[38])/9 + (550*G2[39])/243 - (11*xi*G2[39])/81 - (4*G2[40])/9), 
 -c[84] + 2*c[92] + 2*c[94] + c[95]/2 - c[97] + 
  A^2*(5/27 - (979*C01)/648 - (125*C02)/162 - (5*log2)/18 - (41*C01*xi)/108 - 
    (2*C02*xi)/81 - (4*log2*xi)/27 - G1eps[4]/27 - (xi*G1eps[4])/27 + 
    (8*G2[2])/3 + (13*xi*G2[2])/9 + (4*G2[3])/27 + (5*xi*G2[3])/108 - 
    (4*G2[5])/27 - (5*xi*G2[5])/108 - (13*G2[6])/81 + (10*xi*G2[6])/81 - 
    (8*G2[9])/3 - (13*xi*G2[9])/9 - (2*G2[10])/9 - G2[11]/36 + G2[12]/18 + 
    (4*G2[13])/27 - G2[15]/18 + (23*G2[17])/54 + (23*xi*G2[17])/108 + 
    G2[18]/18 + (5*G2[19])/54 + (xi*G2[19])/27 + G2[20]/27 - G2[21]/9 - 
    (8*G2[22])/9 + (4*G2[23])/9 + (14*G2[24])/27 + (5*xi*G2[24])/27 - 
    (22*G2[26])/27 - (5*xi*G2[26])/54 + (13*G2[27])/54 - (5*xi*G2[27])/54 - 
    (13*G2[28])/27 - (5*xi*G2[28])/54 + (13*G2[30])/27 + (5*xi*G2[30])/54 + 
    (107*G2[36])/162 + (17*xi*G2[36])/81 + (2*G2[37])/9 + (4*G2[38])/9 + 
    (107*G2[39])/81 - (19*xi*G2[39])/162 - (2*G2[40])/9), 
 -2*c[79] - c[85] + 2*c[93] + 2*c[94] + (3*c[95])/2 - c[97] + 
  A^2*(-10/9 + (817*C01)/1296 - (745*C02)/486 + (85*log2)/162 + 
    (313*C01*xi)/432 - (10*C02*xi)/27 - (7*G2[1])/27 + (17*G2[2])/3 - 
    (35*xi*G2[2])/9 + (20*xi^2*G2[2])/9 + (37*G2[3])/54 - (7*xi*G2[3])/108 - 
    (49*G2[5])/54 + (7*xi*G2[5])/108 - (488*G2[6])/243 - (2*xi*G2[6])/27 + 
    (2*G2[7])/9 + (2*G2[8])/27 - (55*G2[9])/9 + (35*xi*G2[9])/9 - 
    (20*xi^2*G2[9])/9 + G2[10]/3 - (43*G2[11])/216 + (xi*G2[11])/72 - 
    (43*G2[12])/54 - (xi*G2[12])/36 - (49*G2[13])/27 + (43*G2[15])/54 + 
    (xi*G2[15])/36 + (25*G2[16])/27 - (331*G2[17])/324 - (25*xi*G2[17])/108 - 
    (43*G2[18])/36 - (xi*G2[18])/36 + (305*G2[19])/81 + (xi*G2[19])/27 - 
    (253*G2[20])/108 - (7*xi*G2[20])/54 + (59*G2[21])/54 + (xi*G2[21])/18 - 
    (32*G2[22])/9 + 2*G2[23] - (46*G2[24])/27 - (7*xi*G2[24])/27 - G2[25]/9 - 
    (137*G2[26])/54 + (7*xi*G2[26])/54 - (10*G2[27])/27 + (7*xi*G2[27])/54 - 
    (34*G2[28])/27 + (7*xi*G2[28])/54 + (34*G2[30])/27 - (7*xi*G2[30])/54 + 
    (2*G2[31])/9 - (2*G2[32])/9 + (2*G2[33])/9 + (8*G2[34])/3 + 
    (445*G2[36])/486 + (2*xi*G2[36])/27 - G2[37]/3 - (10*G2[38])/9 + 
    (1636*G2[39])/243 - (11*xi*G2[39])/54 + (5*G2[40])/3), 
 c[95] - c[98] + 4*c[101] - 2*c[102] + 2*c[105] + 
  A^2*(4/27 - (824*C01)/81 + (260*C02)/81 - (14*log2)/9 + (61*C01*xi)/27 - 
    (50*C02*xi)/81 + (8*log2*xi)/27 + (4*G1eps[4])/27 + (37*G2[2])/9 - 
    (50*xi*G2[2])/9 + (31*G2[3])/27 - (8*xi*G2[3])/27 - (31*G2[5])/27 + 
    (8*xi*G2[5])/27 + (80*G2[6])/81 - (32*xi*G2[6])/81 - (37*G2[9])/9 + 
    (50*xi*G2[9])/9 + (2*G2[10])/9 - (2*G2[12])/9 - (16*G2[13])/27 + 
    (2*G2[15])/9 + (100*G2[17])/27 - (26*xi*G2[17])/27 - (2*G2[18])/9 + 
    (23*G2[19])/27 - (2*xi*G2[19])/27 - (4*G2[20])/9 + (4*G2[21])/9 - 
    (8*G2[22])/9 + (4*G2[23])/9 + (112*G2[24])/27 - (32*xi*G2[24])/27 - 
    (77*G2[26])/27 + (16*xi*G2[26])/27 - (80*G2[27])/27 + (16*xi*G2[27])/27 - 
    (74*G2[28])/27 + (16*xi*G2[28])/27 + (74*G2[30])/27 - (16*xi*G2[30])/27 + 
    (8*G2[34])/9 + (28*G2[36])/81 - (4*xi*G2[36])/81 - (2*G2[37])/9 - 
    (4*G2[38])/9 + (293*G2[39])/81 - (44*xi*G2[39])/81 + (10*G2[40])/9), 
 -2*c[79] + (3*c[95])/2 - c[99] + 2*c[101] - c[102] + 2*c[106] + 
  A^2*(115/27 + (4079*C01)/648 - (44*C02)/81 + (5*log2)/18 - (2*xi)/3 - 
    (505*C01*xi)/324 + (214*C02*xi)/243 - (5*log2*xi)/162 + (5*G1eps[4])/27 - 
    (xi*G1eps[4])/27 + (295*G2[2])/18 - (173*xi*G2[2])/18 - (16*G2[3])/27 + 
    (11*xi*G2[3])/108 + (16*G2[5])/27 - (11*xi*G2[5])/108 - (83*G2[6])/81 + 
    (58*xi*G2[6])/243 - (295*G2[9])/18 + (173*xi*G2[9])/18 + (2*G2[10])/9 - 
    G2[11]/12 - G2[12]/9 - (2*G2[13])/9 + G2[15]/9 - (109*G2[17])/54 + 
    (155*xi*G2[17])/324 - G2[18]/9 + G2[19]/27 + (11*xi*G2[19])/81 - 
    (7*G2[20])/18 + (2*G2[21])/9 + (4*G2[22])/9 - (4*G2[23])/9 - 
    (62*G2[24])/27 + (11*xi*G2[24])/27 + (4*G2[25])/9 + (46*G2[26])/27 - 
    (11*xi*G2[26])/54 + (41*G2[27])/54 - (11*xi*G2[27])/54 + (43*G2[28])/27 - 
    (11*xi*G2[28])/54 - (43*G2[30])/27 + (11*xi*G2[30])/54 - (8*G2[33])/9 - 
    (131*G2[36])/162 + (14*xi*G2[36])/243 - (2*G2[37])/9 - (8*G2[38])/9 - 
    (104*G2[39])/81 + (71*xi*G2[39])/486 + (10*G2[40])/9 - (4*G2[41])/9), 
 c[95]/2 - c[100] + 2*c[101] - c[102] + 2*c[107] + 
  A^2*(34/9 + (361*C01)/648 + (79*C02)/162 + (5*log2)/54 - (16*xi)/9 + 
    (41*C01*xi)/24 - (149*C02*xi)/162 - (13*log2*xi)/54 - (2*xi*G1eps[1])/9 + 
    G1eps[2]/9 + (2*xi*G1eps[3])/9 + (2*G1eps[4])/27 - (5*G2[2])/2 + 
    (25*xi*G2[2])/18 + (xi^2*G2[2])/9 - (7*G2[3])/27 - (5*xi*G2[3])/36 + 
    (7*G2[5])/27 + (5*xi*G2[5])/36 - (34*G2[6])/81 - (13*xi*G2[6])/81 + 
    (5*G2[9])/2 - (25*xi*G2[9])/18 - (xi^2*G2[9])/9 + (2*G2[10])/9 + 
    G2[11]/36 + (xi*G2[11])/36 - G2[12]/9 - (2*G2[13])/27 + G2[15]/9 - 
    (7*G2[17])/54 - (67*xi*G2[17])/108 - G2[18]/9 + (10*G2[19])/27 - 
    (5*xi*G2[19])/27 - (13*G2[20])/54 - (xi*G2[20])/54 + (2*G2[21])/9 + 
    (4*G2[22])/9 - (4*G2[23])/9 - (2*G2[24])/3 - (5*xi*G2[24])/9 + 
    (4*G2[25])/9 + (8*G2[26])/9 + (5*xi*G2[26])/18 + (11*G2[27])/18 + 
    (5*xi*G2[27])/18 + (7*G2[28])/9 + (5*xi*G2[28])/18 - (7*G2[30])/9 - 
    (5*xi*G2[30])/18 - (8*G2[33])/9 + (2*xi*G2[33])/9 - (157*G2[36])/162 + 
    (13*xi*G2[36])/81 - (2*G2[37])/9 - (8*G2[38])/9 + (20*G2[39])/81 - 
    (71*xi*G2[39])/162 + (10*G2[40])/9 - (4*G2[41])/9 + (2*xi*G2[41])/9), 
 2*c[79] + c[96] - (3*c[98])/2 + 2*c[101] - 2*c[103] + c[105] + 
  A^2*(-4/9 + (23*C01)/27 - (901*C02)/486 + (37*log2)/162 + (14*xi)/27 + 
    (811*C01*xi)/324 - (167*C02*xi)/162 + (5*log2*xi)/18 + 
    (2*xi*G1eps[4])/27 + (19*G2[1])/27 + (223*G2[2])/18 - 11*xi*G2[2] + 
    (17*xi^2*G2[2])/9 + (37*G2[3])/54 - (29*xi*G2[3])/108 - G2[5]/54 + 
    (29*xi*G2[5])/108 + (163*G2[6])/243 - (37*xi*G2[6])/81 - (2*G2[7])/3 - 
    (14*G2[8])/27 - (191*G2[9])/18 + 11*xi*G2[9] - (17*xi^2*G2[9])/9 + 
    G2[11]/6 + (xi*G2[11])/18 + G2[12]/9 - (xi*G2[12])/18 - (62*G2[13])/27 - 
    G2[15]/9 + (xi*G2[15])/18 + (37*G2[17])/162 - (109*xi*G2[17])/108 - 
    (25*G2[18])/54 - (xi*G2[18])/18 + (14*G2[19])/81 - (5*xi*G2[19])/27 + 
    (5*G2[20])/27 - (xi*G2[20])/18 - (2*G2[21])/9 + (xi*G2[21])/9 - 
    (4*G2[22])/3 + (8*G2[23])/9 - (4*G2[24])/9 - (29*xi*G2[24])/27 - 
    G2[25]/9 - (5*G2[26])/9 + (29*xi*G2[26])/54 - (17*G2[27])/6 + 
    (29*xi*G2[27])/54 - (14*G2[28])/9 + (29*xi*G2[28])/54 + (14*G2[30])/9 - 
    (29*xi*G2[30])/54 - (2*G2[31])/3 + (2*G2[32])/3 + (2*G2[33])/9 + 
    (8*G2[34])/9 + (1843*G2[36])/486 - (8*xi*G2[36])/81 + (4*G2[38])/9 - 
    (449*G2[39])/243 - (71*xi*G2[39])/162 + (4*G2[41])/9 + (10*G2[42])/27 + 
    (5*G2[43])/9), (3*c[96])/2 - (3*c[99])/2 + 3*c[101] - c[103] + c[106] + 
  A^2*(11/9 + (350*C01)/81 - (589*C02)/324 + (2*log2)/9 - (2*xi)/27 + 
    (107*C01*xi)/216 - (61*C02*xi)/972 + (23*log2*xi)/162 + G1eps[4]/6 + 
    (xi*G1eps[4])/18 + (4*G2[1])/9 + (167*G2[2])/36 - (xi*G2[2])/12 - 
    (xi^2*G2[2])/2 + (23*G2[3])/36 - (xi*G2[3])/12 - (5*G2[5])/12 + 
    (xi*G2[5])/12 - (107*G2[6])/162 - (65*xi*G2[6])/486 - G2[7]/3 - 
    (4*G2[8])/9 - (119*G2[9])/36 + (xi*G2[9])/12 + (xi^2*G2[9])/2 + 
    (11*G2[10])/18 - (65*G2[11])/72 + (5*xi*G2[11])/72 - (25*G2[12])/36 - 
    (xi*G2[12])/12 - (49*G2[13])/27 + (25*G2[15])/36 + (xi*G2[15])/12 - 
    (41*G2[17])/27 - (107*xi*G2[17])/324 + (5*G2[18])/12 - (xi*G2[18])/12 + 
    (361*G2[19])/108 - (13*xi*G2[19])/162 - (5*G2[20])/3 - (xi*G2[20])/9 + 
    (25*G2[21])/18 + (xi*G2[21])/6 - (8*G2[22])/3 + (13*G2[23])/9 - 
    (8*G2[24])/3 - (xi*G2[24])/3 + G2[25]/9 - (23*G2[26])/36 + 
    (xi*G2[26])/6 - (73*G2[27])/36 + (xi*G2[27])/6 - (17*G2[28])/18 + 
    (xi*G2[28])/6 + (17*G2[30])/18 - (xi*G2[30])/6 - (2*G2[31])/9 + 
    (2*G2[32])/9 - (2*G2[33])/9 + (8*G2[34])/3 + (485*G2[36])/162 + 
    (xi*G2[36])/243 - (11*G2[37])/18 - (13*G2[38])/9 + (325*G2[39])/162 - 
    (83*xi*G2[39])/486 + (13*G2[40])/6 - (5*G2[42])/9 - (4*G2[43])/3), 
 c[79] + c[96]/2 - (3*c[100])/2 + c[101] - c[103] + c[107] + 
  A^2*(25/18 - (491*C01)/432 - (739*C02)/486 + (49*log2)/162 + (8*xi)/3 + 
    (1489*C01*xi)/216 - (107*C02*xi)/81 - (16*log2*xi)/27 - (4*C02*xi^2)/81 + 
    (4*log2*xi^2)/27 - (xi*G1eps[1])/9 + G1eps[2]/18 + (xi*G1eps[3])/9 + 
    G1eps[4]/27 + (11*G2[1])/27 + (xi*G2[1])/27 + (41*G2[2])/12 - 
    (59*xi*G2[2])/36 + (11*xi^2*G2[2])/9 - (23*G2[3])/54 - (4*xi*G2[3])/27 - 
    (xi^2*G2[3])/27 + (35*G2[5])/54 + (4*xi*G2[5])/27 + (xi^2*G2[5])/27 + 
    (37*G2[6])/243 - (11*xi*G2[6])/81 - (4*xi^2*G2[6])/81 - G2[7]/3 - 
    (16*G2[8])/27 + (4*xi*G2[8])/27 - (67*G2[9])/36 + (17*xi*G2[9])/12 - 
    (11*xi^2*G2[9])/9 - G2[10]/9 + (2*xi*G2[10])/9 - (23*G2[11])/72 + 
    (8*xi*G2[11])/27 + (xi^2*G2[11])/18 - (71*G2[12])/72 + 
    (85*xi*G2[12])/216 + (2*G2[13])/3 - (13*xi*G2[13])/9 + (71*G2[15])/72 - 
    (85*xi*G2[15])/216 + (13*G2[16])/18 + (xi*G2[16])/54 - (887*G2[17])/648 - 
    (317*xi*G2[17])/216 - (2*xi^2*G2[17])/27 - (25*G2[18])/27 - 
    (2*xi*G2[18])/9 + (79*G2[19])/162 - (xi*G2[19])/3 - (517*G2[20])/216 + 
    (41*xi*G2[20])/72 + (xi^2*G2[20])/27 + (14*G2[21])/9 - 
    (47*xi*G2[21])/54 - (4*G2[22])/3 + (8*xi*G2[22])/9 + (2*G2[23])/3 - 
    (4*xi*G2[23])/9 - (14*G2[24])/27 - (44*xi*G2[24])/27 - 
    (4*xi^2*G2[24])/27 + G2[25]/9 + (4*xi*G2[25])/9 - G2[26]/54 + 
    (52*xi*G2[26])/27 + (2*xi^2*G2[26])/27 - (26*G2[27])/27 + 
    (52*xi*G2[27])/27 + (2*xi^2*G2[27])/27 - (14*G2[28])/27 + 
    (52*xi*G2[28])/27 + (2*xi^2*G2[28])/27 + (14*G2[30])/27 - 
    (52*xi*G2[30])/27 - (2*xi^2*G2[30])/27 - (2*G2[31])/9 + (2*G2[32])/9 - 
    (2*G2[33])/9 - (7*xi*G2[33])/9 + (4*G2[34])/9 - (4*xi*G2[34])/3 + 
    (907*G2[36])/486 + (31*xi*G2[36])/162 - (14*xi^2*G2[36])/81 + G2[37]/9 - 
    (2*xi*G2[37])/9 + (2*G2[38])/9 - (4*xi*G2[38])/9 + (155*G2[39])/486 - 
    (451*xi*G2[39])/162 + (8*xi^2*G2[39])/81 + G2[40]/3 + (2*xi*G2[40])/9 - 
    (xi*G2[41])/3 - (11*G2[42])/54 + (7*xi*G2[42])/18 - (7*G2[43])/18 + 
    (2*xi*G2[43])/3), c[97] - c[98]/2 + 2*c[101] - 2*c[104] + c[105] + 
  A^2*(-41/27 - (1633*C01)/324 - (221*C02)/243 - (95*log2)/162 + 
    (83*C01*xi)/36 - (17*C02*xi)/27 + (log2*xi)/2 + (2*G1eps[1])/9 + 
    G1eps[2]/9 - (2*G1eps[3])/9 + G1eps[4]/9 + (xi*G1eps[4])/27 - 
    (89*G2[2])/18 + (17*xi*G2[2])/9 + (29*G2[3])/54 - (31*xi*G2[3])/108 - 
    (29*G2[5])/54 + (31*xi*G2[5])/108 + (109*G2[6])/243 - (4*xi*G2[6])/9 + 
    (89*G2[9])/18 - (17*xi*G2[9])/9 + G2[12]/9 - (2*G2[13])/9 - G2[15]/9 + 
    (259*G2[17])/162 - (35*xi*G2[17])/36 + G2[18]/9 + (26*G2[19])/81 - 
    (2*xi*G2[19])/27 + (2*G2[20])/9 - (2*G2[21])/9 - (4*G2[22])/3 + 
    (8*G2[23])/9 + (52*G2[24])/27 - (31*xi*G2[24])/27 - (4*G2[25])/9 - 
    (62*G2[26])/27 + (31*xi*G2[26])/54 - (79*G2[27])/54 + (31*xi*G2[27])/54 - 
    (56*G2[28])/27 + (31*xi*G2[28])/54 + (56*G2[30])/27 - (31*xi*G2[30])/54 + 
    (2*G2[33])/3 + (8*G2[34])/9 + (655*G2[36])/486 - (2*xi*G2[36])/9 + 
    (4*G2[38])/9 + (568*G2[39])/243 - (19*xi*G2[39])/54 + (2*G2[41])/9), 
 -c[79] + (3*c[97])/2 - c[99]/2 + c[101] - c[104] + c[106] + 
  A^2*(-23/9 - (197*C01)/108 + (25*C02)/243 - log2/81 + (203*C01*xi)/108 - 
    (41*C02*xi)/162 + (29*log2*xi)/54 + G1eps[1]/9 + G1eps[2]/18 - 
    G1eps[3]/9 + G1eps[4]/9 + (2*xi*G1eps[4])/27 + (109*G2[2])/36 - 
    (31*xi*G2[2])/12 + (19*G2[3])/54 - (7*xi*G2[3])/27 - (19*G2[5])/54 + 
    (7*xi*G2[5])/27 + (40*G2[6])/243 - (34*xi*G2[6])/81 - (109*G2[9])/36 + 
    (31*xi*G2[9])/12 + G2[10]/9 - G2[11]/12 - (14*G2[13])/27 + 
    (44*G2[17])/81 - (49*xi*G2[17])/54 + (44*G2[19])/81 - (xi*G2[19])/18 - 
    (11*G2[20])/54 - (4*G2[22])/9 + (2*G2[23])/9 + (2*G2[24])/3 - 
    (28*xi*G2[24])/27 - (4*G2[25])/9 - (25*G2[26])/18 + (14*xi*G2[26])/27 - 
    (19*G2[27])/9 + (14*xi*G2[27])/27 - (14*G2[28])/9 + (14*xi*G2[28])/27 + 
    (14*G2[30])/9 - (14*xi*G2[30])/27 + (7*G2[33])/9 + (16*G2[34])/9 + 
    (86*G2[36])/243 - (20*xi*G2[36])/81 - G2[37]/9 - (2*G2[38])/9 + 
    (265*G2[39])/243 - (22*xi*G2[39])/81 + (5*G2[40])/9 + G2[41]/3), 
 c[97]/2 - c[100]/2 + 3*c[101] - c[104] + c[107] + 
  A^2*(59/54 + (3841*C01)/1296 - (2419*C02)/972 + (167*log2)/162 - (8*xi)/9 + 
    (329*C01*xi)/108 - (355*C02*xi)/324 + (7*log2*xi)/27 + G1eps[1]/9 - 
    (xi*G1eps[1])/9 + G1eps[2]/9 - G1eps[3]/9 + (xi*G1eps[3])/9 + 
    (7*G1eps[4])/54 + (xi*G1eps[4])/54 - (73*G2[2])/12 + (199*xi*G2[2])/36 + 
    (xi^2*G2[2])/6 + (67*G2[3])/108 - (13*xi*G2[3])/36 - (67*G2[5])/108 + 
    (13*xi*G2[5])/36 - (911*G2[6])/486 - (77*xi*G2[6])/162 + (73*G2[9])/12 - 
    (199*xi*G2[9])/36 - (xi^2*G2[9])/6 + (11*G2[10])/18 + (xi*G2[11])/72 + 
    G2[12]/12 + (xi*G2[12])/36 - (74*G2[13])/27 - G2[15]/12 - 
    (xi*G2[15])/36 - (131*G2[17])/324 - (133*xi*G2[17])/108 + G2[18]/12 + 
    (xi*G2[18])/36 + (1105*G2[19])/324 - (xi*G2[19])/9 + (5*G2[20])/36 + 
    (xi*G2[20])/27 - G2[21]/6 - (xi*G2[21])/18 - (8*G2[22])/3 + 
    (13*G2[23])/9 - (82*G2[24])/27 - (13*xi*G2[24])/9 - (109*G2[26])/108 + 
    (13*xi*G2[26])/18 - (19*G2[27])/108 + (13*xi*G2[27])/18 - 
    (29*G2[28])/54 + (13*xi*G2[28])/18 + (29*G2[30])/54 - (13*xi*G2[30])/18 - 
    G2[33]/9 + (xi*G2[33])/9 + (8*G2[34])/3 + (208*G2[36])/243 - 
    (13*xi*G2[36])/162 - (11*G2[37])/18 - (13*G2[38])/9 + (1097*G2[39])/243 - 
    (52*xi*G2[39])/81 + (13*G2[40])/6 - G2[41]/9 + (xi*G2[41])/9), 
 2*c[79] + 2*c[80] - (3*c[83])/2 + c[84] + c[105] - 2*c[106] + 
  A^2*(-4/27 + (335*C01)/324 - (277*C02)/486 + (73*log2)/162 + (32*G2[2])/9 - 
    (11*G2[3])/54 + (11*G2[5])/54 - (128*G2[6])/243 - (32*G2[9])/9 + 
    G2[11]/6 + G2[12]/18 - G2[15]/18 - (41*G2[17])/162 + G2[18]/18 - 
    (11*G2[19])/162 + (29*G2[20])/54 - G2[21]/9 - (22*G2[24])/27 + 
    (11*G2[26])/27 + (11*G2[27])/27 + (11*G2[28])/27 - (11*G2[30])/27 - 
    (124*G2[36])/243 + (25*G2[39])/243), -c[79] + 2*c[81] - c[84]/2 + 
  (3*c[85])/2 + c[106] - c[107] + A^2*(-46/27 - (5743*C01)/864 + 
    (646*C02)/243 - (197*log2)/162 + (25*xi)/27 - (4027*C01*xi)/2592 + 
    (C02*xi)/2 - (log2*xi)/54 + (2*G1eps[1])/9 + (xi*G1eps[1])/9 - 
    G1eps[2]/18 - (2*G1eps[3])/9 - (xi*G1eps[3])/9 - G1eps[4]/18 - 
    (xi*G1eps[4])/18 - (7*G2[1])/18 + (107*G2[2])/18 - (15*xi*G2[2])/2 + 
    (23*G2[3])/54 + (xi*G2[3])/6 - (19*G2[5])/18 - (xi*G2[5])/6 + 
    (413*G2[6])/486 + (2*xi*G2[6])/9 + (5*G2[7])/9 + (7*G2[8])/27 - 
    (127*G2[9])/18 + (15*xi*G2[9])/2 - (97*G2[11])/432 + (xi*G2[11])/48 - 
    (7*G2[12])/27 - (xi*G2[12])/8 + (23*G2[13])/54 + (7*G2[15])/27 + 
    (xi*G2[15])/8 + (13*G2[16])/54 + (1247*G2[17])/648 + (71*xi*G2[17])/108 - 
    (25*G2[18])/72 - (xi*G2[18])/8 + (13*G2[19])/27 - (xi*G2[19])/27 - 
    (643*G2[20])/648 - (xi*G2[20])/9 + (29*G2[21])/108 + (xi*G2[21])/4 + 
    (92*G2[24])/27 + (2*xi*G2[24])/3 - (17*G2[25])/54 - (35*G2[26])/18 - 
    (xi*G2[26])/3 - (11*G2[27])/54 - (xi*G2[27])/3 - (29*G2[28])/27 - 
    (xi*G2[28])/3 + (29*G2[30])/27 + (xi*G2[30])/3 + (17*G2[31])/27 - 
    (17*G2[32])/27 + (11*G2[33])/27 - (xi*G2[33])/9 - (202*G2[36])/243 + 
    (xi*G2[36])/9 + (1259*G2[39])/486 + (2*xi*G2[39])/9 - (2*G2[41])/9 - 
    (xi*G2[41])/9), 2*c[82] + c[83]/2 - c[85] - c[105] + 2*c[107] + 
  A^2*(128/27 + (1553*C01)/432 - (113*C02)/162 + (7*log2)/6 - (50*xi)/27 + 
    (1645*C01*xi)/1296 - (5*C02*xi)/9 - (5*log2*xi)/27 - (2*xi*G1eps[1])/9 + 
    G1eps[2]/9 + (2*xi*G1eps[3])/9 + G1eps[4]/9 + (xi*G1eps[4])/27 + 
    (11*G2[1])/27 - (107*G2[2])/9 + 9*xi*G2[2] - (11*G2[3])/54 - 
    (4*xi*G2[3])/27 + (55*G2[5])/54 + (4*xi*G2[5])/27 - (37*G2[6])/81 - 
    (4*xi*G2[6])/27 - (2*G2[7])/3 - (2*G2[8])/9 + (115*G2[9])/9 - 
    9*xi*G2[9] + (25*G2[11])/216 + (xi*G2[11])/72 + (5*G2[12])/27 + 
    (7*xi*G2[12])/36 - G2[13]/9 - (5*G2[15])/27 - (7*xi*G2[15])/36 - 
    (13*G2[16])/27 - (235*G2[17])/324 - (5*xi*G2[17])/9 + (13*G2[18])/36 + 
    (7*xi*G2[18])/36 - (37*G2[19])/162 + (139*G2[20])/324 + 
    (17*xi*G2[20])/54 + (7*G2[21])/54 - (7*xi*G2[21])/18 - (22*G2[24])/9 - 
    (16*xi*G2[24])/27 + (11*G2[25])/27 + (34*G2[26])/27 + (8*xi*G2[26])/27 - 
    (4*G2[27])/9 + (8*xi*G2[27])/27 + (11*G2[28])/27 + (8*xi*G2[28])/27 - 
    (11*G2[30])/27 - (8*xi*G2[30])/27 - (22*G2[31])/27 + (22*G2[32])/27 - 
    (22*G2[33])/27 + (2*xi*G2[33])/9 + (73*G2[36])/81 + (xi*G2[36])/27 - 
    (181*G2[39])/81 - (xi*G2[39])/3 + (2*xi*G2[41])/9), 
 -2*c[79] + (3*c[83])/2 + 2*c[86] - c[87] - c[102] + 2*c[103] + 
  A^2*(-22/27 - (65*C01)/144 - (17*C02)/54 + (25*log2)/54 + (20*xi)/27 + 
    (2077*C01*xi)/1296 - (49*C02*xi)/81 + (4*log2*xi)/27 - (5*G1eps[4])/27 + 
    (xi*G1eps[4])/27 + (2*G2[1])/27 + 2*G2[2] - (19*xi*G2[2])/9 - G2[3]/3 - 
    (2*xi*G2[3])/27 + G2[5]/3 + (2*xi*G2[5])/27 - (8*G2[6])/27 - 
    (16*xi*G2[6])/81 - (4*G2[8])/27 - 2*G2[9] + (19*xi*G2[9])/9 - G2[11]/72 - 
    (7*xi*G2[11])/72 - (7*G2[12])/36 - (xi*G2[12])/36 + (35*G2[13])/27 + 
    (7*G2[15])/36 + (xi*G2[15])/36 + (5*G2[17])/54 - (5*xi*G2[17])/9 + 
    (59*G2[18])/108 - (xi*G2[18])/36 + G2[19]/6 - (4*xi*G2[19])/27 + 
    (43*G2[20])/54 - (11*xi*G2[20])/54 + (7*G2[21])/18 + (xi*G2[21])/18 - 
    (8*G2[24])/9 - (8*xi*G2[24])/27 + (4*G2[26])/9 + (4*xi*G2[26])/27 + 
    (4*G2[27])/9 + (4*xi*G2[27])/27 + (4*G2[28])/9 + (4*xi*G2[28])/27 - 
    (4*G2[30])/9 - (4*xi*G2[30])/27 - (7*G2[36])/27 - (2*xi*G2[36])/81 - 
    (5*G2[39])/27 - (10*xi*G2[39])/81 - (13*G2[42])/27 - (8*G2[43])/9), 
 (3*c[84])/2 + 3*c[86] - c[88] - (3*c[102])/2 + c[103] + 
  A^2*(-34/27 + (5773*C01)/648 - (2587*C02)/972 + (715*log2)/324 + xi/27 - 
    (37*C01*xi)/108 - (11*C02*xi)/486 - (19*log2*xi)/162 - G1eps[4]/9 - 
    (2*G2[1])/9 + 6*G2[2] - (7*xi*G2[2])/3 - (67*G2[3])/54 + 
    (2*xi*G2[3])/27 + (55*G2[5])/54 - (2*xi*G2[5])/27 - (511*G2[6])/243 + 
    (20*xi*G2[6])/243 + G2[7]/3 - (58*G2[9])/9 + (7*xi*G2[9])/3 - 
    (19*G2[11])/72 - (xi*G2[11])/72 - G2[12]/6 - (xi*G2[12])/36 + 
    (26*G2[13])/27 + G2[15]/6 + (xi*G2[15])/36 - (553*G2[17])/162 + 
    (22*xi*G2[17])/81 + G2[18]/6 - (xi*G2[18])/36 + (97*G2[19])/324 - 
    (8*xi*G2[19])/81 + G2[20]/108 + (5*xi*G2[20])/54 + G2[21]/3 + 
    (xi*G2[21])/18 - (122*G2[24])/27 + (8*xi*G2[24])/27 - G2[25]/9 + 
    (58*G2[26])/27 - (4*xi*G2[26])/27 + (76*G2[27])/27 - (4*xi*G2[27])/27 + 
    (67*G2[28])/27 - (4*xi*G2[28])/27 - (67*G2[30])/27 + (4*xi*G2[30])/27 + 
    (2*G2[31])/9 - (2*G2[32])/9 + (2*G2[33])/9 - (425*G2[36])/243 + 
    (59*xi*G2[36])/486 - (124*G2[39])/243 + (13*xi*G2[39])/486 - 
    (2*G2[42])/9 - (2*G2[43])/3), -c[79] + (3*c[85])/2 + c[86] - c[89] - 
  c[102]/2 + c[103] + A^2*(13/54 - (3739*C01)/864 + (2105*C02)/972 - 
    (149*log2)/324 + xi/9 + (151*C01*xi)/288 - (47*C02*xi)/81 + 
    (2*log2*xi)/27 - (5*G1eps[4])/54 - (xi*G1eps[4])/18 + (13*G2[1])/54 - 
    (13*G2[2])/2 + (17*xi*G2[2])/6 + (11*G2[3])/54 - (xi*G2[3])/54 - 
    (5*G2[5])/54 + (xi*G2[5])/54 + (433*G2[6])/486 - (2*xi*G2[6])/81 - 
    (2*G2[7])/9 - (7*G2[8])/27 + (121*G2[9])/18 - (17*xi*G2[9])/6 - 
    (193*G2[11])/432 - (7*xi*G2[11])/144 - (47*G2[12])/54 + 
    (5*xi*G2[12])/72 + (103*G2[13])/54 + (47*G2[15])/54 - (5*xi*G2[15])/72 + 
    (25*G2[16])/54 + (221*G2[17])/648 + (5*xi*G2[17])/108 + (17*G2[18])/216 + 
    (5*xi*G2[18])/72 + (49*G2[19])/324 - (5*xi*G2[19])/54 - 
    (325*G2[20])/216 + (5*xi*G2[20])/18 + (161*G2[21])/108 - 
    (5*xi*G2[21])/36 + (16*G2[24])/9 - (2*xi*G2[24])/27 + G2[25]/18 - 
    (5*G2[26])/6 + (xi*G2[26])/27 - (7*G2[27])/6 + (xi*G2[27])/27 - G2[28] + 
    (xi*G2[28])/27 + G2[30] - (xi*G2[30])/27 - G2[31]/9 + G2[32]/9 - 
    G2[33]/9 + (125*G2[36])/486 + (11*xi*G2[36])/81 + (307*G2[39])/486 - 
    (14*xi*G2[39])/81 - (20*G2[42])/27 - (10*G2[43])/9), 
 3*c[80] - (3*c[87])/2 + c[88] + (3*c[105])/2 - c[106] + 
  A^2*(-62/27 - (7763*C01)/2592 - (677*C02)/972 - (67*log2)/324 - 
    (241*C01*xi)/288 + (47*C02*xi)/162 - (5*log2*xi)/54 - G1eps[4]/18 - 
    (xi*G1eps[4])/18 - (2*G2[1])/9 - (11*G2[2])/9 + (17*xi*G2[2])/18 - 
    (13*G2[3])/36 + (5*xi*G2[3])/54 - G2[5]/12 - (5*xi*G2[5])/54 - 
    (116*G2[6])/243 + (10*xi*G2[6])/81 + G2[7]/3 + (2*G2[8])/9 + 
    (5*G2[9])/9 - (17*xi*G2[9])/18 + (85*G2[11])/144 - (5*xi*G2[11])/144 + 
    (25*G2[12])/72 + (xi*G2[12])/24 - (13*G2[13])/54 - (25*G2[15])/72 - 
    (xi*G2[15])/24 + (455*G2[17])/324 + (43*xi*G2[17])/108 - (5*G2[18])/24 + 
    (xi*G2[18])/24 + (5*G2[19])/324 - (xi*G2[19])/54 + (32*G2[20])/27 + 
    (xi*G2[20])/6 - (25*G2[21])/36 - (xi*G2[21])/12 + (7*G2[24])/27 + 
    (10*xi*G2[24])/27 - (2*G2[25])/9 - (13*G2[26])/54 - (5*xi*G2[26])/27 + 
    (47*G2[27])/54 - (5*xi*G2[27])/27 + (17*G2[28])/54 - (5*xi*G2[28])/27 - 
    (17*G2[30])/54 + (5*xi*G2[30])/27 + (4*G2[31])/9 - (4*G2[32])/9 + 
    (4*G2[33])/9 - (461*G2[36])/486 + (7*xi*G2[36])/162 + (262*G2[39])/243 + 
    (23*xi*G2[39])/162 + (5*G2[42])/18 + (2*G2[43])/3), 
 3*c[81] - c[88]/2 + (3*c[89])/2 + c[106]/2 - (3*c[107])/2 + 
  A^2*(65/36 - (107*C01)/144 + (2095*C02)/972 - (53*log2)/162 + (73*xi)/54 - 
    (1493*C01*xi)/2592 + (17*C02*xi)/162 + (4*log2*xi)/27 + G1eps[1]/3 + 
    (xi*G1eps[1])/6 - G1eps[2]/12 - G1eps[3]/3 - (xi*G1eps[3])/6 - 
    (2*G2[1])/27 + G2[2]/3 - (14*xi*G2[2])/9 + (23*G2[3])/108 + 
    (xi*G2[3])/27 - (13*G2[5])/36 - (xi*G2[5])/27 + (163*G2[6])/243 + 
    (4*xi*G2[6])/81 + G2[7]/9 - (7*G2[9])/9 + (14*xi*G2[9])/9 - 
    (13*G2[11])/12 + (xi*G2[11])/16 - (85*G2[12])/72 - (5*xi*G2[12])/36 + 
    (11*G2[13])/6 + (85*G2[15])/72 + (5*xi*G2[15])/36 + (11*G2[16])/18 - 
    (253*G2[17])/216 + (59*xi*G2[17])/216 - G2[18]/3 - (5*xi*G2[18])/36 + 
    (97*G2[19])/324 - (xi*G2[19])/36 - (2039*G2[20])/648 - 
    (19*xi*G2[20])/216 + (35*G2[21])/18 + (5*xi*G2[21])/18 + (55*G2[24])/27 + 
    (4*xi*G2[24])/27 - (2*G2[25])/27 - (7*G2[26])/6 - (2*xi*G2[26])/27 - 
    (31*G2[27])/54 - (2*xi*G2[27])/27 - (47*G2[28])/54 - (2*xi*G2[28])/27 + 
    (47*G2[30])/54 + (2*xi*G2[30])/27 + (4*G2[31])/27 - (4*G2[32])/27 - 
    (5*G2[33])/27 - (xi*G2[33])/6 - (229*G2[36])/972 + (29*xi*G2[36])/324 + 
    (325*G2[39])/243 - (5*xi*G2[39])/324 - G2[41]/3 - (xi*G2[41])/6 - 
    (5*G2[42])/9 - (4*G2[43])/3), 3*c[82] + c[87]/2 - c[89] - c[105]/2 + 
  c[107] + A^2*(235/54 + (1879*C01)/288 - (1853*C02)/972 + (521*log2)/324 - 
    (25*xi)/27 + (5335*C01*xi)/2592 - (5*C02*xi)/9 + (7*log2*xi)/54 - 
    (xi*G1eps[1])/9 + G1eps[2]/18 + (xi*G1eps[3])/9 + (7*G1eps[4])/54 + 
    (xi*G1eps[4])/54 + (8*G2[1])/27 - (35*G2[2])/3 + (175*xi*G2[2])/18 - 
    G2[3]/108 - (13*xi*G2[3])/54 + (3*G2[5])/4 + (13*xi*G2[5])/54 - 
    (266*G2[6])/243 - (8*xi*G2[6])/27 - (5*G2[7])/9 - (2*G2[8])/27 + 
    (37*G2[9])/3 - (175*xi*G2[9])/18 + (31*G2[11])/48 + (xi*G2[11])/144 + 
    (73*G2[12])/72 + (13*xi*G2[12])/72 - (95*G2[13])/54 - (73*G2[15])/72 - 
    (13*xi*G2[15])/72 - (11*G2[16])/9 - (17*G2[17])/108 - 
    (103*xi*G2[17])/108 + (71*G2[18])/72 + (13*xi*G2[18])/72 - 
    (71*G2[19])/324 + (5*xi*G2[19])/54 + (415*G2[20])/162 + (xi*G2[20])/18 - 
    (43*G2[21])/36 - (13*xi*G2[21])/36 - (103*G2[24])/27 - 
    (26*xi*G2[24])/27 + (10*G2[25])/27 + (101*G2[26])/54 + 
    (13*xi*G2[26])/27 + (25*G2[27])/54 + (13*xi*G2[27])/27 + (7*G2[28])/6 + 
    (13*xi*G2[28])/27 - (7*G2[30])/6 - (13*xi*G2[30])/27 - (20*G2[31])/27 + 
    (20*G2[32])/27 - (20*G2[33])/27 + (xi*G2[33])/9 + (379*G2[36])/486 - 
    (5*xi*G2[36])/54 - (1333*G2[39])/486 - (7*xi*G2[39])/18 + (xi*G2[41])/9 + 
    (5*G2[42])/18 + (2*G2[43])/3), c[79] + c[87]/2 + 2*c[90] - (3*c[91])/2 - 
  c[103] + c[104] + A^2*(-98/27 + (15245*C01)/2592 - (1633*C02)/486 + 
    (5*log2)/81 - xi/9 + (55*C01*xi)/864 + (2*C02*xi)/27 - G1eps[1]/3 - 
    G1eps[2]/18 + G1eps[3]/3 + G1eps[4]/54 + (xi*G1eps[4])/54 - 
    (4*G2[1])/27 + (109*G2[2])/18 - (79*xi*G2[2])/18 - (2*G2[3])/3 - 
    (xi*G2[3])/27 + (4*G2[5])/9 + (xi*G2[5])/27 - (194*G2[6])/243 - 
    (2*xi*G2[6])/27 + (2*G2[7])/9 + (2*G2[8])/27 - (35*G2[9])/6 + 
    (79*xi*G2[9])/18 + (7*G2[11])/144 + (xi*G2[11])/48 - (25*G2[12])/72 + 
    (7*xi*G2[12])/72 - (13*G2[13])/18 + (25*G2[15])/72 - (7*xi*G2[15])/72 - 
    (631*G2[17])/324 - (xi*G2[17])/12 - (155*G2[18])/216 + (7*xi*G2[18])/72 - 
    (47*G2[19])/162 + (xi*G2[19])/18 - (29*G2[20])/27 + (5*xi*G2[20])/27 + 
    (25*G2[21])/36 - (7*xi*G2[21])/36 - (58*G2[24])/27 - (4*xi*G2[24])/27 - 
    G2[25]/9 + (35*G2[26])/27 + (2*xi*G2[26])/27 + (35*G2[27])/27 + 
    (2*xi*G2[27])/27 + (35*G2[28])/27 + (2*xi*G2[28])/27 - (35*G2[30])/27 - 
    (2*xi*G2[30])/27 + (2*G2[31])/9 - (2*G2[32])/9 + (5*G2[33])/9 - 
    (35*G2[36])/486 - (11*xi*G2[36])/54 - (230*G2[39])/243 + 
    (7*xi*G2[39])/54 + G2[41]/3 + (13*G2[42])/54 + (4*G2[43])/9), 
 c[88]/2 + 3*c[90] - (3*c[92])/2 - c[103]/2 + (3*c[104])/2 + 
  A^2*(-19/6 + (5185*C01)/2592 - (388*C02)/243 - (215*log2)/324 - xi/18 - 
    (611*C01*xi)/864 + (37*C02*xi)/108 - (7*log2*xi)/36 - G1eps[1]/2 - 
    G1eps[2]/12 + G1eps[3]/2 + G2[1]/9 + (65*G2[2])/18 - (28*xi*G2[2])/9 - 
    (4*G2[3])/27 + (7*xi*G2[3])/108 + (7*G2[5])/27 - (7*xi*G2[5])/108 + 
    (47*G2[6])/243 + (2*xi*G2[6])/27 - G2[7]/6 - (53*G2[9])/18 + 
    (28*xi*G2[9])/9 + G2[11]/16 + (xi*G2[11])/144 - (7*G2[12])/12 + 
    (xi*G2[12])/6 - (19*G2[13])/27 + (7*G2[15])/12 - (xi*G2[15])/6 - 
    (445*G2[17])/648 + (41*xi*G2[17])/216 - (3*G2[18])/4 + (xi*G2[18])/6 - 
    (23*G2[19])/81 + (xi*G2[19])/54 - (307*G2[20])/216 + (67*xi*G2[20])/216 + 
    (7*G2[21])/6 - (xi*G2[21])/3 - (20*G2[24])/27 + (7*xi*G2[24])/27 + 
    G2[25]/18 + (35*G2[26])/54 - (7*xi*G2[26])/54 - (7*G2[27])/54 - 
    (7*xi*G2[27])/54 + (7*G2[28])/27 - (7*xi*G2[28])/54 - (7*G2[30])/27 + 
    (7*xi*G2[30])/54 - G2[31]/9 + G2[32]/9 + (7*G2[33])/18 + 
    (545*G2[36])/486 - (5*xi*G2[36])/27 - (1369*G2[39])/972 + 
    (17*xi*G2[39])/54 + G2[41]/2 + G2[42]/9 + G2[43]/3), 
 2*c[79] + c[89]/2 + c[90] - (3*c[93])/2 - (3*c[103])/2 + c[104]/2 + 
  A^2*(-169/54 + (5845*C01)/864 - (295*C02)/81 + (97*log2)/108 + (11*xi)/9 + 
    (619*C01*xi)/864 - (37*C02*xi)/108 + (7*log2*xi)/36 - (5*G1eps[1])/18 + 
    (xi*G1eps[1])/9 - (5*G1eps[2])/36 + (xi*G1eps[2])/9 + (5*G1eps[3])/18 - 
    (xi*G1eps[3])/9 - (4*G2[1])/27 + (131*G2[2])/18 - (34*xi*G2[2])/9 - 
    (2*G2[3])/3 - (11*xi*G2[3])/108 + (5*G2[5])/9 + (11*xi*G2[5])/108 - 
    (106*G2[6])/81 - (2*xi*G2[6])/9 + G2[7]/6 + (2*G2[8])/27 - 
    (127*G2[9])/18 + (34*xi*G2[9])/9 + (113*G2[11])/432 + (7*xi*G2[11])/144 + 
    (11*G2[12])/27 + (xi*G2[12])/18 - (35*G2[13])/27 - (11*G2[15])/27 - 
    (xi*G2[15])/18 - (25*G2[16])/27 - (151*G2[17])/216 - (49*xi*G2[17])/216 + 
    (25*G2[18])/108 + (xi*G2[18])/18 - (5*G2[19])/27 - (xi*G2[19])/54 + 
    (253*G2[20])/216 + (5*xi*G2[20])/24 - (17*G2[21])/54 - (xi*G2[21])/9 - 
    (92*G2[24])/27 - (11*xi*G2[24])/27 - G2[25]/18 + (101*G2[26])/54 + 
    (11*xi*G2[26])/54 + (95*G2[27])/54 + (11*xi*G2[27])/54 + (49*G2[28])/27 + 
    (11*xi*G2[28])/54 - (49*G2[30])/27 - (11*xi*G2[30])/54 + G2[31]/9 - 
    G2[32]/9 + (7*G2[33])/18 - (xi*G2[33])/9 + (5*G2[36])/162 - 
    (xi*G2[36])/3 - (517*G2[39])/324 + (xi*G2[39])/54 + (5*G2[41])/18 - 
    (xi*G2[41])/9 + (10*G2[42])/27 + (5*G2[43])/9), 
 c[79] + c[80] - (3*c[91])/2 + c[92] + c[105]/2 - c[106] + 
  A^2*(-5/27 + (889*C01)/432 - (347*C02)/324 + (47*log2)/108 + 
    (73*G2[2])/18 - (29*G2[3])/108 + (29*G2[5])/108 - (44*G2[6])/81 - 
    (73*G2[9])/18 + G2[11]/8 + G2[12]/12 - G2[15]/12 - (31*G2[17])/54 + 
    G2[18]/12 - G2[19]/12 + (13*G2[20])/27 - G2[21]/6 - (29*G2[24])/27 + 
    (29*G2[26])/54 + (29*G2[27])/54 + (29*G2[28])/54 - (29*G2[30])/54 - 
    (28*G2[36])/81 - (31*G2[39])/162), -2*c[79] + c[81] - c[92]/2 + 
  (3*c[93])/2 + (3*c[106])/2 - c[107]/2 + 
  A^2*(-199/108 - (1909*C01)/144 + (1735*C02)/324 - (83*log2)/54 + 
    (17*xi)/9 + (1039*C01*xi)/864 - (19*C02*xi)/54 + (log2*xi)/3 + 
    (xi*G1eps[1])/6 - (5*G1eps[2])/36 + (xi*G1eps[2])/9 - (xi*G1eps[3])/6 - 
    (7*G2[1])/27 + (17*G2[2])/9 - (16*xi*G2[2])/3 + (121*G2[3])/108 - 
    (2*xi*G2[3])/27 - (145*G2[5])/108 + (2*xi*G2[5])/27 + (154*G2[6])/81 - 
    (4*xi*G2[6])/27 + (2*G2[7])/9 + (2*G2[8])/27 - (7*G2[9])/3 + 
    (16*xi*G2[9])/3 - G2[11]/54 - (xi*G2[11])/16 + (5*G2[12])/216 - 
    (xi*G2[12])/12 + (7*G2[13])/18 - (5*G2[15])/216 + (xi*G2[15])/12 - 
    (7*G2[16])/54 + (107*G2[17])/24 - (91*xi*G2[17])/216 + G2[18]/9 - 
    (xi*G2[18])/12 + (5*G2[19])/12 - (5*xi*G2[19])/108 + (67*G2[20])/216 - 
    (23*xi*G2[20])/72 - (7*G2[21])/54 + (xi*G2[21])/6 + (137*G2[24])/27 - 
    (8*xi*G2[24])/27 - G2[25]/9 - (143*G2[26])/54 + (4*xi*G2[26])/27 - 
    (107*G2[27])/54 + (4*xi*G2[27])/27 - (125*G2[28])/54 + (4*xi*G2[28])/27 + 
    (125*G2[30])/54 - (4*xi*G2[30])/27 + (2*G2[31])/9 - (2*G2[32])/9 + 
    (2*G2[33])/9 - (xi*G2[33])/6 - (13*G2[36])/324 - (11*xi*G2[36])/108 + 
    (220*G2[39])/81 - (17*xi*G2[39])/108 - (xi*G2[41])/6), 
 c[79] + c[82] + c[91]/2 - c[93] - (3*c[105])/2 + c[107] + 
  A^2*(149/54 + (313*C01)/108 - (653*C02)/972 + (173*log2)/324 - xi - 
    (73*C01*xi)/216 - (7*C02*xi)/162 - (7*log2*xi)/27 - (xi*G1eps[1])/9 + 
    G1eps[2]/18 + (xi*G1eps[3])/9 + G1eps[4]/27 + (8*G2[1])/27 - 
    (115*G2[2])/18 + (43*xi*G2[2])/9 - (47*G2[3])/108 + (xi*G2[3])/27 + 
    (95*G2[5])/108 - (xi*G2[5])/27 - (92*G2[6])/243 + (10*xi*G2[6])/81 - 
    (4*G2[7])/9 - (4*G2[8])/27 + (41*G2[9])/6 - (43*xi*G2[9])/9 - 
    (13*G2[11])/216 + (xi*G2[11])/72 - (23*G2[12])/108 + (5*xi*G2[12])/36 + 
    (11*G2[13])/27 + (23*G2[15])/108 - (5*xi*G2[15])/36 + (7*G2[16])/27 - 
    (121*G2[17])/81 + (xi*G2[17])/9 - (7*G2[18])/18 + (5*xi*G2[18])/36 - 
    (67*G2[19])/324 - (7*G2[20])/6 + (5*xi*G2[20])/18 + (16*G2[21])/27 - 
    (5*xi*G2[21])/18 - (35*G2[24])/27 + (4*xi*G2[24])/27 + (2*G2[25])/9 + 
    (35*G2[26])/54 - (2*xi*G2[26])/27 - (13*G2[27])/54 - (2*xi*G2[27])/27 + 
    (11*G2[28])/54 - (2*xi*G2[28])/27 - (11*G2[30])/54 + (2*xi*G2[30])/27 - 
    (4*G2[31])/9 + (4*G2[32])/9 - (4*G2[33])/9 + (xi*G2[33])/9 + 
    (83*G2[36])/243 + (8*xi*G2[36])/81 - (254*G2[39])/243 - 
    (2*xi*G2[39])/81 + (xi*G2[41])/9), -c[83]/2 + c[91] + 2*c[94] + c[102] - 
  2*c[104] + A^2*(52/27 - (877*C01)/648 + (241*C02)/486 - (7*log2)/162 + 
    (2*G1eps[1])/9 + G1eps[2]/9 - (2*G1eps[3])/9 + (49*G2[2])/9 + 
    (2*G2[3])/9 - (2*G2[5])/9 + (74*G2[6])/243 - (49*G2[9])/9 - G2[11]/36 + 
    G2[12]/6 - G2[15]/6 + (89*G2[17])/162 + G2[18]/6 - (7*G2[19])/162 + 
    (7*G2[20])/27 - G2[21]/3 + (8*G2[24])/9 - (4*G2[26])/9 - (4*G2[27])/9 - 
    (4*G2[28])/9 + (4*G2[30])/9 - (2*G2[33])/9 - (11*G2[36])/243 + 
    (92*G2[39])/243 - (2*G2[41])/9), -c[84]/2 + c[92] + 3*c[94] + c[102]/2 - 
  c[104] + A^2*(25/27 - (593*C01)/648 + (145*C02)/972 - (55*log2)/324 + 
    G1eps[1]/9 + G1eps[2]/18 - G1eps[3]/9 + (43*G2[2])/9 + (4*G2[3])/27 - 
    (4*G2[5])/27 + (67*G2[6])/243 - (43*G2[9])/9 + (5*G2[12])/36 - 
    (5*G2[15])/36 + (32*G2[17])/81 + (5*G2[18])/36 - (19*G2[19])/324 + 
    (31*G2[20])/108 - (5*G2[21])/18 + (16*G2[24])/27 - (8*G2[26])/27 - 
    (8*G2[27])/27 - (8*G2[28])/27 + (8*G2[30])/27 - G2[33]/9 + 
    (91*G2[36])/486 + (13*G2[39])/243 - G2[41]/9), 
 -c[79] - c[85]/2 + c[93] + c[94] + (3*c[102])/2 - c[104] + 
  A^2*(19/54 - (2587*C01)/864 + (455*C02)/324 - (41*log2)/108 + 
    (673*C01*xi)/864 - (19*C02*xi)/54 + (log2*xi)/18 + G1eps[1]/9 + 
    G1eps[2]/18 - G1eps[3]/9 + G1eps[4]/54 + (xi*G1eps[4])/54 - 
    (7*G2[1])/54 + (89*G2[2])/18 - (7*xi*G2[2])/18 + (10*G2[3])/27 - 
    (xi*G2[3])/18 - (13*G2[5])/27 + (xi*G2[5])/18 + (79*G2[6])/162 - 
    (2*xi*G2[6])/27 + G2[7]/9 + G2[8]/27 - (31*G2[9])/6 + (7*xi*G2[9])/18 - 
    (31*G2[11])/432 - (xi*G2[11])/144 - (13*G2[12])/108 - (xi*G2[12])/72 + 
    (5*G2[13])/18 + (13*G2[15])/108 + (xi*G2[15])/72 + (25*G2[16])/54 + 
    (83*G2[17])/216 - (29*xi*G2[17])/108 - (23*G2[18])/72 - (xi*G2[18])/72 - 
    G2[19]/12 - (xi*G2[19])/54 - (121*G2[20])/216 - (5*xi*G2[20])/54 - 
    G2[21]/108 + (xi*G2[21])/36 + 2*G2[24] - (2*xi*G2[24])/9 - G2[25]/18 - 
    (19*G2[26])/18 + (xi*G2[26])/9 - (13*G2[27])/18 + (xi*G2[27])/9 - 
    (8*G2[28])/9 + (xi*G2[28])/9 + (8*G2[30])/9 - (xi*G2[30])/9 + G2[31]/9 - 
    G2[32]/9 - (44*G2[36])/81 + (xi*G2[36])/54 + (241*G2[39])/162 - 
    (7*xi*G2[39])/54 - G2[41]/9), c[102] - c[105] + 4*c[108] - c[109] + 
  c[112] + A^2*((49*G2[2])/9 - (49*G2[9])/9), c[79] + c[102]/2 - c[106] + 
  2*c[108] - (3*c[109])/2 + c[113] + 
  A^2*(26/27 - (2243*C01)/1296 + (229*C02)/486 + log2/81 + G1eps[1]/9 + 
    G1eps[2]/18 - G1eps[3]/9 + (8*G2[2])/3 + (17*G2[3])/108 - 
    (17*G2[5])/108 + (23*G2[6])/243 - (8*G2[9])/3 + G2[11]/8 + G2[12]/6 - 
    G2[15]/6 + (55*G2[17])/81 + G2[18]/6 - (8*G2[19])/81 + (23*G2[20])/36 - 
    G2[21]/3 + (17*G2[24])/27 - (17*G2[26])/54 - (17*G2[27])/54 - 
    (17*G2[28])/54 + (17*G2[30])/54 - G2[33]/9 - (109*G2[36])/486 + 
    (235*G2[39])/486 - G2[41]/9), -c[79] + (3*c[102])/2 - c[107] + 2*c[108] - 
  c[109]/2 + c[114] + A^2*(17/9 + (80*C01)/81 - (65*C02)/81 + (7*log2)/54 + 
    (8*xi)/9 - (121*C01*xi)/216 + (17*C02*xi)/54 + (log2*xi)/6 + 
    (xi*G1eps[1])/9 - G1eps[2]/18 - (xi*G1eps[3])/9 + (19*G2[1])/54 + 
    (41*G2[2])/9 + (11*xi*G2[2])/9 + (5*G2[3])/108 + (xi*G2[3])/54 + 
    (31*G2[5])/108 - (xi*G2[5])/54 + (65*G2[6])/162 - G2[7]/3 - 
    (7*G2[8])/27 - (11*G2[9])/3 - (11*xi*G2[9])/9 - (7*G2[11])/54 + 
    (xi*G2[11])/36 + (11*G2[12])/54 - (xi*G2[12])/18 - (8*G2[13])/27 - 
    (11*G2[15])/54 + (xi*G2[15])/18 - (5*G2[16])/27 - G2[17]/108 + 
    (5*xi*G2[17])/27 + G2[18]/3 - (xi*G2[18])/18 - G2[19]/6 + 
    (xi*G2[19])/18 + G2[20]/2 - (xi*G2[20])/27 - (11*G2[21])/27 + 
    (xi*G2[21])/9 - (11*G2[24])/27 + (2*xi*G2[24])/27 + G2[25]/6 + 
    (13*G2[26])/27 - (xi*G2[26])/27 - (20*G2[27])/27 - (xi*G2[27])/27 - 
    (7*G2[28])/54 - (xi*G2[28])/27 + (7*G2[30])/54 + (xi*G2[30])/27 - 
    G2[31]/3 + G2[32]/3 - G2[33]/3 - (xi*G2[33])/9 + (98*G2[36])/81 - 
    (xi*G2[36])/18 - (110*G2[39])/81 + (5*xi*G2[39])/54 - (xi*G2[41])/9), 
 -c[79] + c[103] - c[105]/2 + 2*c[108] - c[110] + (3*c[112])/2 + 
  A^2*(-17/9 - (115*C01)/162 + (65*C02)/81 - (7*log2)/54 - (8*xi)/9 + 
    (121*C01*xi)/216 - (17*C02*xi)/54 - (log2*xi)/6 - (xi*G1eps[1])/9 + 
    G1eps[2]/18 + (xi*G1eps[3])/9 - (19*G2[1])/54 + (55*G2[2])/18 + 
    (4*xi*G2[2])/3 - (5*G2[3])/108 - (xi*G2[3])/54 - (31*G2[5])/108 + 
    (xi*G2[5])/54 - (65*G2[6])/162 + G2[7]/3 + (7*G2[8])/27 - (71*G2[9])/18 - 
    (4*xi*G2[9])/3 - G2[11]/18 - (xi*G2[11])/36 - G2[12]/4 + (xi*G2[12])/18 + 
    (2*G2[13])/3 + G2[15]/4 - (xi*G2[15])/18 + G2[17]/18 - (5*xi*G2[17])/27 + 
    G2[18]/27 + (xi*G2[18])/18 + G2[19]/6 - (xi*G2[19])/18 - 
    (49*G2[20])/108 + (xi*G2[20])/27 + G2[21]/2 - (xi*G2[21])/9 + 
    (11*G2[24])/27 - (2*xi*G2[24])/27 - G2[25]/6 - (13*G2[26])/27 + 
    (xi*G2[26])/27 + (20*G2[27])/27 + (xi*G2[27])/27 + (7*G2[28])/54 + 
    (xi*G2[28])/27 - (7*G2[30])/54 - (xi*G2[30])/27 + G2[31]/3 - G2[32]/3 + 
    G2[33]/3 + (xi*G2[33])/9 - (98*G2[36])/81 + (xi*G2[36])/18 + 
    (110*G2[39])/81 - (5*xi*G2[39])/54 + (xi*G2[41])/9 - (5*G2[42])/27 - 
    (5*G2[43])/18), c[103]/2 - c[106]/2 + 3*c[108] - (3*c[110])/2 + 
  (3*c[113])/2 + A^2*(71/108 + (3577*C01)/2592 - (13*C02)/36 + (25*log2)/36 - 
    (4*xi)/3 + (13*C01*xi)/144 - (29*C02*xi)/324 - (31*log2*xi)/108 + 
    G1eps[1]/6 - (xi*G1eps[1])/6 + G1eps[2]/6 - G1eps[3]/6 + 
    (xi*G1eps[3])/6 - (2*G2[1])/9 + (35*G2[2])/18 + (4*xi*G2[2])/9 - 
    G2[3]/36 + (xi*G2[3])/108 - G2[5]/12 - (xi*G2[5])/108 - (23*G2[6])/27 + 
    (4*xi*G2[6])/81 + G2[7]/6 + (2*G2[8])/9 - (47*G2[9])/18 - 
    (4*xi*G2[9])/9 + (25*G2[11])/48 - (xi*G2[11])/72 + (5*G2[12])/12 + 
    (xi*G2[12])/12 - (37*G2[13])/54 - (5*G2[15])/12 - (xi*G2[15])/12 - 
    (5*G2[17])/216 - (2*xi*G2[17])/27 - (5*G2[18])/36 + (xi*G2[18])/12 - 
    G2[19]/108 - (5*xi*G2[19])/108 + (235*G2[20])/216 + (xi*G2[20])/9 - 
    (5*G2[21])/6 - (xi*G2[21])/6 - (23*G2[24])/27 + (xi*G2[24])/27 - 
    G2[25]/18 + (4*G2[26])/27 - (xi*G2[26])/54 + (25*G2[27])/27 - 
    (xi*G2[27])/54 + (29*G2[28])/54 - (xi*G2[28])/54 - (29*G2[30])/54 + 
    (xi*G2[30])/54 + G2[31]/9 - G2[32]/9 - G2[33]/18 + (xi*G2[33])/6 - 
    (121*G2[36])/108 + (11*xi*G2[36])/324 + (19*G2[39])/36 - 
    (5*xi*G2[39])/324 - G2[41]/6 + (xi*G2[41])/6 + (5*G2[42])/18 + 
    (2*G2[43])/3), -2*c[79] + (3*c[103])/2 - c[107]/2 + c[108] - c[110]/2 + 
  (3*c[114])/2 + A^2*((35*C01)/36 - (34*G2[2])/9 + (79*xi*G2[2])/18 + 
    (34*G2[9])/9 - (79*xi*G2[9])/18 - (35*G2[11])/54 - (35*G2[12])/216 + 
    (35*G2[13])/27 + (35*G2[15])/216 - (35*G2[16])/54 + (35*G2[17])/216 + 
    (35*G2[18])/27 + (35*G2[20])/216 + (31*G2[21])/54 - (35*G2[42])/54 - 
    (11*G2[43])/9), c[79] + c[104] - (3*c[105])/2 + 2*c[108] - c[111] + 
  c[112]/2 + A^2*(-26/27 + (2243*C01)/1296 - (229*C02)/486 - log2/81 - 
    G1eps[1]/9 - G1eps[2]/18 + G1eps[3]/9 + (65*G2[2])/18 - (17*G2[3])/108 + 
    (17*G2[5])/108 - (23*G2[6])/243 - (65*G2[9])/18 - G2[11]/8 - G2[12]/6 + 
    G2[15]/6 - (55*G2[17])/81 - G2[18]/6 + (8*G2[19])/81 - (23*G2[20])/36 + 
    G2[21]/3 - (17*G2[24])/27 + (17*G2[26])/54 + (17*G2[27])/54 + 
    (17*G2[28])/54 - (17*G2[30])/54 + G2[33]/9 + (109*G2[36])/486 - 
    (235*G2[39])/486 + G2[41]/9), 2*c[79] + c[104]/2 - (3*c[106])/2 + 
  c[108] - (3*c[111])/2 + c[113]/2 + A^2*((97*G2[2])/18 - (97*G2[9])/18), 
 (3*c[104])/2 - (3*c[107])/2 + 3*c[108] - c[111]/2 + c[114]/2 + 
  A^2*(-71/108 - (4657*C01)/2592 + (13*C02)/36 - (25*log2)/36 + (4*xi)/3 - 
    (13*C01*xi)/144 + (29*C02*xi)/324 + (31*log2*xi)/108 - G1eps[1]/6 + 
    (xi*G1eps[1])/6 - G1eps[2]/6 + G1eps[3]/6 - (xi*G1eps[3])/6 + 
    (2*G2[1])/9 + (4*G2[2])/3 + (xi*G2[2])/2 + G2[3]/36 - (xi*G2[3])/108 + 
    G2[5]/12 + (xi*G2[5])/108 + (23*G2[6])/27 - (4*xi*G2[6])/81 - G2[7]/6 - 
    (2*G2[8])/9 - (2*G2[9])/3 - (xi*G2[9])/2 - (35*G2[11])/144 + 
    (xi*G2[11])/72 - (25*G2[12])/72 - (xi*G2[12])/12 + (7*G2[13])/54 + 
    (25*G2[15])/72 + (xi*G2[15])/12 + (5*G2[16])/18 - (5*G2[17])/108 + 
    (2*xi*G2[17])/27 - (5*G2[18])/12 - (xi*G2[18])/12 + G2[19]/108 + 
    (5*xi*G2[19])/108 - (125*G2[20])/108 - (xi*G2[20])/9 + (4*G2[21])/9 + 
    (xi*G2[21])/6 + (23*G2[24])/27 - (xi*G2[24])/27 + G2[25]/18 - 
    (4*G2[26])/27 + (xi*G2[26])/54 - (25*G2[27])/27 + (xi*G2[27])/54 - 
    (29*G2[28])/54 + (xi*G2[28])/54 + (29*G2[30])/54 - (xi*G2[30])/54 - 
    G2[31]/9 + G2[32]/9 + G2[33]/18 - (xi*G2[33])/6 + (121*G2[36])/108 - 
    (11*xi*G2[36])/324 - (19*G2[39])/36 + (5*xi*G2[39])/324 + G2[41]/6 - 
    (xi*G2[41])/6), 2*c[80] - c[83]/2 + c[84] + c[112] - 2*c[113] + 
  A^2*(-52/27 + (877*C01)/648 - (241*C02)/486 + (7*log2)/162 - 
    (2*G1eps[1])/9 - G1eps[2]/9 + (2*G1eps[3])/9 + (61*G2[2])/9 - 
    (2*G2[3])/9 + (2*G2[5])/9 - (74*G2[6])/243 - (61*G2[9])/9 + G2[11]/36 - 
    G2[12]/6 + G2[15]/6 - (89*G2[17])/162 - G2[18]/6 + (7*G2[19])/162 - 
    (7*G2[20])/27 + G2[21]/3 - (8*G2[24])/9 + (4*G2[26])/9 + (4*G2[27])/9 + 
    (4*G2[28])/9 - (4*G2[30])/9 + (2*G2[33])/9 + (11*G2[36])/243 - 
    (92*G2[39])/243 + (2*G2[41])/9), c[79] + 2*c[81] - (3*c[84])/2 + 
  c[85]/2 + c[113] - c[114] + A^2*(98/27 - (16181*C01)/2592 + 
    (1633*C02)/486 - (5*log2)/81 + xi/9 - (55*C01*xi)/864 - (2*C02*xi)/27 + 
    G1eps[1]/3 + G1eps[2]/18 - G1eps[3]/3 - G1eps[4]/54 - (xi*G1eps[4])/54 + 
    (4*G2[1])/27 + (47*G2[2])/18 - (83*xi*G2[2])/18 + (2*G2[3])/3 + 
    (xi*G2[3])/27 - (4*G2[5])/9 - (xi*G2[5])/27 + (194*G2[6])/243 + 
    (2*xi*G2[6])/27 - (2*G2[7])/9 - (2*G2[8])/27 - (17*G2[9])/6 + 
    (83*xi*G2[9])/18 + (83*G2[11])/432 - (xi*G2[11])/48 + (11*G2[12])/27 - 
    (7*xi*G2[12])/72 + (13*G2[13])/54 - (11*G2[15])/27 + (7*xi*G2[15])/72 + 
    (13*G2[16])/54 + (1223*G2[17])/648 + (xi*G2[17])/12 + (17*G2[18])/72 - 
    (7*xi*G2[18])/72 + (47*G2[19])/162 - (xi*G2[19])/18 + (73*G2[20])/72 - 
    (5*xi*G2[20])/27 - (97*G2[21])/108 + (7*xi*G2[21])/36 + (58*G2[24])/27 + 
    (4*xi*G2[24])/27 + G2[25]/9 - (35*G2[26])/27 - (2*xi*G2[26])/27 - 
    (35*G2[27])/27 - (2*xi*G2[27])/27 - (35*G2[28])/27 - (2*xi*G2[28])/27 + 
    (35*G2[30])/27 + (2*xi*G2[30])/27 - (2*G2[31])/9 + (2*G2[32])/9 - 
    (5*G2[33])/9 + (35*G2[36])/486 + (11*xi*G2[36])/54 + (230*G2[39])/243 - 
    (7*xi*G2[39])/54 - G2[41]/3), -2*c[79] + 2*c[82] + (3*c[83])/2 - c[85] - 
  c[112] + 2*c[114] + A^2*(22/27 + (169*C01)/144 + (17*C02)/54 - 
    (25*log2)/54 - (20*xi)/27 - (2077*C01*xi)/1296 + (49*C02*xi)/81 - 
    (4*log2*xi)/27 + (5*G1eps[4])/27 - (xi*G1eps[4])/27 - (2*G2[1])/27 + 
    (2*G2[2])/3 - (23*xi*G2[2])/9 + G2[3]/3 + (2*xi*G2[3])/27 - G2[5]/3 - 
    (2*xi*G2[5])/27 + (8*G2[6])/27 + (16*xi*G2[6])/81 + (4*G2[8])/27 - 
    (2*G2[9])/3 + (23*xi*G2[9])/9 - (101*G2[11])/216 + (7*xi*G2[11])/72 + 
    (2*G2[12])/27 + (xi*G2[12])/36 - G2[13]/3 - (2*G2[15])/27 - 
    (xi*G2[15])/36 - (13*G2[16])/27 + G2[17]/36 + (5*xi*G2[17])/9 + 
    (5*G2[18])/12 + (xi*G2[18])/36 - G2[19]/6 + (4*xi*G2[19])/27 - 
    (73*G2[20])/108 + (11*xi*G2[20])/54 + G2[21]/54 - (xi*G2[21])/18 + 
    (8*G2[24])/9 + (8*xi*G2[24])/27 - (4*G2[26])/9 - (4*xi*G2[26])/27 - 
    (4*G2[27])/9 - (4*xi*G2[27])/27 - (4*G2[28])/9 - (4*xi*G2[28])/27 + 
    (4*G2[30])/9 + (4*xi*G2[30])/27 + (7*G2[36])/27 + (2*xi*G2[36])/81 + 
    (5*G2[39])/27 + (10*xi*G2[39])/81), c[83]/2 + 2*c[86] - c[87] - c[109] + 
  2*c[110] + A^2*(-128/27 - (1241*C01)/432 + (113*C02)/162 - (7*log2)/6 + 
    (50*xi)/27 - (1645*C01*xi)/1296 + (5*C02*xi)/9 + (5*log2*xi)/27 + 
    (2*xi*G1eps[1])/9 - G1eps[2]/9 - (2*xi*G1eps[3])/9 - G1eps[4]/9 - 
    (xi*G1eps[4])/27 - (11*G2[1])/27 - (148*G2[2])/9 + (73*xi*G2[2])/9 + 
    (11*G2[3])/54 + (4*xi*G2[3])/27 - (55*G2[5])/54 - (4*xi*G2[5])/27 + 
    (37*G2[6])/81 + (4*xi*G2[6])/27 + (2*G2[7])/3 + (2*G2[8])/9 + 
    (140*G2[9])/9 - (73*xi*G2[9])/9 - (43*G2[11])/72 - (xi*G2[11])/72 - 
    (11*G2[12])/36 - (7*xi*G2[12])/36 + (29*G2[13])/27 + (11*G2[15])/36 + 
    (7*xi*G2[15])/36 + (137*G2[17])/162 + (5*xi*G2[17])/9 + (65*G2[18])/108 - 
    (7*xi*G2[18])/36 + (37*G2[19])/162 - (25*G2[20])/81 - (17*xi*G2[20])/54 + 
    (11*G2[21])/18 + (7*xi*G2[21])/18 + (22*G2[24])/9 + (16*xi*G2[24])/27 - 
    (11*G2[25])/27 - (34*G2[26])/27 - (8*xi*G2[26])/27 + (4*G2[27])/9 - 
    (8*xi*G2[27])/27 - (11*G2[28])/27 - (8*xi*G2[28])/27 + (11*G2[30])/27 + 
    (8*xi*G2[30])/27 + (22*G2[31])/27 - (22*G2[32])/27 + (22*G2[33])/27 - 
    (2*xi*G2[33])/9 - (73*G2[36])/81 - (xi*G2[36])/27 + (181*G2[39])/81 + 
    (xi*G2[39])/3 - (2*xi*G2[41])/9 - (13*G2[42])/27 - (11*G2[43])/9), 
 c[79] + c[84]/2 + c[86] - c[88] - (3*c[109])/2 + c[110] + 
  A^2*(-149/54 - (355*C01)/108 + (653*C02)/972 - (173*log2)/324 + xi + 
    (73*C01*xi)/216 + (7*C02*xi)/162 + (7*log2*xi)/27 + (xi*G1eps[1])/9 - 
    G1eps[2]/18 - (xi*G1eps[3])/9 - G1eps[4]/27 - (8*G2[1])/27 - 
    (79*G2[2])/9 + 5*xi*G2[2] + (47*G2[3])/108 - (xi*G2[3])/27 - 
    (95*G2[5])/108 + (xi*G2[5])/27 + (92*G2[6])/243 - (10*xi*G2[6])/81 + 
    (4*G2[7])/9 + (4*G2[8])/27 + (25*G2[9])/3 - 5*xi*G2[9] + (23*G2[11])/72 - 
    (xi*G2[11])/72 + (5*G2[12])/18 - (5*xi*G2[12])/36 - (25*G2[13])/27 - 
    (5*G2[15])/18 + (5*xi*G2[15])/36 + (463*G2[17])/324 - (xi*G2[17])/9 - 
    (7*G2[18])/54 - (5*xi*G2[18])/36 + (67*G2[19])/324 + (119*G2[20])/108 - 
    (5*xi*G2[20])/18 - (5*G2[21])/9 + (5*xi*G2[21])/18 + (35*G2[24])/27 - 
    (4*xi*G2[24])/27 - (2*G2[25])/9 - (35*G2[26])/54 + (2*xi*G2[26])/27 + 
    (13*G2[27])/54 + (2*xi*G2[27])/27 - (11*G2[28])/54 + (2*xi*G2[28])/27 + 
    (11*G2[30])/54 - (2*xi*G2[30])/27 + (4*G2[31])/9 - (4*G2[32])/9 + 
    (4*G2[33])/9 - (xi*G2[33])/9 - (83*G2[36])/243 - (8*xi*G2[36])/81 + 
    (254*G2[39])/243 + (2*xi*G2[39])/81 - (xi*G2[41])/9 + (7*G2[42])/27 + 
    (2*G2[43])/9), c[85]/2 + 3*c[86] - c[89] - c[109]/2 + c[110] + 
  A^2*(-235/54 - (1471*C01)/288 + (1853*C02)/972 - (521*log2)/324 + 
    (25*xi)/27 - (5335*C01*xi)/2592 + (5*C02*xi)/9 - (7*log2*xi)/54 + 
    (xi*G1eps[1])/9 - G1eps[2]/18 - (xi*G1eps[3])/9 - (7*G1eps[4])/54 - 
    (xi*G1eps[4])/54 - (8*G2[1])/27 - (325*G2[2])/18 + (149*xi*G2[2])/18 + 
    G2[3]/108 + (13*xi*G2[3])/54 - (3*G2[5])/4 - (13*xi*G2[5])/54 + 
    (266*G2[6])/243 + (8*xi*G2[6])/27 + (5*G2[7])/9 + (2*G2[8])/27 + 
    (313*G2[9])/18 - (149*xi*G2[9])/18 - (229*G2[11])/144 - (xi*G2[11])/144 - 
    (5*G2[12])/4 - (13*xi*G2[12])/72 + (197*G2[13])/54 + (5*G2[15])/4 + 
    (13*xi*G2[15])/72 + (5*G2[16])/18 + (85*G2[17])/216 + 
    (103*xi*G2[17])/108 + (65*G2[18])/72 - (13*xi*G2[18])/72 + 
    (71*G2[19])/324 - (5*xi*G2[19])/54 - (1507*G2[20])/648 - (xi*G2[20])/18 + 
    (9*G2[21])/4 + (13*xi*G2[21])/36 + (103*G2[24])/27 + (26*xi*G2[24])/27 - 
    (10*G2[25])/27 - (101*G2[26])/54 - (13*xi*G2[26])/27 - (25*G2[27])/54 - 
    (13*xi*G2[27])/27 - (7*G2[28])/6 - (13*xi*G2[28])/27 + (7*G2[30])/6 + 
    (13*xi*G2[30])/27 + (20*G2[31])/27 - (20*G2[32])/27 + (20*G2[33])/27 - 
    (xi*G2[33])/9 - (379*G2[36])/486 + (5*xi*G2[36])/54 + (1333*G2[39])/486 + 
    (7*xi*G2[39])/18 - (xi*G2[41])/9 - (11*G2[42])/9 - (8*G2[43])/3), 
 -c[79] + c[80] - c[87]/2 + c[88] + (3*c[112])/2 - c[113] + 
  A^2*(-19/54 + (1987*C01)/864 - (455*C02)/324 + (41*log2)/108 - 
    (673*C01*xi)/864 + (19*C02*xi)/54 - (log2*xi)/18 - G1eps[1]/9 - 
    G1eps[2]/18 + G1eps[3]/9 - G1eps[4]/54 - (xi*G1eps[4])/54 + 
    (7*G2[1])/54 + (49*G2[2])/6 - (13*xi*G2[2])/18 - (10*G2[3])/27 + 
    (xi*G2[3])/18 + (13*G2[5])/27 - (xi*G2[5])/18 - (79*G2[6])/162 + 
    (2*xi*G2[6])/27 - G2[7]/9 - G2[8]/27 - (143*G2[9])/18 + 
    (13*xi*G2[9])/18 + (77*G2[11])/144 + (xi*G2[11])/144 + (17*G2[12])/72 + 
    (xi*G2[12])/72 - (65*G2[13])/54 - (17*G2[15])/72 - (xi*G2[15])/72 - 
    G2[17]/2 + (29*xi*G2[17])/108 - (131*G2[18])/216 + (xi*G2[18])/72 + 
    G2[19]/12 + (xi*G2[19])/54 + (4*G2[20])/9 + (5*xi*G2[20])/54 - 
    (17*G2[21])/36 - (xi*G2[21])/36 - 2*G2[24] + (2*xi*G2[24])/9 + 
    G2[25]/18 + (19*G2[26])/18 - (xi*G2[26])/9 + (13*G2[27])/18 - 
    (xi*G2[27])/9 + (8*G2[28])/9 - (xi*G2[28])/9 - (8*G2[30])/9 + 
    (xi*G2[30])/9 - G2[31]/9 + G2[32]/9 + (44*G2[36])/81 - (xi*G2[36])/54 - 
    (241*G2[39])/162 + (7*xi*G2[39])/54 + G2[41]/9 + (25*G2[42])/54 + 
    (17*G2[43])/18), 2*c[79] + c[81] - (3*c[88])/2 + c[89]/2 + c[113]/2 - 
  (3*c[114])/2 + A^2*(169/54 - (5125*C01)/864 + (295*C02)/81 - 
    (97*log2)/108 - (11*xi)/9 - (619*C01*xi)/864 + (37*C02*xi)/108 - 
    (7*log2*xi)/36 + (5*G1eps[1])/18 - (xi*G1eps[1])/9 + (5*G1eps[2])/36 - 
    (xi*G1eps[2])/9 - (5*G1eps[3])/18 + (xi*G1eps[3])/9 + (4*G2[1])/27 + 
    (35*G2[2])/18 - (79*xi*G2[2])/18 + (2*G2[3])/3 + (11*xi*G2[3])/108 - 
    (5*G2[5])/9 - (11*xi*G2[5])/108 + (106*G2[6])/81 + (2*xi*G2[6])/9 - 
    G2[7]/6 - (2*G2[8])/27 - (13*G2[9])/6 + (79*xi*G2[9])/18 - 
    (353*G2[11])/432 - (7*xi*G2[11])/144 - (59*G2[12])/108 - (xi*G2[12])/18 + 
    (65*G2[13])/27 + (59*G2[15])/108 + (xi*G2[15])/18 + (10*G2[16])/27 + 
    (181*G2[17])/216 + (49*xi*G2[17])/216 + (95*G2[18])/108 - 
    (xi*G2[18])/18 + (5*G2[19])/27 + (xi*G2[19])/54 - (223*G2[20])/216 - 
    (5*xi*G2[20])/24 + (59*G2[21])/54 + (xi*G2[21])/9 + (92*G2[24])/27 + 
    (11*xi*G2[24])/27 + G2[25]/18 - (101*G2[26])/54 - (11*xi*G2[26])/54 - 
    (95*G2[27])/54 - (11*xi*G2[27])/54 - (49*G2[28])/27 - (11*xi*G2[28])/54 + 
    (49*G2[30])/27 + (11*xi*G2[30])/54 - G2[31]/9 + G2[32]/9 - 
    (7*G2[33])/18 + (xi*G2[33])/9 - (5*G2[36])/162 + (xi*G2[36])/3 + 
    (517*G2[39])/324 - (xi*G2[39])/54 - (5*G2[41])/18 + (xi*G2[41])/9 - 
    (25*G2[42])/27 - (17*G2[43])/9), -c[79] + c[82] + (3*c[87])/2 - c[89] - 
  c[112]/2 + c[114] + A^2*(-13/54 + (4099*C01)/864 - (2105*C02)/972 + 
    (149*log2)/324 - xi/9 - (151*C01*xi)/288 + (47*C02*xi)/81 - 
    (2*log2*xi)/27 + (5*G1eps[4])/54 + (xi*G1eps[4])/18 - (13*G2[1])/54 - 
    (73*G2[2])/18 + (49*xi*G2[2])/18 - (11*G2[3])/54 + (xi*G2[3])/54 + 
    (5*G2[5])/54 - (xi*G2[5])/54 - (433*G2[6])/486 + (2*xi*G2[6])/81 + 
    (2*G2[7])/9 + (7*G2[8])/27 + (23*G2[9])/6 - (49*xi*G2[9])/18 + 
    (73*G2[11])/432 + (7*xi*G2[11])/144 + (173*G2[12])/216 - 
    (5*xi*G2[12])/72 - (73*G2[13])/54 - (173*G2[15])/216 + (5*xi*G2[15])/72 - 
    (20*G2[16])/27 - (22*G2[17])/81 - (5*xi*G2[17])/108 + (103*G2[18])/216 - 
    (5*xi*G2[18])/72 - (49*G2[19])/324 + (5*xi*G2[19])/54 + (85*G2[20])/54 - 
    (5*xi*G2[20])/18 - (173*G2[21])/108 + (5*xi*G2[21])/36 - (16*G2[24])/9 + 
    (2*xi*G2[24])/27 - G2[25]/18 + (5*G2[26])/6 - (xi*G2[26])/27 + 
    (7*G2[27])/6 - (xi*G2[27])/27 + G2[28] - (xi*G2[28])/27 - G2[30] + 
    (xi*G2[30])/27 + G2[31]/9 - G2[32]/9 + G2[33]/9 - (125*G2[36])/486 - 
    (11*xi*G2[36])/81 - (307*G2[39])/486 + (14*xi*G2[39])/81 + 
    (25*G2[42])/54 + (17*G2[43])/18), -c[79] + (3*c[87])/2 + 2*c[90] - 
  c[91]/2 - c[110] + c[111] + A^2*(46/27 + (5431*C01)/864 - (646*C02)/243 + 
    (197*log2)/162 - (25*xi)/27 + (4027*C01*xi)/2592 - (C02*xi)/2 + 
    (log2*xi)/54 - (2*G1eps[1])/9 - (xi*G1eps[1])/9 + G1eps[2]/18 + 
    (2*G1eps[3])/9 + (xi*G1eps[3])/9 + G1eps[4]/18 + (xi*G1eps[4])/18 + 
    (7*G2[1])/18 + (73*G2[2])/6 - (13*xi*G2[2])/2 - (23*G2[3])/54 - 
    (xi*G2[3])/6 + (19*G2[5])/18 + (xi*G2[5])/6 - (413*G2[6])/486 - 
    (2*xi*G2[6])/9 - (5*G2[7])/9 - (7*G2[8])/27 - (199*G2[9])/18 + 
    (13*xi*G2[9])/2 + (67*G2[11])/144 - (xi*G2[11])/48 + (23*G2[12])/72 + 
    (xi*G2[12])/8 - (49*G2[13])/54 - (23*G2[15])/72 - (xi*G2[15])/8 - 
    (643*G2[17])/324 - (71*xi*G2[17])/108 - (29*G2[18])/216 + (xi*G2[18])/8 - 
    (13*G2[19])/27 + (xi*G2[19])/27 + (151*G2[20])/162 + (xi*G2[20])/9 - 
    (23*G2[21])/36 - (xi*G2[21])/4 - (92*G2[24])/27 - (2*xi*G2[24])/3 + 
    (17*G2[25])/54 + (35*G2[26])/18 + (xi*G2[26])/3 + (11*G2[27])/54 + 
    (xi*G2[27])/3 + (29*G2[28])/27 + (xi*G2[28])/3 - (29*G2[30])/27 - 
    (xi*G2[30])/3 - (17*G2[31])/27 + (17*G2[32])/27 - (11*G2[33])/27 + 
    (xi*G2[33])/9 + (202*G2[36])/243 - (xi*G2[36])/9 - (1259*G2[39])/486 - 
    (2*xi*G2[39])/9 + (2*G2[41])/9 + (xi*G2[41])/9 + (13*G2[42])/54 + 
    (11*G2[43])/18), -2*c[79] + (3*c[88])/2 + c[90] - c[92]/2 - c[110]/2 + 
  (3*c[111])/2 + A^2*(199/108 + (1937*C01)/144 - (1735*C02)/324 + 
    (83*log2)/54 - (17*xi)/9 - (1039*C01*xi)/864 + (19*C02*xi)/54 - 
    (log2*xi)/3 - (xi*G1eps[1])/6 + (5*G1eps[2])/36 - (xi*G1eps[2])/9 + 
    (xi*G1eps[3])/6 + (7*G2[1])/27 + (179*G2[2])/18 - (52*xi*G2[2])/9 - 
    (121*G2[3])/108 + (2*xi*G2[3])/27 + (145*G2[5])/108 - (2*xi*G2[5])/27 - 
    (154*G2[6])/81 + (4*xi*G2[6])/27 - (2*G2[7])/9 - (2*G2[8])/27 - 
    (19*G2[9])/2 + (52*xi*G2[9])/9 - G2[11]/9 + (xi*G2[11])/16 - G2[12]/18 + 
    (xi*G2[12])/12 - (7*G2[13])/54 + G2[15]/18 - (xi*G2[15])/12 - 
    (239*G2[17])/54 + (91*xi*G2[17])/216 + (4*G2[18])/27 + (xi*G2[18])/12 - 
    (5*G2[19])/12 + (5*xi*G2[19])/108 - (5*G2[20])/18 + (23*xi*G2[20])/72 + 
    G2[21]/9 - (xi*G2[21])/6 - (137*G2[24])/27 + (8*xi*G2[24])/27 + 
    G2[25]/9 + (143*G2[26])/54 - (4*xi*G2[26])/27 + (107*G2[27])/54 - 
    (4*xi*G2[27])/27 + (125*G2[28])/54 - (4*xi*G2[28])/27 - (125*G2[30])/54 + 
    (4*xi*G2[30])/27 - (2*G2[31])/9 + (2*G2[32])/9 - (2*G2[33])/9 + 
    (xi*G2[33])/6 + (13*G2[36])/324 + (11*xi*G2[36])/108 - (220*G2[39])/81 + 
    (17*xi*G2[39])/108 + (xi*G2[41])/6 - (7*G2[42])/54 - G2[43]/9), 
 (3*c[89])/2 + 3*c[90] - c[93]/2 - (3*c[110])/2 + c[111]/2 + 
  A^2*(-65/36 + (95*C01)/144 - (2095*C02)/972 + (53*log2)/162 - (73*xi)/54 + 
    (1493*C01*xi)/2592 - (17*C02*xi)/162 - (4*log2*xi)/27 - G1eps[1]/3 - 
    (xi*G1eps[1])/6 + G1eps[2]/12 + G1eps[3]/3 + (xi*G1eps[3])/6 + 
    (2*G2[1])/27 + (23*G2[2])/6 - (4*xi*G2[2])/3 - (23*G2[3])/108 - 
    (xi*G2[3])/27 + (13*G2[5])/36 + (xi*G2[5])/27 - (163*G2[6])/243 - 
    (4*xi*G2[6])/81 - G2[7]/9 - (61*G2[9])/18 + (4*xi*G2[9])/3 + 
    (41*G2[11])/36 - (xi*G2[11])/16 + (43*G2[12])/36 + (5*xi*G2[12])/36 - 
    (35*G2[13])/18 - (43*G2[15])/36 - (5*xi*G2[15])/36 - (5*G2[16])/9 + 
    (125*G2[17])/108 - (59*xi*G2[17])/216 + (2*G2[18])/9 + (5*xi*G2[18])/36 - 
    (97*G2[19])/324 + (xi*G2[19])/36 + (1015*G2[20])/324 + 
    (19*xi*G2[20])/216 - (17*G2[21])/9 - (5*xi*G2[21])/18 - (55*G2[24])/27 - 
    (4*xi*G2[24])/27 + (2*G2[25])/27 + (7*G2[26])/6 + (2*xi*G2[26])/27 + 
    (31*G2[27])/54 + (2*xi*G2[27])/27 + (47*G2[28])/54 + (2*xi*G2[28])/27 - 
    (47*G2[30])/54 - (2*xi*G2[30])/27 - (4*G2[31])/27 + (4*G2[32])/27 + 
    (5*G2[33])/27 + (xi*G2[33])/6 + (229*G2[36])/972 - (29*xi*G2[36])/324 - 
    (325*G2[39])/243 + (5*xi*G2[39])/324 + G2[41]/3 + (xi*G2[41])/6 + 
    (11*G2[42])/18 + (4*G2[43])/3), 3*c[80] - c[91]/2 + c[92] + c[112]/2 - 
  c[113] + A^2*(-25/27 + (593*C01)/648 - (145*C02)/972 + (55*log2)/324 - 
    G1eps[1]/9 - G1eps[2]/18 + G1eps[3]/9 + (17*G2[2])/3 - (4*G2[3])/27 + 
    (4*G2[5])/27 - (67*G2[6])/243 - (17*G2[9])/3 - (5*G2[12])/36 + 
    (5*G2[15])/36 - (32*G2[17])/81 - (5*G2[18])/36 + (19*G2[19])/324 - 
    (31*G2[20])/108 + (5*G2[21])/18 - (16*G2[24])/27 + (8*G2[26])/27 + 
    (8*G2[27])/27 + (8*G2[28])/27 - (8*G2[30])/27 + G2[33]/9 - 
    (91*G2[36])/486 - (13*G2[39])/243 + G2[41]/9), 
 3*c[81] - (3*c[92])/2 + c[93]/2 + (3*c[113])/2 - c[114]/2 + 
  A^2*(19/6 - (5617*C01)/2592 + (388*C02)/243 + (215*log2)/324 + xi/18 + 
    (611*C01*xi)/864 - (37*C02*xi)/108 + (7*log2*xi)/36 + G1eps[1]/2 + 
    G1eps[2]/12 - G1eps[3]/2 - G2[1]/9 + (11*G2[2])/6 - (49*xi*G2[2])/18 + 
    (4*G2[3])/27 - (7*xi*G2[3])/108 - (7*G2[5])/27 + (7*xi*G2[5])/108 - 
    (47*G2[6])/243 - (2*xi*G2[6])/27 + G2[7]/6 - (5*G2[9])/2 + 
    (49*xi*G2[9])/18 + (7*G2[11])/144 - (xi*G2[11])/144 + (11*G2[12])/18 - 
    (xi*G2[12])/6 + (13*G2[13])/27 - (11*G2[15])/18 + (xi*G2[15])/6 + 
    G2[16]/9 + (427*G2[17])/648 - (41*xi*G2[17])/216 + (19*G2[18])/36 - 
    (xi*G2[18])/6 + (23*G2[19])/81 - (xi*G2[19])/54 + (301*G2[20])/216 - 
    (67*xi*G2[20])/216 - (25*G2[21])/18 + (xi*G2[21])/3 + (20*G2[24])/27 - 
    (7*xi*G2[24])/27 - G2[25]/18 - (35*G2[26])/54 + (7*xi*G2[26])/54 + 
    (7*G2[27])/54 + (7*xi*G2[27])/54 - (7*G2[28])/27 + (7*xi*G2[28])/54 + 
    (7*G2[30])/27 - (7*xi*G2[30])/54 + G2[31]/9 - G2[32]/9 - (7*G2[33])/18 - 
    (545*G2[36])/486 + (5*xi*G2[36])/27 + (1369*G2[39])/972 - 
    (17*xi*G2[39])/54 - G2[41]/2), 3*c[82] + (3*c[91])/2 - c[93] - 
  (3*c[112])/2 + c[114] + A^2*(34/27 - (5557*C01)/648 + (2587*C02)/972 - 
    (715*log2)/324 - xi/27 + (37*C01*xi)/108 + (11*C02*xi)/486 + 
    (19*log2*xi)/162 + G1eps[4]/9 + (2*G2[1])/9 - G2[2]/3 - (17*xi*G2[2])/9 + 
    (67*G2[3])/54 - (2*xi*G2[3])/27 - (55*G2[5])/54 + (2*xi*G2[5])/27 + 
    (511*G2[6])/243 - (20*xi*G2[6])/243 - G2[7]/3 + (7*G2[9])/9 + 
    (17*xi*G2[9])/9 + G2[11]/24 + (xi*G2[11])/72 + G2[12]/9 + 
    (xi*G2[12])/36 - (14*G2[13])/27 - G2[15]/9 - (xi*G2[15])/36 - 
    (2*G2[16])/9 + (281*G2[17])/81 - (22*xi*G2[17])/81 + (5*G2[18])/18 + 
    (xi*G2[18])/36 - (97*G2[19])/324 + (8*xi*G2[19])/81 + (5*G2[20])/108 - 
    (5*xi*G2[20])/54 + G2[21]/9 - (xi*G2[21])/18 + (122*G2[24])/27 - 
    (8*xi*G2[24])/27 + G2[25]/9 - (58*G2[26])/27 + (4*xi*G2[26])/27 - 
    (76*G2[27])/27 + (4*xi*G2[27])/27 - (67*G2[28])/27 + (4*xi*G2[28])/27 + 
    (67*G2[30])/27 - (4*xi*G2[30])/27 - (2*G2[31])/9 + (2*G2[32])/9 - 
    (2*G2[33])/9 + (425*G2[36])/243 - (59*xi*G2[36])/486 + (124*G2[39])/243 - 
    (13*xi*G2[39])/486), 2*c[79] - (3*c[83])/2 + c[91] + 2*c[94] + c[109] - 
  2*c[111] + A^2*(4/27 - (335*C01)/324 + (277*C02)/486 - (73*log2)/162 + 
    (7*G2[2])/3 + (11*G2[3])/54 - (11*G2[5])/54 + (128*G2[6])/243 - 
    (7*G2[9])/3 - G2[11]/6 - G2[12]/18 + G2[15]/18 + (41*G2[17])/162 - 
    G2[18]/18 + (11*G2[19])/162 - (29*G2[20])/54 + G2[21]/9 + 
    (22*G2[24])/27 - (11*G2[26])/27 - (11*G2[27])/27 - (11*G2[28])/27 + 
    (11*G2[30])/27 + (124*G2[36])/243 - (25*G2[39])/243), 
 c[79] - (3*c[84])/2 + c[92] + c[94] + c[109]/2 - c[111] + 
  A^2*(5/27 - (889*C01)/432 + (347*C02)/324 - (47*log2)/108 + (22*G2[2])/9 + 
    (29*G2[3])/108 - (29*G2[5])/108 + (44*G2[6])/81 - (22*G2[9])/9 - 
    G2[11]/8 - G2[12]/12 + G2[15]/12 + (31*G2[17])/54 - G2[18]/12 + 
    G2[19]/12 - (13*G2[20])/27 + G2[21]/6 + (29*G2[24])/27 - (29*G2[26])/54 - 
    (29*G2[27])/54 - (29*G2[28])/54 + (29*G2[30])/54 + (28*G2[36])/81 + 
    (31*G2[39])/162), (-3*c[85])/2 + c[93] + 3*c[94] + (3*c[109])/2 - 
  c[111] + A^2*(62/27 + (6683*C01)/2592 + (677*C02)/972 + (67*log2)/324 + 
    (241*C01*xi)/288 - (47*C02*xi)/162 + (5*log2*xi)/54 + G1eps[4]/18 + 
    (xi*G1eps[4])/18 + (2*G2[1])/9 - G2[2]/6 + (3*xi*G2[2])/2 + 
    (13*G2[3])/36 - (5*xi*G2[3])/54 + G2[5]/12 + (5*xi*G2[5])/54 + 
    (116*G2[6])/243 - (10*xi*G2[6])/81 - G2[7]/3 - (2*G2[8])/9 + 
    (5*G2[9])/6 - (3*xi*G2[9])/2 - (5*G2[11])/16 + (5*xi*G2[11])/144 - 
    (5*G2[12])/18 - (xi*G2[12])/24 - (17*G2[13])/54 + (5*G2[15])/18 + 
    (xi*G2[15])/24 + (5*G2[16])/18 - (955*G2[17])/648 - (43*xi*G2[17])/108 - 
    (25*G2[18])/72 - (xi*G2[18])/24 - (5*G2[19])/324 + (xi*G2[19])/54 - 
    (271*G2[20])/216 - (xi*G2[20])/6 + (11*G2[21])/36 + (xi*G2[21])/12 - 
    (7*G2[24])/27 - (10*xi*G2[24])/27 + (2*G2[25])/9 + (13*G2[26])/54 + 
    (5*xi*G2[26])/27 - (47*G2[27])/54 + (5*xi*G2[27])/27 - (17*G2[28])/54 + 
    (5*xi*G2[28])/27 + (17*G2[30])/54 - (5*xi*G2[30])/27 - (4*G2[31])/9 + 
    (4*G2[32])/9 - (4*G2[33])/9 + (461*G2[36])/486 - (7*xi*G2[36])/162 - 
    (262*G2[39])/243 - (23*xi*G2[39])/162), -c[95] + c[98] + 2*c[109] - 
  2*c[112] + 4*c[115] + A^2*(-4/27 + (824*C01)/81 - (224*C02)/81 + 
    (14*log2)/9 - (61*C01*xi)/27 + (50*C02*xi)/81 - (8*log2*xi)/27 - 
    (4*G1eps[4])/27 + 11*G2[2] - (22*xi*G2[2])/3 - (31*G2[3])/27 + 
    (8*xi*G2[3])/27 + (31*G2[5])/27 - (8*xi*G2[5])/27 - (80*G2[6])/81 + 
    (32*xi*G2[6])/81 - 11*G2[9] + (22*xi*G2[9])/3 - (2*G2[10])/9 + 
    (2*G2[12])/9 + (16*G2[13])/27 - (2*G2[15])/9 - (100*G2[17])/27 + 
    (26*xi*G2[17])/27 + (2*G2[18])/9 - (23*G2[19])/27 + (2*xi*G2[19])/27 + 
    (4*G2[20])/9 - (4*G2[21])/9 + (8*G2[22])/9 - (4*G2[23])/9 - 
    (112*G2[24])/27 + (32*xi*G2[24])/27 + (77*G2[26])/27 - 
    (16*xi*G2[26])/27 + (74*G2[27])/27 - (16*xi*G2[27])/27 + (74*G2[28])/27 - 
    (16*xi*G2[28])/27 - (74*G2[30])/27 + (16*xi*G2[30])/27 - (8*G2[34])/9 - 
    (28*G2[36])/81 + (4*xi*G2[36])/81 + (2*G2[37])/9 + (4*G2[38])/9 - 
    (311*G2[39])/81 + (44*xi*G2[39])/81 - (10*G2[40])/9), 
 -c[95]/2 + c[99] + c[109] - 2*c[113] + 2*c[115] + 
  A^2*(41/27 + (1849*C01)/324 - (751*C02)/243 + (95*log2)/162 - 
    (83*C01*xi)/36 + (17*C02*xi)/27 - (log2*xi)/2 - (2*G1eps[1])/9 - 
    G1eps[2]/9 + (2*G1eps[3])/9 - G1eps[4]/9 - (xi*G1eps[4])/27 - 
    (25*G2[2])/18 + (xi*G2[2])/6 - (29*G2[3])/54 + (31*xi*G2[3])/108 + 
    (29*G2[5])/54 - (31*xi*G2[5])/108 - (217*G2[6])/243 + (4*xi*G2[6])/9 + 
    (25*G2[9])/18 - (xi*G2[9])/6 - (2*G2[10])/9 - G2[12]/9 + (2*G2[13])/9 + 
    G2[15]/9 - (313*G2[17])/162 + (35*xi*G2[17])/36 - G2[18]/9 - 
    (17*G2[19])/81 + (2*xi*G2[19])/27 - (2*G2[20])/9 + (2*G2[21])/9 - 
    (4*G2[22])/9 + (4*G2[23])/9 - (64*G2[24])/27 + (31*xi*G2[24])/27 + 
    (4*G2[25])/9 + (41*G2[26])/27 - (31*xi*G2[26])/54 + (187*G2[27])/54 - 
    (31*xi*G2[27])/54 + (56*G2[28])/27 - (31*xi*G2[28])/54 - (56*G2[30])/27 + 
    (31*xi*G2[30])/54 - (2*G2[33])/3 - (16*G2[34])/9 + (101*G2[36])/486 + 
    (2*xi*G2[36])/9 + (2*G2[37])/9 + (8*G2[38])/9 - (163*G2[39])/243 + 
    (19*xi*G2[39])/54 - (10*G2[40])/9 - (2*G2[41])/9), 
 2*c[79] - (3*c[95])/2 + c[100] + c[109] - 2*c[114] + 2*c[115] + 
  A^2*(4/9 - (20*C01)/27 + (253*C02)/486 - (37*log2)/162 - (14*xi)/27 - 
    (811*C01*xi)/324 + (167*C02*xi)/162 - (5*log2*xi)/18 - 
    (2*xi*G1eps[4])/27 - (19*G2[1])/27 + (191*G2[2])/18 - (227*xi*G2[2])/18 + 
    (17*xi^2*G2[2])/9 - (37*G2[3])/54 + (29*xi*G2[3])/108 + G2[5]/54 - 
    (29*xi*G2[5])/108 - (271*G2[6])/243 + (37*xi*G2[6])/81 + (2*G2[7])/3 + 
    (14*G2[8])/27 - (223*G2[9])/18 + (227*xi*G2[9])/18 - (17*xi^2*G2[9])/9 - 
    (2*G2[10])/9 + (11*G2[11])/54 - (xi*G2[11])/18 - G2[12]/54 + 
    (xi*G2[12])/18 + (14*G2[13])/9 + G2[15]/54 - (xi*G2[15])/18 + 
    (10*G2[16])/27 - (53*G2[17])/81 + (109*xi*G2[17])/108 - (5*G2[18])/18 + 
    (xi*G2[18])/18 - (5*G2[19])/81 + (5*xi*G2[19])/27 - (5*G2[20])/18 + 
    (xi*G2[20])/18 + G2[21]/27 - (xi*G2[21])/9 - (4*G2[22])/9 + 
    (4*G2[23])/9 + (29*xi*G2[24])/27 + G2[25]/9 - (2*G2[26])/9 - 
    (29*xi*G2[26])/54 + (7*G2[27])/2 - (29*xi*G2[27])/54 + (14*G2[28])/9 - 
    (29*xi*G2[28])/54 - (14*G2[30])/9 + (29*xi*G2[30])/54 + (2*G2[31])/3 - 
    (2*G2[32])/3 - (2*G2[33])/9 - (16*G2[34])/9 - (1087*G2[36])/486 + 
    (8*xi*G2[36])/81 + (2*G2[37])/9 + (8*G2[38])/9 + (530*G2[39])/243 + 
    (71*xi*G2[39])/162 - (10*G2[40])/9 - (4*G2[41])/9), 
 -c[96] + c[98]/2 + 2*c[110] - c[112] + 2*c[115] + 
  A^2*(-34/9 - (793*C01)/648 + (209*C02)/162 - (5*log2)/54 + (16*xi)/9 - 
    (41*C01*xi)/24 + (149*C02*xi)/162 + (13*log2*xi)/54 + (2*xi*G1eps[1])/9 - 
    G1eps[2]/9 - (2*xi*G1eps[3])/9 - (2*G1eps[4])/27 - (7*G2[2])/2 + 
    (5*xi*G2[2])/9 + (xi^2*G2[2])/9 + (7*G2[3])/27 + (5*xi*G2[3])/36 - 
    (7*G2[5])/27 - (5*xi*G2[5])/36 + (70*G2[6])/81 + (13*xi*G2[6])/81 + 
    (7*G2[9])/2 - (5*xi*G2[9])/9 - (xi^2*G2[9])/9 - G2[11]/36 - 
    (xi*G2[11])/36 + G2[12]/9 + (2*G2[13])/27 - G2[15]/9 + (25*G2[17])/54 + 
    (67*xi*G2[17])/108 + G2[18]/9 - (13*G2[19])/27 + (5*xi*G2[19])/27 + 
    (13*G2[20])/54 + (xi*G2[20])/54 - (2*G2[21])/9 + (4*G2[22])/3 - 
    (8*G2[23])/9 + (10*G2[24])/9 + (5*xi*G2[24])/9 - (4*G2[25])/9 - 
    G2[26]/9 - (5*xi*G2[26])/18 - (3*G2[27])/2 - (5*xi*G2[27])/18 - 
    (7*G2[28])/9 - (5*xi*G2[28])/18 + (7*G2[30])/9 + (5*xi*G2[30])/18 + 
    (8*G2[33])/9 - (2*xi*G2[33])/9 + (8*G2[34])/9 - (95*G2[36])/162 - 
    (13*xi*G2[36])/81 - (4*G2[38])/9 - (65*G2[39])/81 + (71*xi*G2[39])/162 + 
    (4*G2[41])/9 - (2*xi*G2[41])/9), -c[96]/2 + c[99]/2 + c[110] - c[113] + 
  3*c[115] + A^2*(-59/54 - (3841*C01)/1296 + (43*C02)/972 - (167*log2)/162 + 
    (8*xi)/9 - (329*C01*xi)/108 + (355*C02*xi)/324 - (7*log2*xi)/27 - 
    G1eps[1]/9 + (xi*G1eps[1])/9 - G1eps[2]/9 + G1eps[3]/9 - 
    (xi*G1eps[3])/9 - (7*G1eps[4])/54 - (xi*G1eps[4])/54 - (317*G2[2])/36 + 
    (121*xi*G2[2])/36 + (xi^2*G2[2])/6 - (67*G2[3])/108 + (13*xi*G2[3])/36 + 
    (67*G2[5])/108 - (13*xi*G2[5])/36 + (911*G2[6])/486 + (77*xi*G2[6])/162 + 
    (317*G2[9])/36 - (121*xi*G2[9])/36 - (xi^2*G2[9])/6 - (11*G2[10])/18 - 
    (xi*G2[11])/72 - G2[12]/12 - (xi*G2[12])/36 + (74*G2[13])/27 + 
    G2[15]/12 + (xi*G2[15])/36 + (131*G2[17])/324 + (133*xi*G2[17])/108 - 
    G2[18]/12 - (xi*G2[18])/36 - (1105*G2[19])/324 + (xi*G2[19])/9 - 
    (5*G2[20])/36 - (xi*G2[20])/27 + G2[21]/6 + (xi*G2[21])/18 + 
    (8*G2[22])/3 - (13*G2[23])/9 + (82*G2[24])/27 + (13*xi*G2[24])/9 + 
    (109*G2[26])/108 - (13*xi*G2[26])/18 + (151*G2[27])/108 - 
    (13*xi*G2[27])/18 + (29*G2[28])/54 - (13*xi*G2[28])/18 - (29*G2[30])/54 + 
    (13*xi*G2[30])/18 + G2[33]/9 - (xi*G2[33])/9 - (8*G2[34])/3 - 
    (208*G2[36])/243 + (13*xi*G2[36])/162 + (11*G2[37])/18 + (13*G2[38])/9 - 
    (800*G2[39])/243 + (52*xi*G2[39])/81 - (13*G2[40])/6 + G2[41]/9 - 
    (xi*G2[41])/9), c[79] - (3*c[96])/2 + c[100]/2 + c[110] - c[114] + 
  c[115] + A^2*(-25/18 + (731*C01)/432 - (233*C02)/486 - (49*log2)/162 - 
    (8*xi)/3 - (1909*C01*xi)/216 + (287*C02*xi)/81 + (16*log2*xi)/27 + 
    (4*C02*xi^2)/81 - (4*log2*xi^2)/27 + (xi*G1eps[1])/9 - G1eps[2]/18 - 
    (xi*G1eps[3])/9 - G1eps[4]/27 - (11*G2[1])/27 - (xi*G2[1])/27 + 
    (25*G2[2])/12 - (163*xi*G2[2])/36 + xi^2*G2[2] + (23*G2[3])/54 + 
    (4*xi*G2[3])/27 + (xi^2*G2[3])/27 - (35*G2[5])/54 - (4*xi*G2[5])/27 - 
    (xi^2*G2[5])/27 - (253*G2[6])/243 + (83*xi*G2[6])/81 + 
    (4*xi^2*G2[6])/81 + G2[7]/3 + (16*G2[8])/27 - (4*xi*G2[8])/27 - 
    (131*G2[9])/36 + (19*xi*G2[9])/4 - xi^2*G2[9] - G2[10]/3 + 
    (2*xi*G2[10])/9 + (181*G2[11])/216 + (xi*G2[11])/9 - (xi^2*G2[11])/18 + 
    (241*G2[12])/216 - (7*xi*G2[12])/24 - (46*G2[13])/27 + 
    (17*xi*G2[13])/27 - (241*G2[15])/216 + (7*xi*G2[15])/24 - 
    (11*G2[16])/54 + (7*xi*G2[16])/18 + (371*G2[17])/648 + 
    (439*xi*G2[17])/216 + (2*xi^2*G2[17])/27 - G2[18]/9 - (16*xi*G2[18])/27 - 
    (43*G2[19])/162 + (xi*G2[19])/9 + (163*G2[20])/72 - (145*xi*G2[20])/216 - 
    (xi^2*G2[20])/27 - (58*G2[21])/27 + (xi*G2[21])/2 - (4*G2[22])/9 + 
    (8*xi*G2[22])/9 + (2*G2[23])/9 - (4*xi*G2[23])/9 - (10*G2[24])/27 + 
    (68*xi*G2[24])/27 + (4*xi^2*G2[24])/27 - G2[25]/9 - (4*xi*G2[25])/9 - 
    (35*G2[26])/54 - (34*xi*G2[26])/27 - (2*xi^2*G2[26])/27 + 
    (53*G2[27])/27 - (82*xi*G2[27])/27 - (2*xi^2*G2[27])/27 + 
    (14*G2[28])/27 - (52*xi*G2[28])/27 - (2*xi^2*G2[28])/27 - 
    (14*G2[30])/27 + (52*xi*G2[30])/27 + (2*xi^2*G2[30])/27 + (2*G2[31])/9 - 
    (2*G2[32])/9 + (2*G2[33])/9 + (7*xi*G2[33])/9 - (4*G2[34])/9 + 
    (4*xi*G2[34])/3 - (259*G2[36])/486 - (247*xi*G2[36])/162 + 
    (14*xi^2*G2[36])/81 + G2[37]/3 - (2*xi*G2[37])/9 + (2*G2[38])/3 - 
    (4*xi*G2[38])/9 + (439*G2[39])/486 + (235*xi*G2[39])/162 - 
    (8*xi^2*G2[39])/81 - (7*G2[40])/9 + (2*xi*G2[40])/9 + (xi*G2[41])/3 + 
    (13*G2[42])/18 + (xi*G2[42])/54 + (3*G2[43])/2 + (xi*G2[43])/9), 
 -2*c[79] - c[97] + (3*c[98])/2 + 2*c[111] - c[112] + 2*c[115] + 
  A^2*(-115/27 - (4511*C01)/648 + (404*C02)/81 - (5*log2)/18 + (2*xi)/3 + 
    (505*C01*xi)/324 - (214*C02*xi)/243 + (5*log2*xi)/162 - (5*G1eps[4])/27 + 
    (xi*G1eps[4])/27 + (233*G2[2])/18 - 9*xi*G2[2] + (16*G2[3])/27 - 
    (11*xi*G2[3])/108 - (16*G2[5])/27 + (11*xi*G2[5])/108 + (119*G2[6])/81 - 
    (58*xi*G2[6])/243 - (233*G2[9])/18 + 9*xi*G2[9] + G2[11]/12 + G2[12]/9 + 
    (2*G2[13])/9 - G2[15]/9 + (127*G2[17])/54 - (155*xi*G2[17])/324 + 
    G2[18]/9 - (4*G2[19])/27 - (11*xi*G2[19])/81 + (7*G2[20])/18 - 
    (2*G2[21])/9 + (4*G2[22])/3 - (8*G2[23])/9 + (74*G2[24])/27 - 
    (11*xi*G2[24])/27 - (4*G2[25])/9 - (25*G2[26])/27 + (11*xi*G2[26])/54 - 
    (161*G2[27])/54 + (11*xi*G2[27])/54 - (43*G2[28])/27 + 
    (11*xi*G2[28])/54 + (43*G2[30])/27 - (11*xi*G2[30])/54 + (8*G2[33])/9 + 
    (8*G2[34])/9 - (121*G2[36])/162 - (14*xi*G2[36])/243 - (4*G2[38])/9 - 
    (49*G2[39])/81 - (71*xi*G2[39])/486 + (4*G2[41])/9), 
 -c[79] - c[97]/2 + (3*c[99])/2 + c[111] - c[113] + c[115] + 
  A^2*(23/9 + (197*C01)/108 + (29*C02)/243 + log2/81 - (203*C01*xi)/108 + 
    (41*C02*xi)/162 - (29*log2*xi)/54 - G1eps[1]/9 - G1eps[2]/18 + 
    G1eps[3]/9 - G1eps[4]/9 - (2*xi*G1eps[4])/27 + (157*G2[2])/36 - 
    (149*xi*G2[2])/36 - (19*G2[3])/54 + (7*xi*G2[3])/27 + (19*G2[5])/54 - 
    (7*xi*G2[5])/27 - (40*G2[6])/243 + (34*xi*G2[6])/81 - (157*G2[9])/36 + 
    (149*xi*G2[9])/36 - G2[10]/9 + G2[11]/12 + (14*G2[13])/27 - 
    (44*G2[17])/81 + (49*xi*G2[17])/54 - (44*G2[19])/81 + (xi*G2[19])/18 + 
    (11*G2[20])/54 + (4*G2[22])/9 - (2*G2[23])/9 - (2*G2[24])/3 + 
    (28*xi*G2[24])/27 + (4*G2[25])/9 + (25*G2[26])/18 - (14*xi*G2[26])/27 + 
    2*G2[27] - (14*xi*G2[27])/27 + (14*G2[28])/9 - (14*xi*G2[28])/27 - 
    (14*G2[30])/9 + (14*xi*G2[30])/27 - (7*G2[33])/9 - (16*G2[34])/9 - 
    (86*G2[36])/243 + (20*xi*G2[36])/81 + G2[37]/9 + (2*G2[38])/9 - 
    (292*G2[39])/243 + (22*xi*G2[39])/81 - (5*G2[40])/9 - G2[41]/3), 
 (-3*c[97])/2 + (3*c[100])/2 + c[111] - c[114] + 3*c[115] + 
  A^2*(-11/9 - (565*C01)/162 + (661*C02)/324 - (2*log2)/9 + (2*xi)/27 - 
    (107*C01*xi)/216 + (61*C02*xi)/972 - (23*log2*xi)/162 - G1eps[4]/6 - 
    (xi*G1eps[4])/18 - (4*G2[1])/9 + (41*G2[2])/36 - (7*xi*G2[2])/12 - 
    (xi^2*G2[2])/2 - (23*G2[3])/36 + (xi*G2[3])/12 + (5*G2[5])/12 - 
    (xi*G2[5])/12 + (107*G2[6])/162 + (65*xi*G2[6])/486 + G2[7]/3 + 
    (4*G2[8])/9 - (89*G2[9])/36 + (7*xi*G2[9])/12 + (xi^2*G2[9])/2 - 
    (11*G2[10])/18 + (25*G2[11])/72 - (5*xi*G2[11])/72 + (5*G2[12])/9 + 
    (xi*G2[12])/12 + (79*G2[13])/27 - (5*G2[15])/9 - (xi*G2[15])/12 - 
    (5*G2[16])/9 + (179*G2[17])/108 + (107*xi*G2[17])/324 + (25*G2[18])/36 + 
    (xi*G2[18])/12 - (361*G2[19])/108 + (13*xi*G2[19])/162 + (65*G2[20])/36 + 
    (xi*G2[20])/9 - (11*G2[21])/18 - (xi*G2[21])/6 + (8*G2[22])/3 - 
    (13*G2[23])/9 + (8*G2[24])/3 + (xi*G2[24])/3 - G2[25]/9 + 
    (23*G2[26])/36 - (xi*G2[26])/6 + (23*G2[27])/12 - (xi*G2[27])/6 + 
    (17*G2[28])/18 - (xi*G2[28])/6 - (17*G2[30])/18 + (xi*G2[30])/6 + 
    (2*G2[31])/9 - (2*G2[32])/9 + (2*G2[33])/9 - (8*G2[34])/3 - 
    (485*G2[36])/162 - (xi*G2[36])/243 + (11*G2[37])/18 + (13*G2[38])/9 - 
    (343*G2[39])/162 + (83*xi*G2[39])/486 - (13*G2[40])/6), 
 4*c[80] + 2*c[84] + 4*c[86] - 2*c[87] + 2*c[96] - 2*c[99] + 4*c[101] - 
  2*c[102] + 2*c[105] + A^2*(-176/9 + (1889*C01)/216 - (695*C02)/81 + 
    (20*log2)/27 + (23*C01*xi)/72 - (19*C02*xi)/81 + (4*log2*xi)/27 - 
    (52*G2[1])/27 - (137*G2[2])/3 + (473*xi*G2[2])/9 - (134*xi^2*G2[2])/9 + 
    (32*G2[3])/27 - (xi*G2[3])/27 - (128*G2[5])/27 + (xi*G2[5])/27 - 
    (782*G2[6])/81 - (10*xi*G2[6])/81 + (8*G2[7])/3 + (32*G2[8])/27 + 
    (371*G2[9])/9 - (473*xi*G2[9])/9 + (134*xi^2*G2[9])/9 + (28*G2[10])/9 - 
    (199*G2[11])/36 + (xi*G2[11])/36 - (29*G2[12])/6 - (xi*G2[12])/6 + 
    (2*G2[13])/9 + (29*G2[15])/6 + (xi*G2[15])/6 - (29*G2[17])/9 + 
    (223*G2[18])/54 - (xi*G2[18])/6 + (542*G2[19])/27 - (8*xi*G2[19])/27 - 
    (238*G2[20])/27 + (2*xi*G2[20])/27 + (29*G2[21])/3 + (xi*G2[21])/3 - 
    (128*G2[22])/9 + 8*G2[23] - (248*G2[24])/27 - (4*xi*G2[24])/27 - 
    (16*G2[25])/9 - (266*G2[26])/27 + (2*xi*G2[26])/27 + (34*G2[27])/27 + 
    (2*xi*G2[27])/27 - (80*G2[28])/27 + (2*xi*G2[28])/27 + (80*G2[30])/27 - 
    (2*xi*G2[30])/27 + (32*G2[31])/9 - (32*G2[32])/9 + (32*G2[33])/9 + 
    (128*G2[34])/9 + (8*G2[36])/81 + (10*xi*G2[36])/81 - (28*G2[37])/9 - 
    8*G2[38] + (2572*G2[39])/81 - (16*xi*G2[39])/81 + (92*G2[40])/9 - 
    (130*G2[42])/27 - (92*G2[43])/9), 4*c[81] - c[84] - 2*c[86] + 2*c[89] - 
  c[96] + c[99] - 2*c[101] + c[102] - 2*c[107] + 
  A^2*(-433/27 - (11507*C01)/648 + (166*C02)/243 - (23*log2)/162 + 
    (440*xi)/27 - (229*C01*xi)/324 + (1159*C02*xi)/162 - (40*log2*xi)/27 + 
    (4*xi^2)/9 + (563*C01*xi^2)/162 - (344*C02*xi^2)/243 + 
    (20*log2*xi^2)/81 + (4*G1eps[1])/9 + (2*xi*G1eps[1])/9 - G1eps[2]/9 - 
    (4*G1eps[3])/9 - (2*xi*G1eps[3])/9 - G1eps[4]/27 - (xi*G1eps[4])/27 + 
    (4*G2[1])/9 - (4*xi*G2[1])/3 + (65*G2[2])/6 - (61*xi*G2[2])/6 + 
    (xi^2*G2[2])/3 - (53*G2[3])/18 + (55*xi*G2[3])/54 - (8*xi^2*G2[3])/27 + 
    (53*G2[5])/18 - (103*xi*G2[5])/54 + (8*xi^2*G2[5])/27 + 
    (1189*G2[6])/243 - (49*xi*G2[6])/81 - (104*xi^2*G2[6])/243 - 
    (4*G2[7])/9 + (4*xi*G2[7])/3 - (4*G2[8])/9 + (4*xi*G2[8])/3 - 
    (203*G2[9])/18 + (143*xi*G2[9])/18 - (xi^2*G2[9])/3 - (20*G2[10])/9 + 
    (2*xi*G2[10])/3 - (83*G2[11])/108 + (70*xi*G2[11])/27 - (26*G2[12])/27 + 
    (25*xi*G2[12])/27 + (4*xi^2*G2[12])/9 + (101*G2[13])/9 - 
    (167*xi*G2[13])/27 + (26*G2[15])/27 - (25*xi*G2[15])/27 - 
    (4*xi^2*G2[15])/9 + (64*G2[16])/27 - (14*xi*G2[16])/27 - (7*G2[17])/6 + 
    (745*xi*G2[17])/162 - (112*xi^2*G2[17])/81 - (77*G2[18])/54 - 
    (25*xi*G2[18])/9 + (4*xi^2*G2[18])/9 - (1429*G2[19])/162 + 
    (10*xi*G2[19])/81 - (16*xi^2*G2[19])/81 - (605*G2[20])/162 + 
    (202*xi*G2[20])/81 + (16*xi^2*G2[20])/27 + (16*G2[21])/27 - 
    (41*xi*G2[21])/27 - (8*xi^2*G2[21])/9 + (32*G2[22])/9 + 
    (32*xi*G2[22])/9 - (16*G2[23])/9 - (20*xi*G2[23])/9 + (290*G2[24])/27 + 
    (14*xi*G2[24])/27 - (32*xi^2*G2[24])/27 - (8*G2[25])/3 + 
    (20*xi*G2[25])/9 - (109*G2[26])/27 + (122*xi*G2[26])/27 + 
    (16*xi^2*G2[26])/27 - (133*G2[27])/27 + (200*xi*G2[27])/27 + 
    (16*xi^2*G2[27])/27 - (139*G2[28])/27 + (161*xi*G2[28])/27 + 
    (16*xi^2*G2[28])/27 + (139*G2[30])/27 - (161*xi*G2[30])/27 - 
    (16*xi^2*G2[30])/27 + (8*xi*G2[31])/9 - (8*xi*G2[32])/9 + (44*G2[33])/9 - 
    (14*xi*G2[33])/3 - (16*G2[34])/9 - (16*xi*G2[34])/3 + (215*G2[36])/243 - 
    (494*xi*G2[36])/81 - (40*xi^2*G2[36])/243 + (20*G2[37])/9 - 
    (2*xi*G2[37])/3 + (52*G2[38])/9 - (16*xi*G2[38])/9 - (1529*G2[39])/243 - 
    (79*xi*G2[39])/81 - (104*xi^2*G2[39])/243 - (56*G2[40])/9 + 
    (10*xi*G2[40])/9 + (20*G2[41])/9 - (26*xi*G2[41])/9 - (7*G2[42])/27 + 
    (19*xi*G2[42])/9 - (5*G2[43])/9 + (13*xi*G2[43])/3), 
 4*c[82] + c[83] - 2*c[85] - c[98] + 2*c[100] + 
  A^2*(266/9 - (8231*C01)/648 + (1138*C02)/81 - (133*log2)/27 - (28*xi)/3 + 
    (20935*C01*xi)/648 - (1273*C02*xi)/81 + (278*log2*xi)/27 - (8*xi^2)/9 - 
    (983*C01*xi^2)/81 + (988*C02*xi^2)/243 - (196*log2*xi^2)/81 + 
    (2*G1eps[4])/9 + (2*xi*G1eps[4])/27 + (8*G2[1])/27 + (44*xi*G2[1])/27 - 
    (208*G2[2])/9 + (73*xi*G2[2])/3 - (10*xi^2*G2[2])/3 + (56*G2[3])/9 - 
    (299*xi*G2[3])/54 + (4*xi^2*G2[3])/3 - (112*G2[5])/27 + 
    (379*xi*G2[5])/54 - (4*xi^2*G2[5])/3 + (376*G2[6])/81 - 
    (466*xi*G2[6])/81 + (544*xi^2*G2[6])/243 - (8*G2[7])/9 - 
    (16*xi*G2[7])/9 + (16*G2[8])/27 - (16*xi*G2[8])/9 + 24*G2[9] - 
    (187*xi*G2[9])/9 + (10*xi^2*G2[9])/3 + (10*G2[10])/9 - (2*xi*G2[10])/3 + 
    (403*G2[11])/108 - (323*xi*G2[11])/108 + (178*G2[12])/27 - 
    (157*xi*G2[12])/54 - (328*G2[13])/27 + (214*xi*G2[13])/27 - 
    (178*G2[15])/27 + (157*xi*G2[15])/54 - (158*G2[16])/27 + 
    (28*xi*G2[16])/27 + (2909*G2[17])/162 - (2939*xi*G2[17])/162 + 
    (380*xi^2*G2[17])/81 + (259*G2[18])/54 + (41*xi*G2[18])/54 - 
    (49*G2[19])/81 - (20*xi*G2[19])/81 + (8*xi^2*G2[19])/81 + 
    (2773*G2[20])/162 - (635*xi*G2[20])/81 + (16*xi^2*G2[20])/27 - 
    (257*G2[21])/27 + (139*xi*G2[21])/27 + (44*G2[22])/9 - (28*xi*G2[22])/9 - 
    (8*G2[23])/3 + (16*xi*G2[23])/9 + (136*G2[24])/27 - (50*xi*G2[24])/3 + 
    (16*xi^2*G2[24])/3 + (100*G2[25])/27 - (52*xi*G2[25])/27 + 
    (31*G2[26])/9 + (106*xi*G2[26])/27 - (8*xi^2*G2[26])/3 - (14*G2[27])/27 - 
    (14*xi*G2[27])/9 - (8*xi^2*G2[27])/3 + (38*G2[28])/27 + 
    (35*xi*G2[28])/27 - (8*xi^2*G2[28])/3 - (38*G2[30])/27 - 
    (35*xi*G2[30])/27 + (8*xi^2*G2[30])/3 - (56*G2[31])/27 - 
    (40*xi*G2[31])/27 + (56*G2[32])/27 + (40*xi*G2[32])/27 - 
    (200*G2[33])/27 + (104*xi*G2[33])/27 - (52*G2[34])/9 + (52*xi*G2[34])/9 + 
    (56*G2[36])/81 + (187*xi*G2[36])/81 + (284*xi^2*G2[36])/243 - 
    (10*G2[37])/9 + (2*xi*G2[37])/3 - (8*G2[38])/3 + (16*xi*G2[38])/9 - 
    (599*G2[39])/81 - (340*xi*G2[39])/81 + (364*xi^2*G2[39])/243 + 
    (14*G2[40])/9 - (10*xi*G2[40])/9 - (8*G2[41])/3 + (8*xi*G2[41])/3 + 
    (62*G2[42])/27 - (62*xi*G2[42])/27 + (40*G2[43])/9 - (40*xi*G2[43])/9), 
 -2*c[80] + c[87] + 4*c[90] - 2*c[92] - c[96] + c[99] - 2*c[101] + 2*c[104] - 
  c[105] + A^2*(244/27 - (2071*C01)/1296 + (268*C02)/81 - (19*log2)/18 + 
    (2*xi)/27 + (95*C01*xi)/144 - (181*C02*xi)/486 - (7*log2*xi)/81 - 
    (2*G1eps[1])/3 - G1eps[2]/9 + (2*G1eps[3])/3 - (2*G1eps[4])/27 + 
    (50*G2[1])/27 + (53*G2[2])/6 - (101*xi*G2[2])/18 - (13*xi^2*G2[2])/9 - 
    G2[3]/27 - (xi*G2[3])/54 + (73*G2[5])/27 + (xi*G2[5])/54 + 
    (493*G2[6])/81 - (17*xi*G2[6])/243 - (20*G2[7])/9 - (40*G2[8])/27 - 
    (71*G2[9])/18 + (101*xi*G2[9])/18 + (13*xi^2*G2[9])/9 - (14*G2[10])/9 + 
    (199*G2[11])/72 - (xi*G2[11])/24 + (83*G2[12])/36 + (xi*G2[12])/4 - 
    (43*G2[13])/27 - (83*G2[15])/36 - (xi*G2[15])/4 + (5*G2[17])/9 - 
    (16*xi*G2[17])/81 - (235*G2[18])/108 + (xi*G2[18])/4 - (571*G2[19])/54 + 
    (5*xi*G2[19])/81 + (116*G2[20])/27 + (8*xi*G2[20])/27 - (83*G2[21])/18 - 
    (xi*G2[21])/2 + (64*G2[22])/9 - 4*G2[23] + (32*G2[24])/9 - 
    (2*xi*G2[24])/27 + (4*G2[25])/3 + (19*G2[26])/3 + (xi*G2[26])/27 - 
    (25*G2[27])/9 + (xi*G2[27])/27 + (10*G2[28])/9 + (xi*G2[28])/27 - 
    (10*G2[30])/9 - (xi*G2[30])/27 - (8*G2[31])/3 + (8*G2[32])/3 - 2*G2[33] - 
    (64*G2[34])/9 + (227*G2[36])/81 - (73*xi*G2[36])/243 + (14*G2[37])/9 + 
    4*G2[38] - (1550*G2[39])/81 + (64*xi*G2[39])/243 - (46*G2[40])/9 + 
    (2*G2[41])/3 + (65*G2[42])/27 + (46*G2[43])/9), 
 -2*c[81] - c[89] - 2*c[90] + c[92] + 2*c[96] - 2*c[99] + 4*c[101] - c[103] - 
  c[104] + c[106] + c[107] + A^2*(373/54 - (727*C01)/432 - (371*C02)/486 - 
    (289*log2)/162 - (46*xi)/9 + (5801*C01*xi)/216 - (1945*C02*xi)/162 + 
    (355*log2*xi)/54 - (2*xi^2)/3 - (475*C01*xi^2)/54 + (250*C02*xi^2)/81 - 
    (34*log2*xi^2)/27 + G1eps[1]/9 - (xi*G1eps[1])/9 + G1eps[2]/9 - 
    G1eps[3]/9 + (xi*G1eps[3])/9 + (2*G1eps[4])/9 + (2*xi*G1eps[4])/27 + 
    (11*G2[1])/27 + (xi*G2[1])/27 - 15*G2[2] + (182*xi*G2[2])/9 - 
    (2*xi^2*G2[2])/3 + (437*G2[3])/54 - (307*xi*G2[3])/54 + 
    (8*xi^2*G2[3])/9 - (425*G2[5])/54 + (307*xi*G2[5])/54 - 
    (8*xi^2*G2[5])/9 - (1105*G2[6])/243 - (443*xi*G2[6])/81 + 
    (112*xi^2*G2[6])/81 - G2[7]/9 - (2*xi*G2[7])/9 - (16*G2[8])/27 + 
    (4*xi*G2[8])/27 + 17*G2[9] - (188*xi*G2[9])/9 + (2*xi^2*G2[9])/3 + 
    (28*G2[10])/9 - (11*G2[11])/8 - (43*xi*G2[11])/108 + (xi^2*G2[11])/9 - 
    G2[12]/36 - (53*xi*G2[12])/54 - (419*G2[13])/27 + (38*xi*G2[13])/9 + 
    G2[15]/36 + (53*xi*G2[15])/54 - (11*G2[16])/9 + (8*xi*G2[16])/27 + 
    (1013*G2[17])/162 - (317*xi*G2[17])/27 + (88*xi^2*G2[17])/27 + 
    (157*G2[18])/54 - (13*xi*G2[18])/18 + (3245*G2[19])/162 - 
    (65*xi*G2[19])/54 + (2*xi^2*G2[19])/9 + (17*G2[20])/18 - 
    (73*xi*G2[20])/27 + (10*xi^2*G2[20])/27 + (13*G2[21])/18 + 
    (97*xi*G2[21])/54 - (134*G2[22])/9 + (2*xi*G2[22])/3 + (74*G2[23])/9 - 
    (2*xi*G2[23])/9 - (158*G2[24])/27 - (130*xi*G2[24])/9 + 
    (32*xi^2*G2[24])/9 + G2[25] - (8*xi*G2[25])/9 - (260*G2[26])/27 + 
    (19*xi*G2[26])/3 - (16*xi^2*G2[26])/9 - (194*G2[27])/27 + 
    (49*xi*G2[27])/9 - (16*xi^2*G2[27])/9 - (197*G2[28])/27 + 
    (55*xi*G2[28])/9 - (16*xi^2*G2[28])/9 + (197*G2[30])/27 - 
    (55*xi*G2[30])/9 + (16*xi^2*G2[30])/9 - (2*G2[31])/9 + (2*G2[32])/9 - 
    (19*G2[33])/9 + (17*xi*G2[33])/9 + (118*G2[34])/9 + (10*xi*G2[34])/9 + 
    (4253*G2[36])/486 - (239*xi*G2[36])/162 + (32*xi^2*G2[36])/81 - 
    (28*G2[37])/9 - (74*G2[38])/9 + (2*xi*G2[38])/9 + (12631*G2[39])/486 - 
    (1147*xi*G2[39])/162 + (112*xi^2*G2[39])/81 + (98*G2[40])/9 - 
    (2*xi*G2[40])/3 - G2[41] + xi*G2[41] - (34*G2[42])/27 - (2*xi*G2[42])/9 - 
    (49*G2[43])/18 - (xi*G2[43])/2), -4*c[79] - 2*c[82] - c[91] + 2*c[93] - 
  c[96] + 2*c[98] - c[100] - 2*c[101] + 2*c[103] - c[105] + 
  A^2*(-136/9 + (379*C01)/12 - (6295*C02)/486 + (655*log2)/162 - (14*xi)/27 - 
    (473*C01*xi)/8 + (212*C02*xi)/9 - (98*log2*xi)/9 + (4*xi^2)/3 + 
    (425*C01*xi^2)/27 - (460*C02*xi^2)/81 + (64*log2*xi^2)/27 - 
    (4*G1eps[4])/27 - (14*G2[1])/9 - (10*xi*G2[1])/27 + (439*G2[2])/18 - 
    (235*xi*G2[2])/6 + (86*xi^2*G2[2])/9 - (553*G2[3])/54 + 
    (224*xi*G2[3])/27 - (40*xi^2*G2[3])/27 + (425*G2[5])/54 - 
    (232*xi*G2[5])/27 + (40*xi^2*G2[5])/27 - (698*G2[6])/243 + 
    (92*xi*G2[6])/9 - (208*xi^2*G2[6])/81 + (16*G2[7])/9 + (4*xi*G2[7])/9 + 
    (20*G2[8])/27 + (4*xi*G2[8])/9 - (503*G2[9])/18 + (689*xi*G2[9])/18 - 
    (86*xi^2*G2[9])/9 - (23*G2[10])/9 - (62*G2[11])/27 + 
    (185*xi*G2[11])/108 - (2*xi^2*G2[11])/9 - (199*G2[12])/54 + 
    (55*xi*G2[12])/54 + (499*G2[13])/27 - (131*xi*G2[13])/27 + 
    (199*G2[15])/54 - (55*xi*G2[15])/54 + (106*G2[16])/27 - 
    (16*xi*G2[16])/27 - (1783*G2[17])/81 + (71*xi*G2[17])/3 - 
    (152*xi^2*G2[17])/27 - (95*G2[18])/27 + (5*xi*G2[18])/54 - 
    (1171*G2[19])/81 + (58*xi*G2[19])/27 - (4*xi^2*G2[19])/9 - 
    (637*G2[20])/54 + (134*xi*G2[20])/27 - (20*xi^2*G2[20])/27 + 
    (136*G2[21])/27 - (46*xi*G2[21])/27 + (76*G2[22])/9 - (4*xi*G2[22])/9 - 
    (46*G2[23])/9 + (4*xi*G2[23])/9 - (28*G2[24])/9 + (676*xi*G2[24])/27 - 
    (160*xi^2*G2[24])/27 - (56*G2[25])/27 + (20*xi*G2[25])/27 + 
    (469*G2[26])/54 - (322*xi*G2[26])/27 + (80*xi^2*G2[26])/27 + 
    (227*G2[27])/18 - (242*xi*G2[27])/27 + (80*xi^2*G2[27])/27 + 
    (259*G2[28])/27 - (32*xi*G2[28])/3 + (80*xi^2*G2[28])/27 - 
    (259*G2[30])/27 + (32*xi*G2[30])/3 - (80*xi^2*G2[30])/27 + 
    (64*G2[31])/27 + (8*xi*G2[31])/27 - (64*G2[32])/27 - (8*xi*G2[32])/27 + 
    (112*G2[33])/27 - (40*xi*G2[33])/27 - (68*G2[34])/9 - (20*xi*G2[34])/9 - 
    (2749*G2[36])/243 + (88*xi*G2[36])/27 - (80*xi^2*G2[36])/81 + 
    (23*G2[37])/9 + (58*G2[38])/9 - (3110*G2[39])/243 + (268*xi*G2[39])/27 - 
    (160*xi^2*G2[39])/81 - (67*G2[40])/9 + (8*G2[41])/9 - (8*xi*G2[41])/9 - 
    (29*G2[42])/27 + (19*xi*G2[42])/27 - (16*G2[43])/9 + (11*xi*G2[43])/9), 
 -c[83] + 2*c[91] + 4*c[94] + c[95] - 2*c[97] + 
  A^2*(14/27 + (587*C01)/324 - (863*C02)/243 + (53*log2)/81 - (4*xi)/27 - 
    (151*C01*xi)/54 + (238*C02*xi)/243 - (70*log2*xi)/81 - (2*G1eps[4])/27 - 
    (2*xi*G1eps[4])/27 + (32*G2[2])/9 + (8*xi*G2[2])/3 - (8*G2[3])/27 + 
    (17*xi*G2[3])/54 + (8*G2[5])/27 - (17*xi*G2[5])/54 - (290*G2[6])/243 + 
    (136*xi*G2[6])/243 - (32*G2[9])/9 - (8*xi*G2[9])/3 - (4*G2[10])/9 - 
    G2[11]/18 - G2[12]/9 + (8*G2[13])/27 + G2[15]/9 - (67*G2[17])/81 + 
    (181*xi*G2[17])/162 - G2[18]/9 + (17*G2[19])/81 + (8*xi*G2[19])/81 - 
    (8*G2[20])/27 + (2*G2[21])/9 - (16*G2[22])/9 + (8*G2[23])/9 - 
    (4*G2[24])/3 + (34*xi*G2[24])/27 - (4*G2[26])/9 - (17*xi*G2[26])/27 + 
    (5*G2[27])/3 - (17*xi*G2[27])/27 + (2*G2[28])/9 - (17*xi*G2[28])/27 - 
    (2*G2[30])/9 + (17*xi*G2[30])/27 + (281*G2[36])/243 + 
    (98*xi*G2[36])/243 + (4*G2[37])/9 + (8*G2[38])/9 + (394*G2[39])/243 + 
    (55*xi*G2[39])/243 - (4*G2[40])/9), 4*c[79] + c[85] - 2*c[93] - 2*c[94] - 
  2*c[95] + c[97] + c[99] - 2*c[101] + c[102] - 2*c[106] + 
  A^2*(29/27 - (3271*C01)/432 + (3289*C02)/486 - (403*log2)/162 - 
    (275*C01*xi)/432 + (13*C02*xi)/81 + (2*log2*xi)/27 - G1eps[4]/9 - 
    (xi*G1eps[4])/27 + (7*G2[1])/27 + (101*G2[2])/18 - (83*xi*G2[2])/6 + 
    (40*xi^2*G2[2])/9 - (19*G2[3])/9 + (7*G2[5])/3 + (1805*G2[6])/243 - 
    (8*xi*G2[6])/81 - (2*G2[7])/9 - (2*G2[8])/27 - (31*G2[9])/6 + 
    (83*xi*G2[9])/6 - (40*xi^2*G2[9])/9 - (5*G2[10])/3 + (31*G2[11])/216 + 
    (5*xi*G2[11])/72 + (49*G2[12])/54 + (xi*G2[12])/36 + (233*G2[13])/27 - 
    (49*G2[15])/54 - (xi*G2[15])/36 - (25*G2[16])/27 + (613*G2[17])/324 + 
    (19*xi*G2[17])/54 + (47*G2[18])/36 + (xi*G2[18])/36 - (1100*G2[19])/81 + 
    (257*G2[20])/108 + (10*xi*G2[20])/27 - (71*G2[21])/54 - (xi*G2[21])/18 + 
    (104*G2[22])/9 - (58*G2[23])/9 + (298*G2[24])/27 + G2[25]/9 + 
    (293*G2[26])/54 + (53*G2[27])/54 + (64*G2[28])/27 - (64*G2[30])/27 - 
    (2*G2[31])/9 + (2*G2[32])/9 - (2*G2[33])/9 - (88*G2[34])/9 - 
    (1094*G2[36])/243 - (10*xi*G2[36])/81 + (5*G2[37])/3 + (14*G2[38])/3 - 
    (4396*G2[39])/243 + (10*xi*G2[39])/81 - (59*G2[40])/9), 
 c[95] - c[98] + 4*c[101] - 2*c[102] + 2*c[105] + 
  A^2*((1297*C01)/324 - (1256*C02)/243 + (254*log2)/81 + (4*xi)/27 + 
    (467*C01*xi)/108 - (280*C02*xi)/243 + (40*log2*xi)/81 + (4*G1eps[4])/27 - 
    (77*G2[2])/9 + (118*xi*G2[2])/9 - (8*xi^2*G2[2])/3 + (100*G2[3])/27 - 
    (14*xi*G2[3])/27 - (100*G2[5])/27 + (14*xi*G2[5])/27 - (2060*G2[6])/243 - 
    (196*xi*G2[6])/243 + (77*G2[9])/9 - (118*xi*G2[9])/9 + (8*xi^2*G2[9])/3 + 
    (28*G2[10])/9 - (2*G2[12])/9 - (40*G2[13])/3 + (2*G2[15])/9 + 
    (173*G2[17])/81 - (143*xi*G2[17])/81 - (2*G2[18])/9 + (1577*G2[19])/81 - 
    (11*xi*G2[19])/81 - (8*G2[20])/27 - (2*xi*G2[20])/27 + (4*G2[21])/9 - 
    (128*G2[22])/9 + 8*G2[23] - (368*G2[24])/27 - (56*xi*G2[24])/27 - 
    (194*G2[26])/27 + (28*xi*G2[26])/27 - (128*G2[27])/27 + 
    (28*xi*G2[27])/27 - (116*G2[28])/27 + (28*xi*G2[28])/27 + 
    (116*G2[30])/27 - (28*xi*G2[30])/27 + (128*G2[34])/9 + 
    (1511*G2[36])/243 - (65*xi*G2[36])/243 - (28*G2[37])/9 - 8*G2[38] + 
    (5527*G2[39])/243 - (187*xi*G2[39])/243 + (92*G2[40])/9), 
 -2*c[80] - c[84] - 2*c[86] + c[87] + c[102] - c[105] + 4*c[108] - 2*c[110] + 
  2*c[113] + A^2*(103/9 + (1679*C01)/1296 + (83*C02)/243 + (145*log2)/81 - 
    (46*xi)/27 + (1205*C01*xi)/432 - (215*C02*xi)/243 - (13*log2*xi)/81 + 
    (2*G1eps[1])/9 - (2*xi*G1eps[1])/9 + (2*G1eps[2])/9 - (2*G1eps[3])/9 + 
    (2*xi*G1eps[3])/9 + G1eps[4]/9 + (xi*G1eps[4])/27 + (26*G2[1])/27 + 
    (44*G2[2])/3 - (49*xi*G2[2])/9 + (77*G2[3])/54 - (8*xi*G2[3])/27 + 
    (19*G2[5])/54 + (8*xi*G2[5])/27 + (68*G2[6])/243 - (92*xi*G2[6])/243 - 
    (4*G2[7])/3 - (16*G2[8])/27 - (112*G2[9])/9 + (49*xi*G2[9])/9 + 
    (67*G2[11])/24 + (xi*G2[11])/72 + (9*G2[12])/4 + (xi*G2[12])/4 - 
    (199*G2[13])/27 - (9*G2[15])/4 - (xi*G2[15])/4 + (130*G2[17])/81 - 
    (203*xi*G2[17])/162 - (241*G2[18])/108 + (xi*G2[18])/4 - (26*G2[19])/81 - 
    (4*xi*G2[19])/81 + (37*G2[20])/9 + (2*xi*G2[20])/9 - (9*G2[21])/2 - 
    (xi*G2[21])/2 - (82*G2[24])/27 - (32*xi*G2[24])/27 + (8*G2[25])/9 + 
    (47*G2[26])/27 + (16*xi*G2[26])/27 - (61*G2[27])/27 + (16*xi*G2[27])/27 - 
    (7*G2[28])/27 + (16*xi*G2[28])/27 + (7*G2[30])/27 - (16*xi*G2[30])/27 - 
    (16*G2[31])/9 + (16*G2[32])/9 - 2*G2[33] + (2*xi*G2[33])/9 + 
    (670*G2[36])/243 - (25*xi*G2[36])/243 - (1093*G2[39])/243 - 
    (119*xi*G2[39])/243 - (2*G2[41])/9 + (2*xi*G2[41])/9 + (65*G2[42])/27 + 
    (46*G2[43])/9), -2*c[81] + 2*c[84] + 4*c[86] - c[88] - c[89] - 2*c[102] + 
  c[103] + c[107] - 2*c[108] + c[110] - c[113] + 
  A^2*(-371/27 + (1769*C01)/432 + (31*C02)/243 - (293*log2)/162 - xi/9 - 
    (649*C01*xi)/432 + (29*C02*xi)/162 - (11*log2*xi)/54 - G1eps[1]/3 - 
    G1eps[2]/18 + G1eps[3]/3 - (4*G1eps[4])/27 - (11*G2[1])/9 - 
    (247*G2[2])/9 + (104*xi*G2[2])/9 - (32*G2[3])/27 + (xi*G2[3])/6 - 
    (22*G2[5])/27 - (xi*G2[5])/6 - (107*G2[6])/243 + (16*xi*G2[6])/81 + 
    (14*G2[7])/9 + (2*G2[8])/3 + (223*G2[9])/9 - (104*xi*G2[9])/9 - 
    (1043*G2[11])/216 + (xi*G2[11])/24 - (385*G2[12])/108 + (298*G2[13])/27 + 
    (385*G2[15])/108 - (25*G2[16])/27 - (539*G2[17])/162 + 
    (83*xi*G2[17])/108 + (253*G2[18])/54 + (20*G2[19])/81 - 
    (2*xi*G2[19])/27 - (331*G2[20])/54 + (37*xi*G2[20])/108 + 
    (206*G2[21])/27 + (32*G2[24])/9 + (2*xi*G2[24])/3 - G2[25] - 
    (19*G2[26])/9 - (xi*G2[26])/3 + (23*G2[27])/9 - (xi*G2[27])/3 + 
    (2*G2[28])/9 - (xi*G2[28])/3 - (2*G2[30])/9 + (xi*G2[30])/3 + 2*G2[31] - 
    2*G2[32] + (7*G2[33])/3 - (955*G2[36])/243 + (2*xi*G2[36])/81 + 
    (2801*G2[39])/486 + (25*xi*G2[39])/81 + G2[41]/3 - (115*G2[42])/27 - 
    (80*G2[43])/9), 4*c[79] - 2*c[82] - 2*c[83] + c[85] - 2*c[86] + c[87] + 
  c[102] - 2*c[103] + c[112] - 2*c[114] + 
  A^2*((-25*C01)/6 + (272*G2[2])/9 - (142*xi*G2[2])/9 - (272*G2[9])/9 + 
    (142*xi*G2[9])/9 + (25*G2[11])/9 + (25*G2[12])/36 - (50*G2[13])/9 - 
    (25*G2[15])/36 + (25*G2[16])/9 - (25*G2[17])/36 - (50*G2[18])/9 - 
    (25*G2[20])/36 - (26*G2[21])/9 + (25*G2[42])/9 + (17*G2[43])/3), 
 4*c[80] - 2*c[87] + c[88] - 2*c[90] + c[92] - c[104] + 2*c[105] - c[106] - 
  2*c[108] + c[110] - c[113] + A^2*(-137/18 - (59*C01)/18 - (49*C02)/54 - 
    log2/3 + (7*xi)/9 - (1663*C01*xi)/432 + (119*C02*xi)/81 - 
    (8*log2*xi)/27 + (2*G1eps[1])/9 + (xi*G1eps[1])/9 - G1eps[2]/18 - 
    (2*G1eps[3])/9 - (xi*G1eps[3])/9 - (2*G1eps[4])/27 - (2*xi*G1eps[4])/27 - 
    (31*G2[1])/27 - (28*G2[2])/9 + (22*xi*G2[2])/9 - (3*G2[3])/2 + 
    (10*xi*G2[3])/27 - (5*G2[5])/18 - (10*xi*G2[5])/27 - (13*G2[6])/9 + 
    (44*xi*G2[6])/81 + (13*G2[7])/9 + (26*G2[8])/27 - (22*xi*G2[9])/9 - 
    (11*G2[11])/12 + (xi*G2[11])/72 - (7*G2[12])/9 - (xi*G2[12])/9 + 
    (113*G2[13])/27 + (7*G2[15])/9 + (xi*G2[15])/9 + G2[17]/2 + 
    (55*xi*G2[17])/36 + (49*G2[18])/54 - (xi*G2[18])/9 + (29*G2[19])/54 + 
    (xi*G2[19])/54 - (65*G2[20])/54 + (11*xi*G2[20])/108 + (14*G2[21])/9 + 
    (2*xi*G2[21])/9 + (46*G2[24])/27 + (40*xi*G2[24])/27 - (8*G2[25])/9 - 
    (41*G2[26])/27 - (20*xi*G2[26])/27 + (91*G2[27])/27 - (20*xi*G2[27])/27 + 
    (25*G2[28])/27 - (20*xi*G2[28])/27 - (25*G2[30])/27 + (20*xi*G2[30])/27 + 
    (16*G2[31])/9 - (16*G2[32])/9 + (14*G2[33])/9 - (xi*G2[33])/9 - 
    (23*G2[36])/6 + (47*xi*G2[36])/162 + (128*G2[39])/27 + 
    (73*xi*G2[39])/162 - (2*G2[41])/9 - (xi*G2[41])/9 - (25*G2[42])/27 - 
    (17*G2[43])/9), 4*c[81] + 2*c[89] + 4*c[90] - 2*c[92] + 2*c[104] - 
  2*c[107] + 4*c[108] - 2*c[110] + 2*c[113] + 
  A^2*((-25*C01)/9 + (76*G2[2])/9 - (40*xi*G2[2])/9 - (76*G2[9])/9 + 
    (40*xi*G2[9])/9 + (50*G2[11])/27 + (25*G2[12])/54 - (100*G2[13])/27 - 
    (25*G2[15])/54 + (50*G2[16])/27 - (25*G2[17])/54 - (100*G2[18])/27 - 
    (25*G2[20])/54 - (52*G2[21])/27 + (50*G2[42])/27 + (34*G2[43])/9), 
 4*c[82] - c[89] - 2*c[90] + 2*c[91] - c[93] - c[104] + c[107] - 2*c[108] + 
  c[110] - 2*c[112] + c[114] + A^2*(371/27 + (1591*C01)/432 - (31*C02)/243 + 
    (293*log2)/162 + xi/9 + (649*C01*xi)/432 - (29*C02*xi)/162 + 
    (11*log2*xi)/54 + G1eps[1]/3 + G1eps[2]/18 - G1eps[3]/3 + 
    (4*G1eps[4])/27 + (11*G2[1])/9 - (175*G2[2])/9 + (113*xi*G2[2])/9 + 
    (32*G2[3])/27 - (xi*G2[3])/6 + (22*G2[5])/27 + (xi*G2[5])/6 + 
    (107*G2[6])/243 - (16*xi*G2[6])/81 - (14*G2[7])/9 - (2*G2[8])/3 + 
    (199*G2[9])/9 - (113*xi*G2[9])/9 - (77*G2[11])/216 - (xi*G2[11])/24 + 
    (245*G2[12])/108 - (2*G2[13])/3 - (245*G2[15])/108 - (115*G2[16])/27 + 
    (749*G2[17])/162 - (83*xi*G2[17])/108 + (307*G2[18])/54 - 
    (20*G2[19])/81 + (2*xi*G2[19])/27 + (401*G2[20])/54 - 
    (37*xi*G2[20])/108 - (55*G2[21])/27 - (32*G2[24])/9 - (2*xi*G2[24])/3 + 
    G2[25] + (19*G2[26])/9 + (xi*G2[26])/3 - (23*G2[27])/9 + (xi*G2[27])/3 - 
    (2*G2[28])/9 + (xi*G2[28])/3 + (2*G2[30])/9 - (xi*G2[30])/3 - 2*G2[31] + 
    2*G2[32] - (7*G2[33])/3 + (955*G2[36])/243 - (2*xi*G2[36])/81 - 
    (2801*G2[39])/486 - (25*xi*G2[39])/81 - G2[41]/3 - (25*G2[42])/27 - 
    (17*G2[43])/9), -4*c[79] - 2*c[80] + 2*c[83] - c[84] - c[91] - 2*c[94] - 
  c[105] + 2*c[106] - c[109] + 2*c[111] + 
  A^2*((-109*G2[2])/9 + (109*G2[9])/9), -2*c[81] - 2*c[85] + c[92] + c[93] + 
  4*c[94] - c[104] + c[107] - 2*c[108] + 2*c[109] - c[111] - c[113] + 
  A^2*(137/18 + (14*C01)/3 + (49*C02)/54 + log2/3 - (7*xi)/9 + 
    (1663*C01*xi)/432 - (119*C02*xi)/81 + (8*log2*xi)/27 - (2*G1eps[1])/9 - 
    (xi*G1eps[1])/9 + G1eps[2]/18 + (2*G1eps[3])/9 + (xi*G1eps[3])/9 + 
    (2*G1eps[4])/27 + (2*xi*G1eps[4])/27 + (31*G2[1])/27 + (23*G2[2])/9 + 
    (14*xi*G2[2])/3 + (3*G2[3])/2 - (10*xi*G2[3])/27 + (5*G2[5])/18 + 
    (10*xi*G2[5])/27 + (13*G2[6])/9 - (44*xi*G2[6])/81 - (13*G2[7])/9 - 
    (26*G2[8])/27 + (5*G2[9])/9 - (14*xi*G2[9])/3 - G2[11]/108 - 
    (xi*G2[11])/72 + (59*G2[12])/108 + (xi*G2[12])/9 - (7*G2[13])/3 - 
    (59*G2[15])/108 - (xi*G2[15])/9 - (25*G2[16])/27 - (29*G2[17])/108 - 
    (55*xi*G2[17])/36 + (17*G2[18])/18 + (xi*G2[18])/9 - (29*G2[19])/54 - 
    (xi*G2[19])/54 + (155*G2[20])/108 - (11*xi*G2[20])/108 - (16*G2[21])/27 - 
    (2*xi*G2[21])/9 - (46*G2[24])/27 - (40*xi*G2[24])/27 + (8*G2[25])/9 + 
    (41*G2[26])/27 + (20*xi*G2[26])/27 - (91*G2[27])/27 + (20*xi*G2[27])/27 - 
    (25*G2[28])/27 + (20*xi*G2[28])/27 + (25*G2[30])/27 - (20*xi*G2[30])/27 - 
    (16*G2[31])/9 + (16*G2[32])/9 - (14*G2[33])/9 + (xi*G2[33])/9 + 
    (23*G2[36])/6 - (47*xi*G2[36])/162 - (128*G2[39])/27 - 
    (73*xi*G2[39])/162 + (2*G2[41])/9 + (xi*G2[41])/9), 
 -2*c[82] + c[85] - c[91] - 2*c[94] + 2*c[104] - 2*c[107] + 4*c[108] - 
  c[109] + c[112] + A^2*(-103/9 - (6359*C01)/1296 - (83*C02)/243 - 
    (145*log2)/81 + (46*xi)/27 - (1205*C01*xi)/432 + (215*C02*xi)/243 + 
    (13*log2*xi)/81 - (2*G1eps[1])/9 + (2*xi*G1eps[1])/9 - (2*G1eps[2])/9 + 
    (2*G1eps[3])/9 - (2*xi*G1eps[3])/9 - G1eps[4]/9 - (xi*G1eps[4])/27 - 
    (26*G2[1])/27 + (71*G2[2])/9 - (65*xi*G2[2])/9 - (77*G2[3])/54 + 
    (8*xi*G2[3])/27 - (19*G2[5])/54 - (8*xi*G2[5])/27 - (68*G2[6])/243 + 
    (92*xi*G2[6])/243 + (4*G2[7])/3 + (16*G2[8])/27 - (91*G2[9])/9 + 
    (65*xi*G2[9])/9 - (83*G2[11])/216 - (xi*G2[11])/72 - (89*G2[12])/54 - 
    (xi*G2[12])/4 + (23*G2[13])/9 + (89*G2[15])/54 + (xi*G2[15])/4 + 
    (65*G2[16])/27 - (715*G2[17])/324 + (203*xi*G2[17])/162 - 
    (31*G2[18])/12 - (xi*G2[18])/4 + (26*G2[19])/81 + (4*xi*G2[19])/81 - 
    (509*G2[20])/108 - (2*xi*G2[20])/9 + (97*G2[21])/54 + (xi*G2[21])/2 + 
    (82*G2[24])/27 + (32*xi*G2[24])/27 - (8*G2[25])/9 - (47*G2[26])/27 - 
    (16*xi*G2[26])/27 + (61*G2[27])/27 - (16*xi*G2[27])/27 + (7*G2[28])/27 - 
    (16*xi*G2[28])/27 - (7*G2[30])/27 + (16*xi*G2[30])/27 + (16*G2[31])/9 - 
    (16*G2[32])/9 + 2*G2[33] - (2*xi*G2[33])/9 - (670*G2[36])/243 + 
    (25*xi*G2[36])/243 + (1093*G2[39])/243 + (119*xi*G2[39])/243 + 
    (2*G2[41])/9 - (2*xi*G2[41])/9), -c[95] + c[98] + 2*c[109] - 2*c[112] + 
  4*c[115] + A^2*((-1297*C01)/324 + (608*C02)/243 - (254*log2)/81 - 
    (4*xi)/27 - (467*C01*xi)/108 + (280*C02*xi)/243 - (40*log2*xi)/81 - 
    (4*G1eps[4])/27 - (59*G2[2])/3 + 10*xi*G2[2] - (8*xi^2*G2[2])/3 - 
    (100*G2[3])/27 + (14*xi*G2[3])/27 + (100*G2[5])/27 - (14*xi*G2[5])/27 + 
    (2060*G2[6])/243 + (196*xi*G2[6])/243 + (59*G2[9])/3 - 10*xi*G2[9] + 
    (8*xi^2*G2[9])/3 - (28*G2[10])/9 + (2*G2[12])/9 + (40*G2[13])/3 - 
    (2*G2[15])/9 - (173*G2[17])/81 + (143*xi*G2[17])/81 + (2*G2[18])/9 - 
    (1577*G2[19])/81 + (11*xi*G2[19])/81 + (8*G2[20])/27 + (2*xi*G2[20])/27 - 
    (4*G2[21])/9 + (128*G2[22])/9 - 8*G2[23] + (368*G2[24])/27 + 
    (56*xi*G2[24])/27 + (194*G2[26])/27 - (28*xi*G2[26])/27 + 
    (164*G2[27])/27 - (28*xi*G2[27])/27 + (116*G2[28])/27 - 
    (28*xi*G2[28])/27 - (116*G2[30])/27 + (28*xi*G2[30])/27 - 
    (128*G2[34])/9 - (1511*G2[36])/243 + (65*xi*G2[36])/243 + (28*G2[37])/9 + 
    8*G2[38] - (5203*G2[39])/243 + (187*xi*G2[39])/243 - (92*G2[40])/9), 
 -4*c[79] - c[84] - 2*c[86] + 2*c[88] + 2*c[95] - c[96] - c[100] - c[109] + 
  2*c[114] - 2*c[115] + A^2*(136/9 - (1195*C01)/36 + (5863*C02)/486 - 
    (655*log2)/162 + (14*xi)/27 + (1415*C01*xi)/24 - (220*C02*xi)/9 + 
    (98*log2*xi)/9 - (4*xi^2)/3 - (425*C01*xi^2)/27 + (460*C02*xi^2)/81 - 
    (64*log2*xi^2)/27 + (4*G1eps[4])/27 + (14*G2[1])/9 + (10*xi*G2[1])/27 + 
    (329*G2[2])/18 - (13*xi*G2[2])/18 + (2*xi^2*G2[2])/3 + (553*G2[3])/54 - 
    (224*xi*G2[3])/27 + (40*xi^2*G2[3])/27 - (425*G2[5])/54 + 
    (232*xi*G2[5])/27 - (40*xi^2*G2[5])/27 + (266*G2[6])/243 - 
    (92*xi*G2[6])/9 + (208*xi^2*G2[6])/81 - (16*G2[7])/9 - (4*xi*G2[7])/9 - 
    (20*G2[8])/27 - (4*xi*G2[8])/9 - (265*G2[9])/18 + (29*xi*G2[9])/18 - 
    (2*xi^2*G2[9])/3 + (5*G2[10])/3 + (139*G2[11])/27 - (173*xi*G2[11])/108 + 
    (2*xi^2*G2[11])/9 + (475*G2[12])/108 - (107*xi*G2[12])/108 - 
    (653*G2[13])/27 + (125*xi*G2[13])/27 - (475*G2[15])/108 + 
    (107*xi*G2[15])/108 - (29*G2[16])/27 + (19*xi*G2[16])/27 + 
    (6469*G2[17])/324 - (853*xi*G2[17])/36 + (152*xi^2*G2[17])/27 - 
    (59*G2[18])/27 - (17*xi*G2[18])/54 + (1207*G2[19])/81 - 
    (58*xi*G2[19])/27 + (4*xi^2*G2[19])/9 + (133*G2[20])/12 - 
    (539*xi*G2[20])/108 + (20*xi^2*G2[20])/27 - (233*G2[21])/27 + 
    (49*xi*G2[21])/27 - (104*G2[22])/9 + (58*G2[23])/9 + (4*G2[24])/3 - 
    (676*xi*G2[24])/27 + (160*xi^2*G2[24])/27 + (56*G2[25])/27 - 
    (20*xi*G2[25])/27 - (529*G2[26])/54 + (316*xi*G2[26])/27 - 
    (80*xi^2*G2[26])/27 - (73*G2[27])/6 + (254*xi*G2[27])/27 - 
    (80*xi^2*G2[27])/27 - (259*G2[28])/27 + (32*xi*G2[28])/3 - 
    (80*xi^2*G2[28])/27 + (259*G2[30])/27 - (32*xi*G2[30])/3 + 
    (80*xi^2*G2[30])/27 - (64*G2[31])/27 - (8*xi*G2[31])/27 + 
    (64*G2[32])/27 + (8*xi*G2[32])/27 - (112*G2[33])/27 + (40*xi*G2[33])/27 + 
    8*G2[34] + (16*xi*G2[34])/9 + (3289*G2[36])/243 - (76*xi*G2[36])/27 + 
    (80*xi^2*G2[36])/81 - (5*G2[37])/3 - (46*G2[38])/9 + (4*xi*G2[38])/9 + 
    (3380*G2[39])/243 - (262*xi*G2[39])/27 + (160*xi^2*G2[39])/81 + 
    7*G2[40] - (4*xi*G2[40])/9 - (8*G2[41])/9 + (8*xi*G2[41])/9 + 
    (106*G2[42])/27 - (16*xi*G2[42])/27 + (74*G2[43])/9 - (11*xi*G2[43])/9), 
 c[83] + 4*c[86] - 2*c[87] - c[95] + 2*c[96] + 
  A^2*(-266/9 + (7367*C01)/648 - (202*C02)/81 + (133*log2)/27 + (28*xi)/3 - 
    (17119*C01*xi)/648 + (589*C02*xi)/81 - (278*log2*xi)/27 + (8*xi^2)/9 + 
    (983*C01*xi^2)/81 - (988*C02*xi^2)/243 + (196*log2*xi^2)/81 - 
    (2*G1eps[4])/9 - (2*xi*G1eps[4])/27 - (8*G2[1])/27 - (44*xi*G2[1])/27 - 
    (178*G2[2])/9 - (20*xi*G2[2])/9 + (14*xi^2*G2[2])/3 - (56*G2[3])/9 + 
    (299*xi*G2[3])/54 - (4*xi^2*G2[3])/3 + (112*G2[5])/27 - 
    (379*xi*G2[5])/54 + (4*xi^2*G2[5])/3 - (16*G2[6])/81 + 
    (250*xi*G2[6])/81 - (544*xi^2*G2[6])/243 + (8*G2[7])/9 + 
    (16*xi*G2[7])/9 - (16*G2[8])/27 + (16*xi*G2[8])/9 + (170*G2[9])/9 - 
    (4*xi*G2[9])/3 - (14*xi^2*G2[9])/3 + (10*G2[10])/9 - (2*xi*G2[10])/3 - 
    (787*G2[11])/108 + (187*xi*G2[11])/108 - (202*G2[12])/27 + 
    (70*xi*G2[12])/27 + (520*G2[13])/27 - (146*xi*G2[13])/27 + 
    (202*G2[15])/27 - (70*xi*G2[15])/27 + (62*G2[16])/27 - 
    (62*xi*G2[16])/27 - (2225*G2[17])/162 + (1333*xi*G2[17])/81 - 
    (380*xi^2*G2[17])/81 + (125*G2[18])/54 + (95*xi*G2[18])/54 - 
    (41*G2[19])/81 + (74*xi*G2[19])/81 - (8*xi^2*G2[19])/81 - 
    (2629*G2[20])/162 + (1321*xi*G2[20])/162 - (16*xi^2*G2[20])/27 + 
    (377*G2[21])/27 - (113*xi*G2[21])/27 + (44*G2[22])/9 - (28*xi*G2[22])/9 - 
    (8*G2[23])/3 + (16*xi*G2[23])/9 - (16*G2[24])/27 + 14*xi*G2[24] - 
    (16*xi^2*G2[24])/3 - (100*G2[25])/27 + (52*xi*G2[25])/27 + G2[26]/3 - 
    (172*xi*G2[26])/27 + (8*xi^2*G2[26])/3 - (142*G2[27])/27 + 
    (52*xi*G2[27])/9 + (8*xi^2*G2[27])/3 - (38*G2[28])/27 - 
    (35*xi*G2[28])/27 + (8*xi^2*G2[28])/3 + (38*G2[30])/27 + 
    (35*xi*G2[30])/27 - (8*xi^2*G2[30])/3 + (56*G2[31])/27 + 
    (40*xi*G2[31])/27 - (56*G2[32])/27 - (40*xi*G2[32])/27 + 
    (200*G2[33])/27 - (104*xi*G2[33])/27 + (20*G2[34])/3 - (20*xi*G2[34])/3 - 
    (668*G2[36])/81 + (209*xi*G2[36])/81 - (284*xi^2*G2[36])/243 - 
    (10*G2[37])/9 + (2*xi*G2[37])/3 - (8*G2[38])/3 + (16*xi*G2[38])/9 + 
    (77*G2[39])/81 + (700*xi*G2[39])/81 - (364*xi^2*G2[39])/243 + 
    (14*G2[40])/9 - (10*xi*G2[40])/9 + (8*G2[41])/3 - (8*xi*G2[41])/3 - 
    (158*G2[42])/27 + (28*xi*G2[42])/27 - (112*G2[43])/9 + (20*xi*G2[43])/9), 
 4*c[79] - 2*c[80] + c[87] - 2*c[88] + c[97] - 2*c[98] + c[99] - 2*c[111] + 
  c[112] - 2*c[115] + A^2*(-29/27 + (2719*C01)/432 + (167*C02)/486 + 
    (403*log2)/162 + (275*C01*xi)/432 - (13*C02*xi)/81 - (2*log2*xi)/27 + 
    G1eps[4]/9 + (xi*G1eps[4])/27 - (7*G2[1])/27 + (253*G2[2])/18 - 
    (83*xi*G2[2])/6 + (40*xi^2*G2[2])/9 + (19*G2[3])/9 - (7*G2[5])/3 - 
    (1373*G2[6])/243 + (8*xi*G2[6])/81 + (2*G2[7])/9 + (2*G2[8])/27 - 
    (29*G2[9])/2 + (83*xi*G2[9])/6 - (40*xi^2*G2[9])/9 + (23*G2[10])/9 - 
    (77*G2[11])/72 - (5*xi*G2[11])/72 - (41*G2[12])/36 - (xi*G2[12])/36 - 
    (61*G2[13])/9 + (41*G2[15])/36 + (xi*G2[15])/36 - (53*G2[17])/162 - 
    (19*xi*G2[17])/54 + (59*G2[18])/108 - (xi*G2[18])/36 + (1064*G2[19])/81 - 
    (58*G2[20])/27 - (10*xi*G2[20])/27 + (41*G2[21])/18 + (xi*G2[21])/18 - 
    8*G2[22] + (14*G2[23])/3 - (250*G2[24])/27 - G2[25]/9 - (221*G2[26])/54 - 
    (245*G2[27])/54 - (64*G2[28])/27 + (64*G2[30])/27 + (2*G2[31])/9 - 
    (2*G2[32])/9 + (2*G2[33])/9 + (88*G2[34])/9 + (446*G2[36])/243 + 
    (10*xi*G2[36])/81 - (23*G2[37])/9 - (58*G2[38])/9 + (3424*G2[39])/243 - 
    (10*xi*G2[39])/81 + (67*G2[40])/9 - (25*G2[42])/27 - (17*G2[43])/9), 
 -2*c[81] - c[89] - 2*c[90] + c[92] - 2*c[97] + 2*c[100] + c[110] + c[111] - 
  c[113] - c[114] + 4*c[115] + A^2*(-373/54 + (2623*C01)/432 - 
    (2761*C02)/486 + (289*log2)/162 + (46*xi)/9 - (5969*C01*xi)/216 + 
    (2125*C02*xi)/162 - (355*log2*xi)/54 + (2*xi^2)/3 + (475*C01*xi^2)/54 - 
    (250*C02*xi^2)/81 + (34*log2*xi^2)/27 - G1eps[1]/9 + (xi*G1eps[1])/9 - 
    G1eps[2]/9 + G1eps[3]/9 - (xi*G1eps[3])/9 - (2*G1eps[4])/9 - 
    (2*xi*G1eps[4])/27 - (11*G2[1])/27 - (xi*G2[1])/27 - (142*G2[2])/9 - 
    (13*xi*G2[2])/9 + (14*xi^2*G2[2])/3 - (437*G2[3])/54 + 
    (307*xi*G2[3])/54 - (8*xi^2*G2[3])/9 + (425*G2[5])/54 - 
    (307*xi*G2[5])/54 + (8*xi^2*G2[5])/9 + (997*G2[6])/243 + 
    (479*xi*G2[6])/81 - (112*xi^2*G2[6])/81 + G2[7]/9 + (2*xi*G2[7])/9 + 
    (16*G2[8])/27 - (4*xi*G2[8])/27 + (124*G2[9])/9 + (19*xi*G2[9])/9 - 
    (14*xi^2*G2[9])/3 - (10*G2[10])/3 + (2*xi*G2[10])/9 - (239*G2[11])/216 + 
    (17*xi*G2[11])/36 - (xi^2*G2[11])/9 - (16*G2[12])/27 + xi*G2[12] + 
    (553*G2[13])/27 - (118*xi*G2[13])/27 + (16*G2[15])/27 - xi*G2[15] - 
    (34*G2[16])/27 - (2*xi*G2[16])/9 - (1933*G2[17])/324 + 
    (217*xi*G2[17])/18 - (88*xi^2*G2[17])/27 + (37*G2[18])/18 + 
    (31*xi*G2[18])/54 - (3227*G2[19])/162 + (59*xi*G2[19])/54 - 
    (2*xi^2*G2[19])/9 - (35*G2[20])/108 + (145*xi*G2[20])/54 - 
    (10*xi^2*G2[20])/27 + (109*G2[21])/54 - (11*xi*G2[21])/6 + 
    (130*G2[22])/9 - (2*xi*G2[22])/9 - (74*G2[23])/9 + (2*xi*G2[23])/9 + 
    (146*G2[24])/27 + (134*xi*G2[24])/9 - (32*xi^2*G2[24])/9 - G2[25] + 
    (8*xi*G2[25])/9 + (257*G2[26])/27 - (56*xi*G2[26])/9 + 
    (16*xi^2*G2[26])/9 + (281*G2[27])/27 - 6*xi*G2[27] + (16*xi^2*G2[27])/9 + 
    (197*G2[28])/27 - (55*xi*G2[28])/9 + (16*xi^2*G2[28])/9 - 
    (197*G2[30])/27 + (55*xi*G2[30])/9 - (16*xi^2*G2[30])/9 + (2*G2[31])/9 - 
    (2*G2[32])/9 + (19*G2[33])/9 - (17*xi*G2[33])/9 - (38*G2[34])/3 - 
    (14*xi*G2[34])/9 - (4145*G2[36])/486 + (203*xi*G2[36])/162 - 
    (32*xi^2*G2[36])/81 + (10*G2[37])/3 - (2*xi*G2[37])/9 + (74*G2[38])/9 - 
    (2*xi*G2[38])/9 - (10903*G2[39])/486 + (1003*xi*G2[39])/162 - 
    (112*xi^2*G2[39])/81 - (32*G2[40])/3 + (4*xi*G2[40])/9 + G2[41] - 
    xi*G2[41] - (11*G2[42])/9 + (8*xi*G2[42])/27 - (5*G2[43])/2 + 
    (11*xi*G2[43])/18), -2*c[82] + 2*c[89] + 4*c[90] - c[91] + c[97] - 
  c[100] - 2*c[110] + c[112] - 2*c[115] + 
  A^2*(433/27 + (12047*C01)/648 - (1786*C02)/243 + (23*log2)/162 - 
    (440*xi)/27 - (1841*C01*xi)/324 + (353*C02*xi)/162 + (40*log2*xi)/27 - 
    (4*xi^2)/9 - (563*C01*xi^2)/162 + (344*C02*xi^2)/243 - 
    (20*log2*xi^2)/81 - (4*G1eps[1])/9 - (2*xi*G1eps[1])/9 + G1eps[2]/9 + 
    (4*G1eps[3])/9 + (2*xi*G1eps[3])/9 + G1eps[4]/27 + (xi*G1eps[4])/27 - 
    (4*G2[1])/9 + (4*xi*G2[1])/3 + (445*G2[2])/18 - (55*xi*G2[2])/6 - 
    (13*xi^2*G2[2])/9 + (53*G2[3])/18 - (55*xi*G2[3])/54 + 
    (8*xi^2*G2[3])/27 - (53*G2[5])/18 + (103*xi*G2[5])/54 - 
    (8*xi^2*G2[5])/27 - (1837*G2[6])/243 + (265*xi*G2[6])/81 + 
    (104*xi^2*G2[6])/243 + (4*G2[7])/9 - (4*xi*G2[7])/3 + (4*G2[8])/9 - 
    (4*xi*G2[8])/3 - (437*G2[9])/18 + (205*xi*G2[9])/18 + (13*xi^2*G2[9])/9 + 
    (8*G2[10])/9 + (2*xi*G2[10])/3 + (311*G2[11])/108 - xi*G2[11] + 
    (161*G2[12])/108 - (19*xi*G2[12])/36 - (4*xi^2*G2[12])/9 - 
    (139*G2[13])/9 + 3*xi*G2[13] - (161*G2[15])/108 + (19*xi*G2[15])/36 + 
    (4*xi^2*G2[15])/9 - (7*G2[16])/27 + (19*xi*G2[16])/9 - (49*G2[17])/36 - 
    (971*xi*G2[17])/324 + (112*xi^2*G2[17])/81 - (151*G2[18])/54 - 
    (11*xi*G2[18])/27 - (4*xi^2*G2[18])/9 + (1537*G2[19])/162 - 
    (64*xi*G2[19])/81 + (16*xi^2*G2[19])/81 + (1039*G2[20])/324 - 
    (937*xi*G2[20])/324 - (16*xi^2*G2[20])/27 - (76*G2[21])/27 - 
    (xi*G2[21])/9 + (8*xi^2*G2[21])/9 - (92*G2[22])/9 + (28*xi*G2[22])/9 + 
    (52*G2[23])/9 - (16*xi*G2[23])/9 - (362*G2[24])/27 + (58*xi*G2[24])/27 + 
    (32*xi^2*G2[24])/27 + (8*G2[25])/3 - (20*xi*G2[25])/9 + (37*G2[26])/27 - 
    (50*xi*G2[26])/27 - (16*xi^2*G2[26])/27 + (223*G2[27])/27 - 
    (326*xi*G2[27])/27 - (16*xi^2*G2[27])/27 + (139*G2[28])/27 - 
    (161*xi*G2[28])/27 - (16*xi^2*G2[28])/27 - (139*G2[30])/27 + 
    (161*xi*G2[30])/27 + (16*xi^2*G2[30])/27 - (8*xi*G2[31])/9 + 
    (8*xi*G2[32])/9 - (44*G2[33])/9 + (14*xi*G2[33])/3 + (4*G2[34])/9 + 
    (20*xi*G2[34])/3 + (1081*G2[36])/243 + (62*xi*G2[36])/81 + 
    (40*xi^2*G2[36])/243 - (8*G2[37])/9 - (2*xi*G2[37])/3 - (16*G2[38])/9 - 
    (20*xi*G2[38])/9 + (2339*G2[39])/243 - (299*xi*G2[39])/81 + 
    (104*xi^2*G2[39])/243 + (32*G2[40])/9 + (14*xi*G2[40])/9 - 
    (20*G2[41])/9 + (26*xi*G2[41])/9 + (64*G2[42])/27 - (14*xi*G2[42])/27 + 
    (44*G2[43])/9 - (10*xi*G2[43])/9), 4*c[80] - c[83] + 2*c[84] + c[98] - 
  2*c[99] + A^2*(-14/27 + (277*C01)/324 - (541*C02)/243 - (53*log2)/81 + 
    (4*xi)/27 + (151*C01*xi)/54 - (238*C02*xi)/243 + (70*log2*xi)/81 + 
    (2*G1eps[4])/27 + (2*xi*G1eps[4])/27 + (26*G2[2])/9 + (41*xi*G2[2])/9 + 
    (8*G2[3])/27 - (17*xi*G2[3])/54 - (8*G2[5])/27 + (17*xi*G2[5])/54 - 
    (142*G2[6])/243 - (136*xi*G2[6])/243 - (26*G2[9])/9 - (41*xi*G2[9])/9 - 
    (4*G2[10])/9 + G2[11]/18 + G2[12]/9 - (8*G2[13])/27 - G2[15]/9 - 
    (41*G2[17])/81 - (181*xi*G2[17])/162 + G2[18]/9 + (19*G2[19])/81 - 
    (8*xi*G2[19])/81 + (8*G2[20])/27 - (2*G2[21])/9 - (16*G2[22])/9 + 
    (8*G2[23])/9 - (4*G2[24])/9 - (34*xi*G2[24])/27 - (8*G2[26])/9 + 
    (17*xi*G2[26])/27 + (11*G2[27])/9 + (17*xi*G2[27])/27 - (2*G2[28])/9 + 
    (17*xi*G2[28])/27 + (2*G2[30])/9 - (17*xi*G2[30])/27 + (367*G2[36])/243 - 
    (98*xi*G2[36])/243 + (4*G2[37])/9 + (8*G2[38])/9 + (416*G2[39])/243 - 
    (55*xi*G2[39])/243 - (4*G2[40])/9), 4*c[81] + c[85] - 2*c[92] - 2*c[94] + 
  c[97] - c[100] - c[109] + 2*c[113] - 2*c[115] + 
  A^2*(-244/27 - (2609*C01)/1296 - (52*C02)/81 + (19*log2)/18 - (2*xi)/27 - 
    (95*C01*xi)/144 + (181*C02*xi)/486 + (7*log2*xi)/81 + (2*G1eps[1])/3 + 
    G1eps[2]/9 - (2*G1eps[3])/3 + (2*G1eps[4])/27 - (50*G2[1])/27 + 
    (83*G2[2])/18 - (103*xi*G2[2])/18 - (13*xi^2*G2[2])/9 + G2[3]/27 + 
    (xi*G2[3])/54 - (73*G2[5])/27 - (xi*G2[5])/54 - (493*G2[6])/81 + 
    (17*xi*G2[6])/243 + (20*G2[7])/9 + (40*G2[8])/27 - (19*G2[9])/2 + 
    (103*xi*G2[9])/18 + (13*xi^2*G2[9])/9 + (14*G2[10])/9 - (77*G2[11])/216 + 
    (xi*G2[11])/24 - (46*G2[12])/27 - (xi*G2[12])/4 - (29*G2[13])/9 + 
    (46*G2[15])/27 + (xi*G2[15])/4 + (65*G2[16])/27 - (125*G2[17])/108 + 
    (16*xi*G2[17])/81 - (95*G2[18])/36 - (xi*G2[18])/4 + (571*G2[19])/54 - 
    (5*xi*G2[19])/81 - (529*G2[20])/108 - (8*xi*G2[20])/27 + 
    (103*G2[21])/54 + (xi*G2[21])/2 - (64*G2[22])/9 + 4*G2[23] - 
    (32*G2[24])/9 + (2*xi*G2[24])/27 - (4*G2[25])/3 - (19*G2[26])/3 - 
    (xi*G2[26])/27 + (13*G2[27])/9 - (xi*G2[27])/27 - (10*G2[28])/9 - 
    (xi*G2[28])/27 + (10*G2[30])/9 + (xi*G2[30])/27 + (8*G2[31])/3 - 
    (8*G2[32])/3 + 2*G2[33] + (64*G2[34])/9 - (227*G2[36])/81 + 
    (73*xi*G2[36])/243 - (14*G2[37])/9 - 4*G2[38] + (1442*G2[39])/81 - 
    (64*xi*G2[39])/243 + (46*G2[40])/9 - (2*G2[41])/3), 
 4*c[82] - 2*c[85] + 2*c[91] + 4*c[94] - 2*c[97] + 2*c[100] + 2*c[109] - 
  2*c[112] + 4*c[115] + A^2*(176/9 - (329*C01)/216 + (263*C02)/81 - 
    (20*log2)/27 - (23*C01*xi)/72 + (19*C02*xi)/81 - (4*log2*xi)/27 + 
    (52*G2[1])/27 - (137*G2[2])/3 + (157*xi*G2[2])/3 - (134*xi^2*G2[2])/9 - 
    (32*G2[3])/27 + (xi*G2[3])/27 + (128*G2[5])/27 - (xi*G2[5])/27 + 
    (782*G2[6])/81 + (10*xi*G2[6])/81 - (8*G2[7])/3 - (32*G2[8])/27 + 
    (451*G2[9])/9 - (157*xi*G2[9])/3 + (134*xi^2*G2[9])/9 - (28*G2[10])/9 + 
    (77*G2[11])/108 - (xi*G2[11])/36 + (98*G2[12])/27 + (xi*G2[12])/6 + 
    (254*G2[13])/27 - (98*G2[15])/27 - (xi*G2[15])/6 - (130*G2[16])/27 + 
    (239*G2[17])/54 + (11*G2[18])/2 + (xi*G2[18])/6 - (542*G2[19])/27 + 
    (8*xi*G2[19])/27 + (541*G2[20])/54 - (2*xi*G2[20])/27 - (115*G2[21])/27 - 
    (xi*G2[21])/3 + (128*G2[22])/9 - 8*G2[23] + (248*G2[24])/27 + 
    (4*xi*G2[24])/27 + (16*G2[25])/9 + (266*G2[26])/27 - (2*xi*G2[26])/27 + 
    (38*G2[27])/27 - (2*xi*G2[27])/27 + (80*G2[28])/27 - (2*xi*G2[28])/27 - 
    (80*G2[30])/27 + (2*xi*G2[30])/27 - (32*G2[31])/9 + (32*G2[32])/9 - 
    (32*G2[33])/9 - (128*G2[34])/9 - (8*G2[36])/81 - (10*xi*G2[36])/81 + 
    (28*G2[37])/9 + 8*G2[38] - (2356*G2[39])/81 + (16*xi*G2[39])/81 - 
    (92*G2[40])/9), c[116], c[117], c[118], c[119], c[120], c[121], c[122], 
 c[123], c[124], c[125], c[126], c[127], c[128], c[129], c[130], c[131], 
 c[132], c[133], c[134], c[135], c[136], c[137], c[138], c[139], c[140], 
 c[141], c[142], c[143], c[144], c[145], c[146], c[147], c[148], c[149], 
 c[150], c[151], c[152], c[153], c[154], c[155], c[156], c[157], c[158], 
 c[159], c[160], c[161], c[162], c[163], c[164], c[165], c[166], c[167], 
 c[168], c[169], c[170], c[171], c[172], c[173], c[174], c[175], c[176], 
 c[177], c[178], c[179], c[180], c[181], c[182], c[183], c[184], c[185], 
 c[186], c[187], c[188], 2*c[119] - 2*c[120] + 4*c[122] + 2*c[129] - 
  4*c[131] - c[138] + 2*c[139] + 4*c[140] + 2*c[141] + 2*c[142] - c[150]/2 - 
  c[151] - (3*c[152])/2 + c[153] + 2*c[154] + c[155] + 
  A^2*(2/9 + (233*C01)/27 - (101*C02)/27 + (2*log2)/3 - (2*xi)/27 - 
    (53*C01*xi)/18 + (349*C02*xi)/243 - (28*log2*xi)/81 - (2*G1eps[4])/27 - 
    (2*xi*G1eps[4])/27 + G2[2]/3 + (7*xi*G2[2])/9 - (22*G2[3])/27 + 
    (xi*G2[3])/6 + (22*G2[5])/27 - (xi*G2[5])/6 - (4*G2[6])/3 + 
    (94*xi*G2[6])/243 - G2[9]/3 - (7*xi*G2[9])/9 - (74*G2[17])/27 + 
    (151*xi*G2[17])/162 - (10*G2[19])/27 + (29*xi*G2[19])/81 - 
    (88*G2[24])/27 + (2*xi*G2[24])/3 + (44*G2[26])/27 - (xi*G2[26])/3 + 
    (44*G2[27])/27 - (xi*G2[27])/3 + (44*G2[28])/27 - (xi*G2[28])/3 - 
    (44*G2[30])/27 + (xi*G2[30])/3 + (59*xi*G2[36])/243 - (44*G2[39])/27 + 
    (22*xi*G2[39])/243), 8*c[116] + c[117] - c[119] + 2*c[123] - 4*c[124] + 
  2*c[126] - 4*c[128] - 4*c[129] + 2*c[130] + 2*c[131] - c[142] + 2*c[143] + 
  4*c[144] + 2*c[145] + c[146] - (3*c[153])/2 - c[154] - c[155]/2 + 
  c[156]/2 + c[157] + (3*c[158])/2 + 
  A^2*(-1/6 - (157*C01)/36 + (97*C02)/54 - (5*log2)/9 - (23*xi)/9 + 
    (53*C01*xi)/108 - (73*C02*xi)/162 - (log2*xi)/27 + (2*G1eps[1])/9 - 
    (2*xi*G1eps[1])/9 - (2*xi*G1eps[2])/9 + (2*G1eps[3])/9 + 
    (2*xi*G1eps[3])/9 - G1eps[4]/9 + (xi*G1eps[4])/27 - (5*G2[2])/3 + 
    (5*G2[3])/9 - (5*G2[5])/9 + (17*G2[6])/27 + (xi*G2[6])/81 + (5*G2[9])/3 + 
    (46*G2[17])/27 - (xi*G2[17])/9 - (2*G2[19])/27 - (2*xi*G2[19])/27 + 
    (20*G2[24])/9 - (10*G2[26])/9 - (10*G2[27])/9 - (10*G2[28])/9 + 
    (10*G2[30])/9 - (2*G2[33])/9 + (2*xi*G2[33])/9 + G2[36]/27 + 
    (17*xi*G2[36])/81 + (29*G2[39])/27 + (xi*G2[39])/81 + (2*xi*G2[41])/9), 
 -2*c[117] - 2*c[120] + 4*c[121] + 2*c[129] - 4*c[130] + c[138] - 2*c[146] + 
  2*c[147] + 4*c[148] + 2*c[149] + (3*c[150])/2 + c[151] + c[152]/2 - 
  c[156] - 2*c[157] - c[158] + A^2*(-8/27 + (139*C01)/81 - (20*C02)/27 + 
    (14*log2)/27 - (55*C01*xi)/54 + (22*C02*xi)/81 - (4*log2*xi)/27 + 
    (11*G2[2])/9 - (7*xi*G2[2])/9 - (7*G2[3])/27 + (7*xi*G2[3])/54 + 
    (7*G2[5])/27 - (7*xi*G2[5])/54 - (2*G2[6])/9 + (16*xi*G2[6])/81 - 
    (11*G2[9])/9 + (7*xi*G2[9])/9 - (2*G2[17])/3 + (7*xi*G2[17])/18 + 
    G2[19]/9 - (28*G2[24])/27 + (14*xi*G2[24])/27 + (14*G2[26])/27 - 
    (7*xi*G2[26])/27 + (14*G2[27])/27 - (7*xi*G2[27])/27 + (14*G2[28])/27 - 
    (7*xi*G2[28])/27 - (14*G2[30])/27 + (7*xi*G2[30])/27 + G2[36]/9 + 
    (2*xi*G2[36])/81 - (17*G2[39])/27 + (19*xi*G2[39])/81), 
 -2*c[119] + 2*c[120] - 4*c[122] - 2*c[129] + 4*c[131] + c[150]/2 + c[151] + 
  (3*c[152])/2 - c[159] + 2*c[160] + 4*c[161] + 2*c[162] - c[163] - 
  2*c[164] - c[165] + 2*c[172] + A^2*(2/9 + (73*C01)/27 - (83*C02)/81 + 
    (20*log2)/27 - (2*xi)/27 - (20*C01*xi)/9 + (190*C02*xi)/243 - 
    (31*log2*xi)/81 + (2*G1eps[4])/27 + (2*xi*G1eps[4])/27 + (20*G2[2])/9 - 
    (14*xi*G2[2])/9 - (5*G2[3])/18 + (7*xi*G2[3])/27 + (5*G2[5])/18 - 
    (7*xi*G2[5])/27 - (50*G2[6])/81 + (124*xi*G2[6])/243 - (20*G2[9])/9 + 
    (14*xi*G2[9])/9 - (17*G2[17])/18 + (53*xi*G2[17])/81 - G2[19]/27 - 
    (4*xi*G2[19])/81 - (10*G2[24])/9 + (28*xi*G2[24])/27 + (5*G2[26])/9 - 
    (14*xi*G2[26])/27 + (5*G2[27])/9 - (14*xi*G2[27])/27 + (5*G2[28])/9 - 
    (14*xi*G2[28])/27 - (5*G2[30])/9 + (14*xi*G2[30])/27 - (58*G2[36])/81 + 
    (56*xi*G2[36])/243 + (13*G2[39])/81 + (70*xi*G2[39])/243), 
 c[117] + 2*c[118] + 2*c[123] - 4*c[125] - 2*c[132] + 4*c[134] + c[153]/2 + 
  c[154] + (3*c[155])/2 - (3*c[159])/2 + c[160] + 2*c[161] + 3*c[162] - 
  c[166] - 2*c[167] - c[168] + c[172] + 
  A^2*(1/9 + (77*C01)/36 - (173*C02)/162 + log2/27 + (47*xi)/27 - 
    (41*C01*xi)/54 + (175*C02*xi)/486 + (10*log2*xi)/81 + (2*xi*G1eps[1])/9 - 
    G1eps[2]/9 - (2*xi*G1eps[3])/9 + (37*G2[2])/18 - (17*xi*G2[2])/18 - 
    (13*G2[3])/108 + (xi*G2[3])/108 + (13*G2[5])/108 - (xi*G2[5])/108 - 
    (37*G2[6])/81 + (41*xi*G2[6])/243 - (37*G2[9])/18 + (17*xi*G2[9])/18 - 
    (19*G2[17])/36 + (73*xi*G2[17])/324 - G2[19]/6 + (16*xi*G2[19])/81 - 
    (13*G2[24])/27 + (xi*G2[24])/27 + (13*G2[26])/54 - (xi*G2[26])/54 + 
    (13*G2[27])/54 - (xi*G2[27])/54 + (13*G2[28])/54 - (xi*G2[28])/54 - 
    (13*G2[30])/54 + (xi*G2[30])/54 - (2*xi*G2[33])/9 - (61*G2[36])/162 + 
    (76*xi*G2[36])/243 + (20*G2[39])/81 - (143*xi*G2[39])/486 - 
    (2*xi*G2[41])/9), 8*c[116] - c[119] + 2*c[126] - 4*c[128] - 4*c[129] + 
  2*c[130] + 2*c[131] + 2*c[132] - 4*c[133] + c[156]/2 + c[157] + 
  (3*c[158])/2 - c[159]/2 + 3*c[160] + 2*c[161] + c[162] - c[169] - 
  2*c[170] - c[171] + c[172] + A^2*(-17/6 + (319*C01)/54 - (65*C02)/27 + 
    log2 - xi/9 - (85*C01*xi)/36 + (71*C02*xi)/81 - (8*log2*xi)/27 - 
    (2*G1eps[2])/9 + (4*G1eps[3])/9 - G1eps[4]/9 + (xi*G1eps[4])/27 + 
    (53*G2[2])/18 - (3*xi*G2[2])/2 - (7*G2[3])/12 + (xi*G2[3])/4 + 
    (7*G2[5])/12 - (xi*G2[5])/4 - (32*G2[6])/27 + (38*xi*G2[6])/81 - 
    (53*G2[9])/18 + (3*xi*G2[9])/2 - (187*G2[17])/108 + (3*xi*G2[17])/4 - 
    (5*G2[19])/54 + (xi*G2[19])/27 - (7*G2[24])/3 + xi*G2[24] + 
    (7*G2[26])/6 - (xi*G2[26])/2 + (7*G2[27])/6 - (xi*G2[27])/2 + 
    (7*G2[28])/6 - (xi*G2[28])/2 - (7*G2[30])/6 + (xi*G2[30])/2 - 
    (29*G2[36])/54 + (16*xi*G2[36])/81 - (11*G2[39])/27 + 
    (49*xi*G2[39])/162 + (2*G2[41])/9), -c[117] - 2*c[118] - 2*c[123] + 
  4*c[125] + 2*c[132] - 4*c[134] - (3*c[138])/2 + c[139] + 2*c[140] + 
  3*c[141] + c[142] - c[163]/2 - c[164] - (3*c[165])/2 + c[166] + 2*c[167] + 
  c[168] + A^2*(1/9 + (14*C01)/3 - (101*C02)/54 + (11*log2)/18 - (49*xi)/27 - 
    (83*C01*xi)/27 + (311*C02*xi)/243 - (47*log2*xi)/81 - (2*xi*G1eps[1])/9 + 
    G1eps[2]/9 + (2*xi*G1eps[3])/9 - (2*G2[2])/9 - (14*G2[3])/27 + 
    (8*xi*G2[3])/27 + (14*G2[5])/27 - (8*xi*G2[5])/27 - (2*G2[6])/3 + 
    (116*xi*G2[6])/243 + (2*G2[9])/9 - (89*G2[17])/54 + (76*xi*G2[17])/81 - 
    (5*G2[19])/54 + (4*xi*G2[19])/81 - (56*G2[24])/27 + (32*xi*G2[24])/27 + 
    (28*G2[26])/27 - (16*xi*G2[26])/27 + (28*G2[27])/27 - (16*xi*G2[27])/27 + 
    (28*G2[28])/27 - (16*xi*G2[28])/27 - (28*G2[30])/27 + (16*xi*G2[30])/27 + 
    (2*xi*G2[33])/9 + (xi*G2[36])/243 - (31*G2[39])/27 + 
    (143*xi*G2[39])/243 + (2*xi*G2[41])/9), 2*c[117] + c[118] + 4*c[123] - 
  2*c[124] - 2*c[125] - 4*c[132] + 2*c[133] + 2*c[134] - c[142]/2 + c[143] + 
  2*c[144] + 3*c[145] + (3*c[146])/2 - (3*c[166])/2 - c[167] - c[168]/2 + 
  c[169]/2 + c[170] + (3*c[171])/2 + 
  A^2*(3/2 - (167*C01)/36 + (43*C02)/27 - (19*log2)/18 - (7*xi)/18 + 
    (103*C01*xi)/54 - (47*C02*xi)/54 + (7*log2*xi)/18 + G1eps[1]/9 + 
    G1eps[2]/18 - (xi*G1eps[2])/9 - G1eps[3]/9 - (5*G2[2])/9 + 
    (17*G2[3])/27 - (11*xi*G2[3])/54 - (17*G2[5])/27 + (11*xi*G2[5])/54 + 
    (8*G2[6])/9 - (8*xi*G2[6])/27 + (5*G2[9])/9 + (46*G2[17])/27 - 
    (31*xi*G2[17])/54 - (5*G2[19])/27 + (xi*G2[19])/27 + (68*G2[24])/27 - 
    (22*xi*G2[24])/27 - (34*G2[26])/27 + (11*xi*G2[26])/27 - (34*G2[27])/27 + 
    (11*xi*G2[27])/27 - (34*G2[28])/27 + (11*xi*G2[28])/27 + (34*G2[30])/27 - 
    (11*xi*G2[30])/27 - G2[33]/9 + G2[36]/3 + (2*xi*G2[36])/27 + 
    (47*G2[39])/54 - (10*xi*G2[39])/27 - G2[41]/9), 
 8*c[116] - c[117] - 4*c[120] + 2*c[121] + 2*c[122] + 2*c[126] - 4*c[128] + 
  2*c[132] - 4*c[133] + c[138]/2 - c[146] + c[147] + 2*c[148] + 3*c[149] + 
  (3*c[163])/2 + c[164] + c[165]/2 - c[169] - 2*c[170] - c[171] + 
  A^2*(-65/18 - (35*C01)/54 + (19*C02)/54 + log2/18 - (2*G1eps[2])/9 + 
    (4*G1eps[3])/9 - (4*G1eps[4])/27 + (2*G2[6])/27 + (19*G2[17])/54 + 
    (11*G2[19])/54 + (7*G2[36])/27 - G2[39]/27 + (2*G2[41])/9), 
 8*c[116] - c[117] + c[119] - 4*c[120] + 2*c[121] + 2*c[122] + 2*c[132] - 
  4*c[133] + 2*c[135] - 4*c[137] + (3*c[163])/2 + c[164] + c[165]/2 - 
  c[172] + 2*c[173] + 4*c[174] + 2*c[175] - c[176]/2 - c[177] - 
  (3*c[178])/2 + c[185] + A^2*(-65/18 - (43*C01)/54 + (16*C02)/27 - 
    (2*G1eps[2])/9 + (4*G1eps[3])/9 - (4*G1eps[4])/27 - G2[3]/54 + G2[5]/54 + 
    (2*G2[6])/27 + (17*G2[17])/54 + (2*G2[19])/9 - (2*G2[24])/27 + 
    G2[26]/27 + G2[27]/27 + G2[28]/27 - G2[30]/27 + (7*G2[36])/27 - 
    (2*G2[39])/27 + (2*G2[41])/9), -2*c[117] - c[118] - 4*c[123] + 2*c[124] + 
  2*c[125] + 4*c[132] - 2*c[133] - 2*c[134] + (3*c[166])/2 + c[167] + 
  c[168]/2 - c[172]/2 + c[173] + 2*c[174] + 3*c[175] - c[179]/2 - c[180] - 
  (3*c[181])/2 + (3*c[185])/2 + A^2*(-2/9 + (19*C01)/18 + C02/9 + 
    (13*log2)/18 - (8*xi)/9 - (107*C01*xi)/108 + (53*C02*xi)/162 - 
    (17*log2*xi)/54 - (xi*G1eps[1])/9 + G1eps[2]/18 + (xi*G1eps[3])/9 - 
    G2[2]/9 - (7*G2[3])/27 + (7*xi*G2[3])/54 + (7*G2[5])/27 - 
    (7*xi*G2[5])/54 - (10*G2[6])/27 + (16*xi*G2[6])/81 + G2[9]/9 - 
    (31*G2[17])/54 + (xi*G2[17])/3 + (11*G2[19])/54 - (xi*G2[19])/18 - 
    (28*G2[24])/27 + (14*xi*G2[24])/27 + (14*G2[26])/27 - (7*xi*G2[26])/27 + 
    (14*G2[27])/27 - (7*xi*G2[27])/27 + (14*G2[28])/27 - (7*xi*G2[28])/27 - 
    (14*G2[30])/27 + (7*xi*G2[30])/27 + (xi*G2[33])/9 - (19*G2[36])/54 + 
    (13*xi*G2[36])/162 - (2*G2[39])/9 + (29*xi*G2[39])/162 + (xi*G2[41])/9), 
 c[118] + 2*c[119] - 4*c[126] + 2*c[127] + 2*c[128] + 4*c[135] - 2*c[136] - 
  2*c[137] + (3*c[169])/2 + c[170] + c[171]/2 - (3*c[172])/2 + 3*c[173] + 
  2*c[174] + c[175] - c[182]/2 - c[183] - (3*c[184])/2 + c[185]/2 + 
  A^2*(2/3 - (17*C01)/108 + (7*C02)/18 + log2/9 + G1eps[1]/9 + G1eps[2]/18 - 
    G1eps[3]/9 + G2[2]/3 - G2[3]/18 + G2[5]/18 - G2[9]/3 - G2[17]/18 + 
    G2[19]/9 - (2*G2[24])/9 + G2[26]/9 + G2[27]/9 + G2[28]/9 - G2[30]/9 - 
    G2[33]/9 - G2[39]/6 - G2[41]/9), 8*c[116] + c[119] - 4*c[120] + 
  2*c[121] + 2*c[122] + 2*c[123] - 4*c[124] + 2*c[135] - 4*c[137] - 
  c[138]/2 + 3*c[139] + 2*c[140] + c[141] + c[142] - c[176]/2 - c[177] - 
  (3*c[178])/2 + c[179] + 2*c[180] + c[181] + 
  A^2*(-17/6 + (475*C01)/54 - (205*C02)/54 + (5*log2)/6 - xi/9 - 
    (143*C01*xi)/54 + (101*C02*xi)/81 - (8*log2*xi)/27 - (2*G1eps[2])/9 + 
    (4*G1eps[3])/9 - (4*G1eps[4])/27 + (16*G2[2])/9 - (47*G2[3])/54 + 
    (2*xi*G2[3])/9 + (47*G2[5])/54 - (2*xi*G2[5])/9 - (4*G2[6])/3 + 
    (32*xi*G2[6])/81 - (16*G2[9])/9 - (74*G2[17])/27 + (22*xi*G2[17])/27 - 
    (5*G2[19])/18 + (4*xi*G2[19])/27 - (94*G2[24])/27 + (8*xi*G2[24])/9 + 
    (47*G2[26])/27 - (4*xi*G2[26])/9 + (47*G2[27])/27 - (4*xi*G2[27])/9 + 
    (47*G2[28])/27 - (4*xi*G2[28])/9 - (47*G2[30])/27 + (4*xi*G2[30])/9 + 
    (2*G2[36])/9 + (4*xi*G2[36])/81 - (47*G2[39])/27 + (32*xi*G2[39])/81 + 
    (2*G2[41])/9), -c[118] - 2*c[119] + 4*c[126] - 2*c[127] - 2*c[128] - 
  4*c[135] + 2*c[136] + 2*c[137] - (3*c[142])/2 + 3*c[143] + 2*c[144] + 
  c[145] + c[146]/2 - (3*c[179])/2 - c[180] - c[181]/2 + c[182]/2 + c[183] + 
  (3*c[184])/2 + A^2*(11/18 - (13*C01)/6 + (17*C02)/18 - (2*log2)/9 - 
    (23*xi)/18 - (53*C01*xi)/108 + (2*C02*xi)/27 - (2*log2*xi)/9 - 
    (xi*G1eps[1])/9 + G1eps[2]/18 - (xi*G1eps[2])/9 + (xi*G1eps[3])/9 - 
    (13*G2[2])/9 + (5*G2[3])/18 + (2*xi*G2[3])/27 - (5*G2[5])/18 - 
    (2*xi*G2[5])/27 + (2*G2[6])/9 + (4*xi*G2[6])/27 + (13*G2[9])/9 + 
    (20*G2[17])/27 + (11*xi*G2[17])/54 - (5*G2[19])/54 - (xi*G2[19])/54 + 
    (10*G2[24])/9 + (8*xi*G2[24])/27 - (5*G2[26])/9 - (4*xi*G2[26])/27 - 
    (5*G2[27])/9 - (4*xi*G2[27])/27 - (5*G2[28])/9 - (4*xi*G2[28])/27 + 
    (5*G2[30])/9 + (4*xi*G2[30])/27 + (xi*G2[33])/9 - (5*G2[36])/18 + 
    (13*xi*G2[36])/54 + (7*G2[39])/9 + (xi*G2[39])/54 + (xi*G2[41])/9), 
 2*c[118] + c[119] - 2*c[126] + 4*c[127] + 2*c[135] - 4*c[136] + 
  (3*c[138])/2 - c[146] + 3*c[147] + 2*c[148] + c[149] + (3*c[176])/2 + 
  c[177] + c[178]/2 - c[182] - 2*c[183] - c[184] + 
  A^2*(44/27 + (55*C01)/162 - C02/6 + (17*log2)/54 + (2*G1eps[1])/9 + 
    G1eps[2]/9 - (2*G1eps[3])/9 - (2*G2[2])/9 - G2[3]/18 + G2[5]/18 + 
    (2*G2[9])/9 - (2*G2[17])/27 + (5*G2[19])/54 - (2*G2[24])/9 + G2[26]/9 + 
    G2[27]/9 + G2[28]/9 - G2[30]/9 - (2*G2[33])/9 - (2*G2[39])/9 - 
    (2*G2[41])/9), 2*c[117] + 2*c[120] - 4*c[121] - 2*c[129] + 4*c[130] - 
  (3*c[150])/2 - c[151] - c[152]/2 + c[159] + c[176] + 2*c[177] + c[178] - 
  2*c[185] + 2*c[186] + 4*c[187] + 2*c[188] + 
  A^2*(22/27 - (136*C01)/27 + (41*C02)/27 - (4*log2)/3 - (14*xi)/27 + 
    (92*C01*xi)/81 - (2*C02*xi)/9 + (13*log2*xi)/27 + (2*G1eps[4])/27 - 
    (2*xi*G1eps[4])/27 - (28*G2[2])/9 + (10*xi*G2[2])/9 + (13*G2[3])/18 - 
    (5*xi*G2[3])/27 - (13*G2[5])/18 + (5*xi*G2[5])/27 + (26*G2[6])/27 - 
    (8*xi*G2[6])/27 + (28*G2[9])/9 - (10*xi*G2[9])/9 + (11*G2[17])/6 - 
    (xi*G2[17])/3 - (7*G2[19])/27 + (4*xi*G2[19])/27 + (26*G2[24])/9 - 
    (20*xi*G2[24])/27 - (13*G2[26])/9 + (10*xi*G2[26])/27 - (13*G2[27])/9 + 
    (10*xi*G2[27])/27 - (13*G2[28])/9 + (10*xi*G2[28])/27 + (13*G2[30])/9 - 
    (10*xi*G2[30])/27 + (4*G2[36])/27 - (4*xi*G2[36])/27 + (35*G2[39])/27 - 
    (2*xi*G2[39])/9), 8*c[116] + c[117] + 2*c[123] - 4*c[124] - 4*c[129] + 
  2*c[130] + 2*c[131] + 2*c[135] - 4*c[137] - (3*c[153])/2 - c[154] - 
  c[155]/2 + c[159]/2 + c[179] + 2*c[180] + c[181] - c[185] + c[186] + 
  2*c[187] + 3*c[188] + A^2*(-35/18 - (31*C01)/12 + (19*C02)/54 - log2 - 
    (7*xi)/9 - (7*C01*xi)/54 + (41*C02*xi)/162 + (8*log2*xi)/27 - 
    (2*G1eps[2])/9 + (4*G1eps[3])/9 - (2*xi*G1eps[4])/27 - (19*G2[2])/18 - 
    (xi*G2[2])/18 + (17*G2[3])/36 - (xi*G2[3])/36 - (17*G2[5])/36 + 
    (xi*G2[5])/36 + (17*G2[6])/27 - (5*xi*G2[6])/81 + (19*G2[9])/18 + 
    (xi*G2[9])/18 + (119*G2[17])/108 + (5*xi*G2[17])/36 - (17*G2[19])/54 + 
    (4*xi*G2[19])/27 + (17*G2[24])/9 - (xi*G2[24])/9 - (17*G2[26])/18 + 
    (xi*G2[26])/18 - (17*G2[27])/18 + (xi*G2[27])/18 - (17*G2[28])/18 + 
    (xi*G2[28])/18 + (17*G2[30])/18 - (xi*G2[30])/18 + (23*G2[36])/54 - 
    (13*xi*G2[36])/81 + (20*G2[39])/27 + (17*xi*G2[39])/162 + (2*G2[41])/9), 
 -2*c[118] - c[119] + 2*c[126] - 4*c[127] - 2*c[135] + 4*c[136] - 
  (3*c[156])/2 - c[157] - c[158]/2 + (3*c[159])/2 + c[182] + 2*c[183] + 
  c[184] - c[185] + 3*c[186] + 2*c[187] + c[188] + 
  A^2*(-37/27 - (97*C01)/54 + C02/9 - (2*log2)/3 - (7*xi)/27 - 
    (239*C01*xi)/324 + (10*C02*xi)/27 - (log2*xi)/27 - (2*G1eps[1])/9 - 
    G1eps[2]/9 + (2*G1eps[3])/9 + G1eps[4]/27 - (xi*G1eps[4])/27 - 
    (7*G2[2])/18 - (7*xi*G2[2])/18 + (11*G2[3])/36 + (7*xi*G2[3])/108 - 
    (11*G2[5])/36 - (7*xi*G2[5])/108 + (4*G2[6])/9 + (2*xi*G2[6])/27 + 
    (7*G2[9])/18 + (7*xi*G2[9])/18 + (73*G2[17])/108 + (11*xi*G2[17])/36 - 
    (11*G2[19])/54 + (2*xi*G2[19])/27 + (11*G2[24])/9 + (7*xi*G2[24])/27 - 
    (11*G2[26])/18 - (7*xi*G2[26])/54 - (11*G2[27])/18 - (7*xi*G2[27])/54 - 
    (11*G2[28])/18 - (7*xi*G2[28])/54 + (11*G2[30])/18 + (7*xi*G2[30])/54 + 
    (2*G2[33])/9 + (5*G2[36])/18 - (2*xi*G2[36])/27 + (4*G2[39])/9 + 
    (11*xi*G2[39])/54 + (2*G2[41])/9), c[189], c[190], c[191], c[192], 
 c[193], c[194], c[195], c[196], c[197], c[198], c[199], c[200], c[201], 
 c[202], c[203], c[204], c[205], c[206], c[207], c[208], c[209], c[210], 
 c[211], c[212], c[213], c[214], c[215], c[216], c[217], c[218], c[219], 
 c[220], c[221], c[222], c[223], c[224], c[225], c[226], c[227], c[228], 
 c[229], c[230], c[231], c[232], c[233], c[234], c[235], c[236], c[237], 
 c[238], c[239], c[240], c[241], c[242], c[243], c[244], c[245], c[246], 
 c[247], c[248], c[249], c[250], c[251], c[252], c[253], c[254], c[255], 
 c[256], c[257], c[258], c[259], c[260], c[261], 
 -2*c[190] + 4*c[196] - 2*c[201] + 2*c[202] - 4*c[204] + 2*c[211] - c[214] + 
  2*c[215] + 4*c[217] + 2*c[220] + c[223]/2 - c[224] + c[227] - 2*c[228] + 
  (3*c[230])/2 - c[231] + A^2*(-8/27 + (139*C01)/81 - (20*C02)/27 + 
    (14*log2)/27 - (55*C01*xi)/54 + (22*C02*xi)/81 - (4*log2*xi)/27 + 
    G2[2]/3 - (7*G2[3])/27 + (7*xi*G2[3])/54 + (7*G2[5])/27 - 
    (7*xi*G2[5])/54 - (2*G2[6])/9 + (16*xi*G2[6])/81 - G2[9]/3 - 
    (2*G2[17])/3 + (7*xi*G2[17])/18 + G2[19]/9 - (28*G2[24])/27 + 
    (14*xi*G2[24])/27 + (14*G2[26])/27 - (7*xi*G2[26])/27 + (14*G2[27])/27 - 
    (7*xi*G2[27])/27 + (14*G2[28])/27 - (7*xi*G2[28])/27 - (14*G2[30])/27 + 
    (7*xi*G2[30])/27 + G2[36]/9 + (2*xi*G2[36])/81 - (17*G2[39])/27 + 
    (19*xi*G2[39])/81), 8*c[189] + 2*c[191] + 2*c[192] - 4*c[194] - 
  4*c[198] - c[199] + c[201] - 4*c[202] + 2*c[203] + 2*c[204] + 2*c[212] - 
  c[215] + c[216] + 4*c[218] + 2*c[221] + (3*c[224])/2 - c[225]/2 + c[228] - 
  c[229] + c[231]/2 - (3*c[232])/2 + 
  A^2*(-1/6 - (157*C01)/36 + (97*C02)/54 - (5*log2)/9 - (23*xi)/9 + 
    (53*C01*xi)/108 - (73*C02*xi)/162 - (log2*xi)/27 + (2*G1eps[1])/9 - 
    (2*xi*G1eps[1])/9 - (2*xi*G1eps[2])/9 + (2*G1eps[3])/9 + 
    (2*xi*G1eps[3])/9 - G1eps[4]/9 + (xi*G1eps[4])/27 - (5*G2[2])/3 + 
    (5*G2[3])/9 - (5*G2[5])/9 + (17*G2[6])/27 + (xi*G2[6])/81 + (5*G2[9])/3 + 
    (46*G2[17])/27 - (xi*G2[17])/9 - (2*G2[19])/27 - (2*xi*G2[19])/27 + 
    (20*G2[24])/9 - (10*G2[26])/9 - (10*G2[27])/9 - (10*G2[28])/9 + 
    (10*G2[30])/9 - (2*G2[33])/9 + (2*xi*G2[33])/9 + G2[36]/27 + 
    (17*xi*G2[36])/81 + (29*G2[39])/27 + (xi*G2[39])/81 + (2*xi*G2[41])/9), 
 -2*c[190] + 4*c[193] + 2*c[199] + 2*c[202] - 4*c[203] + 2*c[213] + c[214] - 
  2*c[216] + 4*c[219] + 2*c[222] - (3*c[223])/2 + c[225] - c[227] + 
  2*c[229] - c[230]/2 + c[232] + A^2*(2/9 + (233*C01)/27 - (101*C02)/27 + 
    (2*log2)/3 - (2*xi)/27 - (53*C01*xi)/18 + (349*C02*xi)/243 - 
    (28*log2*xi)/81 - (2*G1eps[4])/27 - (2*xi*G1eps[4])/27 + (41*G2[2])/9 - 
    (16*xi*G2[2])/9 - (22*G2[3])/27 + (xi*G2[3])/6 + (22*G2[5])/27 - 
    (xi*G2[5])/6 - (4*G2[6])/3 + (94*xi*G2[6])/243 - (41*G2[9])/9 + 
    (16*xi*G2[9])/9 - (74*G2[17])/27 + (151*xi*G2[17])/162 - (10*G2[19])/27 + 
    (29*xi*G2[19])/81 - (88*G2[24])/27 + (2*xi*G2[24])/3 + (44*G2[26])/27 - 
    (xi*G2[26])/3 + (44*G2[27])/27 - (xi*G2[27])/3 + (44*G2[28])/27 - 
    (xi*G2[28])/3 - (44*G2[30])/27 + (xi*G2[30])/3 + (59*xi*G2[36])/243 - 
    (44*G2[39])/27 + (22*xi*G2[39])/243), 2*c[190] - 4*c[196] + 2*c[201] - 
  2*c[202] + 4*c[204] - c[223]/2 - c[226] - c[227] - (3*c[230])/2 + 
  2*c[233] + 4*c[234] + 2*c[235] + c[236] + 2*c[239] + 2*c[240] + c[243] + 
  A^2*(22/27 - (136*C01)/27 + (41*C02)/27 - (4*log2)/3 - (14*xi)/27 + 
    (92*C01*xi)/81 - (2*C02*xi)/9 + (13*log2*xi)/27 + (2*G1eps[4])/27 - 
    (2*xi*G1eps[4])/27 - (11*G2[2])/9 + (13*G2[3])/18 - (5*xi*G2[3])/27 - 
    (13*G2[5])/18 + (5*xi*G2[5])/27 + (26*G2[6])/27 - (8*xi*G2[6])/27 + 
    (11*G2[9])/9 + (11*G2[17])/6 - (xi*G2[17])/3 - (7*G2[19])/27 + 
    (4*xi*G2[19])/27 + (26*G2[24])/9 - (20*xi*G2[24])/27 - (13*G2[26])/9 + 
    (10*xi*G2[26])/27 - (13*G2[27])/9 + (10*xi*G2[27])/27 - (13*G2[28])/9 + 
    (10*xi*G2[28])/27 + (13*G2[30])/9 - (10*xi*G2[30])/27 + (4*G2[36])/27 - 
    (4*xi*G2[36])/27 + (35*G2[39])/27 - (2*xi*G2[39])/9), 
 2*c[191] - 4*c[197] - c[199] - 2*c[200] - 2*c[205] + 4*c[207] - c[224]/2 - 
  (3*c[226])/2 - c[228] - (3*c[231])/2 + c[233] + 2*c[234] + 3*c[235] + 
  c[237] + c[239] + 2*c[241] + c[244] + 
  A^2*(-37/27 - (97*C01)/54 + C02/9 - (2*log2)/3 - (7*xi)/27 - 
    (239*C01*xi)/324 + (10*C02*xi)/27 - (log2*xi)/27 - (2*G1eps[1])/9 - 
    G1eps[2]/9 + (2*G1eps[3])/9 + G1eps[4]/27 - (xi*G1eps[4])/27 - 
    (13*G2[2])/9 + (11*G2[3])/36 + (7*xi*G2[3])/108 - (11*G2[5])/36 - 
    (7*xi*G2[5])/108 + (4*G2[6])/9 + (2*xi*G2[6])/27 + (13*G2[9])/9 + 
    (73*G2[17])/108 + (11*xi*G2[17])/36 - (11*G2[19])/54 + (2*xi*G2[19])/27 + 
    (11*G2[24])/9 + (7*xi*G2[24])/27 - (11*G2[26])/18 - (7*xi*G2[26])/54 - 
    (11*G2[27])/18 - (7*xi*G2[27])/54 - (11*G2[28])/18 - (7*xi*G2[28])/54 + 
    (11*G2[30])/18 + (7*xi*G2[30])/54 + (2*G2[33])/9 + (5*G2[36])/18 - 
    (2*xi*G2[36])/27 + (4*G2[39])/9 + (11*xi*G2[39])/54 + (2*G2[41])/9), 
 8*c[189] + 2*c[192] - 4*c[198] + c[201] - 4*c[202] + 2*c[203] + 2*c[204] + 
  2*c[205] - 4*c[206] - c[225]/2 - c[226]/2 - c[229] - (3*c[232])/2 + 
  3*c[233] + 2*c[234] + c[235] + c[238] + c[239] + 2*c[242] + c[245] + 
  A^2*(-35/18 - (31*C01)/12 + (19*C02)/54 - log2 - (7*xi)/9 - (7*C01*xi)/54 + 
    (41*C02*xi)/162 + (8*log2*xi)/27 - (2*G1eps[2])/9 + (4*G1eps[3])/9 - 
    (2*xi*G1eps[4])/27 - (16*G2[2])/9 + (2*xi*G2[2])/9 + (17*G2[3])/36 - 
    (xi*G2[3])/36 - (17*G2[5])/36 + (xi*G2[5])/36 + (17*G2[6])/27 - 
    (5*xi*G2[6])/81 + (16*G2[9])/9 - (2*xi*G2[9])/9 + (119*G2[17])/108 + 
    (5*xi*G2[17])/36 - (17*G2[19])/54 + (4*xi*G2[19])/27 + (17*G2[24])/9 - 
    (xi*G2[24])/9 - (17*G2[26])/18 + (xi*G2[26])/18 - (17*G2[27])/18 + 
    (xi*G2[27])/18 - (17*G2[28])/18 + (xi*G2[28])/18 + (17*G2[30])/18 - 
    (xi*G2[30])/18 + (23*G2[36])/54 - (13*xi*G2[36])/81 + (20*G2[39])/27 + 
    (17*xi*G2[39])/162 + (2*G2[41])/9), -2*c[191] + 4*c[197] + c[199] + 
  2*c[200] + 2*c[205] - 4*c[207] + c[211] - (3*c[214])/2 + c[215] + 
  2*c[217] + 3*c[220] + c[236]/2 - c[237] + c[240] - 2*c[241] + 
  (3*c[243])/2 - c[244] + A^2*(44/27 + (55*C01)/162 - C02/6 + (17*log2)/54 + 
    (2*G1eps[1])/9 + G1eps[2]/9 - (2*G1eps[3])/9 + (5*G2[2])/9 - G2[3]/18 + 
    G2[5]/18 - (5*G2[9])/9 - (2*G2[17])/27 + (5*G2[19])/54 - (2*G2[24])/9 + 
    G2[26]/9 + G2[27]/9 + G2[28]/9 - G2[30]/9 - (2*G2[33])/9 - (2*G2[39])/9 - 
    (2*G2[41])/9), 4*c[191] - 2*c[194] - 2*c[197] - 2*c[199] - c[200] - 
  4*c[205] + 2*c[206] + 2*c[207] + c[212] - c[215]/2 + (3*c[216])/2 + 
  2*c[218] + 3*c[221] + (3*c[237])/2 - c[238]/2 + c[241] - c[242] + 
  c[244]/2 - (3*c[245])/2 + A^2*(11/18 - (13*C01)/6 + (17*C02)/18 - 
    (2*log2)/9 - (23*xi)/18 - (53*C01*xi)/108 + (2*C02*xi)/27 - 
    (2*log2*xi)/9 - (xi*G1eps[1])/9 + G1eps[2]/18 - (xi*G1eps[2])/9 + 
    (xi*G1eps[3])/9 - (2*G2[2])/9 - (4*xi*G2[2])/9 + (5*G2[3])/18 + 
    (2*xi*G2[3])/27 - (5*G2[5])/18 - (2*xi*G2[5])/27 + (2*G2[6])/9 + 
    (4*xi*G2[6])/27 + (2*G2[9])/9 + (4*xi*G2[9])/9 + (20*G2[17])/27 + 
    (11*xi*G2[17])/54 - (5*G2[19])/54 - (xi*G2[19])/54 + (10*G2[24])/9 + 
    (8*xi*G2[24])/27 - (5*G2[26])/9 - (4*xi*G2[26])/27 - (5*G2[27])/9 - 
    (4*xi*G2[27])/27 - (5*G2[28])/9 - (4*xi*G2[28])/27 + (5*G2[30])/9 + 
    (4*xi*G2[30])/27 + (xi*G2[33])/9 - (5*G2[36])/18 + (13*xi*G2[36])/54 + 
    (7*G2[39])/9 + (xi*G2[39])/54 + (xi*G2[41])/9), 
 8*c[189] - 4*c[190] + 2*c[192] + 2*c[193] + 2*c[196] - 4*c[198] + c[199] + 
  2*c[205] - 4*c[206] + c[213] + c[214]/2 - c[216] + 2*c[219] + 3*c[222] - 
  (3*c[236])/2 + c[238] - c[240] + 2*c[242] - c[243]/2 + c[245] + 
  A^2*(-17/6 + (475*C01)/54 - (205*C02)/54 + (5*log2)/6 - xi/9 - 
    (143*C01*xi)/54 + (101*C02*xi)/81 - (8*log2*xi)/27 - (2*G1eps[2])/9 + 
    (4*G1eps[3])/9 - (4*G1eps[4])/27 + (31*G2[2])/9 - (4*xi*G2[2])/3 - 
    (47*G2[3])/54 + (2*xi*G2[3])/9 + (47*G2[5])/54 - (2*xi*G2[5])/9 - 
    (4*G2[6])/3 + (32*xi*G2[6])/81 - (31*G2[9])/9 + (4*xi*G2[9])/3 - 
    (74*G2[17])/27 + (22*xi*G2[17])/27 - (5*G2[19])/18 + (4*xi*G2[19])/27 - 
    (94*G2[24])/27 + (8*xi*G2[24])/9 + (47*G2[26])/27 - (4*xi*G2[26])/9 + 
    (47*G2[27])/27 - (4*xi*G2[27])/9 + (47*G2[28])/27 - (4*xi*G2[28])/9 - 
    (47*G2[30])/27 + (4*xi*G2[30])/9 + (2*G2[36])/9 + (4*xi*G2[36])/81 - 
    (47*G2[39])/27 + (32*xi*G2[39])/81 + (2*G2[41])/9), 
 8*c[189] - 4*c[190] + 2*c[193] + 2*c[196] + c[199] - c[201] + 2*c[205] - 
  4*c[206] + 2*c[208] - 4*c[210] - (3*c[236])/2 - c[239] - c[240] - 
  c[243]/2 + 2*c[246] + 4*c[247] + 2*c[248] + c[249]/2 + c[252] + c[253] + 
  (3*c[256])/2 + A^2*(-65/18 - (43*C01)/54 + (16*C02)/27 - (2*G1eps[2])/9 + 
    (4*G1eps[3])/9 - (4*G1eps[4])/27 + G2[2]/9 - G2[3]/54 + G2[5]/54 + 
    (2*G2[6])/27 - G2[9]/9 + (17*G2[17])/54 + (2*G2[19])/9 - (2*G2[24])/27 + 
    G2[26]/27 + G2[27]/27 + G2[28]/27 - G2[30]/27 + (7*G2[36])/27 - 
    (2*G2[39])/27 + (2*G2[41])/9), -4*c[191] + 2*c[194] + 2*c[197] + 
  2*c[199] + c[200] + 4*c[205] - 2*c[206] - 2*c[207] - (3*c[237])/2 - 
  c[239]/2 - c[241] - c[244]/2 + c[246] + 2*c[247] + 3*c[248] + c[250]/2 + 
  (3*c[252])/2 + c[254] + (3*c[257])/2 + 
  A^2*(2/3 - (17*C01)/108 + (7*C02)/18 + log2/9 + G1eps[1]/9 + G1eps[2]/18 - 
    G1eps[3]/9 - G2[3]/18 + G2[5]/18 - G2[17]/18 + G2[19]/9 - (2*G2[24])/9 + 
    G2[26]/9 + G2[27]/9 + G2[28]/9 - G2[30]/9 - G2[33]/9 - G2[39]/6 - 
    G2[41]/9), -4*c[192] + 2*c[195] + 2*c[198] - c[200] - 2*c[201] + 
  4*c[208] - 2*c[209] - 2*c[210] - (3*c[238])/2 - (3*c[239])/2 - c[242] - 
  c[245]/2 + 3*c[246] + 2*c[247] + c[248] + c[251]/2 + c[252]/2 + c[255] + 
  (3*c[258])/2 + A^2*(-2/9 + (19*C01)/18 + C02/9 + (13*log2)/18 - (8*xi)/9 - 
    (107*C01*xi)/108 + (53*C02*xi)/162 - (17*log2*xi)/54 - (xi*G1eps[1])/9 + 
    G1eps[2]/18 + (xi*G1eps[3])/9 + (5*G2[2])/3 - (7*xi*G2[2])/9 - 
    (7*G2[3])/27 + (7*xi*G2[3])/54 + (7*G2[5])/27 - (7*xi*G2[5])/54 - 
    (10*G2[6])/27 + (16*xi*G2[6])/81 - (5*G2[9])/3 + (7*xi*G2[9])/9 - 
    (31*G2[17])/54 + (xi*G2[17])/3 + (11*G2[19])/54 - (xi*G2[19])/18 - 
    (28*G2[24])/27 + (14*xi*G2[24])/27 + (14*G2[26])/27 - (7*xi*G2[26])/27 + 
    (14*G2[27])/27 - (7*xi*G2[27])/27 + (14*G2[28])/27 - (7*xi*G2[28])/27 - 
    (14*G2[30])/27 + (7*xi*G2[30])/27 + (xi*G2[33])/9 - (19*G2[36])/54 + 
    (13*xi*G2[36])/162 - (2*G2[39])/9 + (29*xi*G2[39])/162 + (xi*G2[41])/9), 
 8*c[189] - 4*c[190] + 2*c[191] + 2*c[193] - 4*c[194] + 2*c[196] - c[201] + 
  2*c[208] - 4*c[210] + 3*c[211] - c[214]/2 + c[215] + 2*c[217] + c[220] + 
  c[249]/2 - c[250] + c[253] - 2*c[254] + (3*c[256])/2 - c[257] + 
  A^2*(-65/18 - (35*C01)/54 + (19*C02)/54 + log2/18 - (2*G1eps[2])/9 + 
    (4*G1eps[3])/9 - (4*G1eps[4])/27 + (2*G2[6])/27 + (19*G2[17])/54 + 
    (11*G2[19])/54 + (7*G2[36])/27 - G2[39]/27 + (2*G2[41])/9), 
 4*c[192] - 2*c[195] - 2*c[198] + c[200] + 2*c[201] - 4*c[208] + 2*c[209] + 
  2*c[210] + 3*c[212] - (3*c[215])/2 + c[216]/2 + 2*c[218] + c[221] + 
  (3*c[250])/2 - c[251]/2 + c[254] - c[255] + c[257]/2 - (3*c[258])/2 + 
  A^2*(3/2 - (167*C01)/36 + (43*C02)/27 - (19*log2)/18 - (7*xi)/18 + 
    (103*C01*xi)/54 - (47*C02*xi)/54 + (7*log2*xi)/18 + G1eps[1]/9 + 
    G1eps[2]/18 - (xi*G1eps[2])/9 - G1eps[3]/9 - (29*G2[2])/9 + 
    (11*xi*G2[2])/9 + (17*G2[3])/27 - (11*xi*G2[3])/54 - (17*G2[5])/27 + 
    (11*xi*G2[5])/54 + (8*G2[6])/9 - (8*xi*G2[6])/27 + (29*G2[9])/9 - 
    (11*xi*G2[9])/9 + (46*G2[17])/27 - (31*xi*G2[17])/54 - (5*G2[19])/27 + 
    (xi*G2[19])/27 + (68*G2[24])/27 - (22*xi*G2[24])/27 - (34*G2[26])/27 + 
    (11*xi*G2[26])/27 - (34*G2[27])/27 + (11*xi*G2[27])/27 - (34*G2[28])/27 + 
    (11*xi*G2[28])/27 + (34*G2[30])/27 - (11*xi*G2[30])/27 - G2[33]/9 + 
    G2[36]/3 + (2*xi*G2[36])/27 + (47*G2[39])/54 - (10*xi*G2[39])/27 - 
    G2[41]/9), -2*c[192] + 4*c[195] - 2*c[200] - c[201] + 2*c[208] - 
  4*c[209] + 3*c[213] + (3*c[214])/2 - c[216] + 2*c[219] + c[222] - 
  (3*c[249])/2 + c[251] - c[253] + 2*c[255] - c[256]/2 + c[258] + 
  A^2*(1/9 + (14*C01)/3 - (101*C02)/54 + (11*log2)/18 - (49*xi)/27 - 
    (83*C01*xi)/27 + (311*C02*xi)/243 - (47*log2*xi)/81 - (2*xi*G1eps[1])/9 + 
    G1eps[2]/9 + (2*xi*G1eps[3])/9 + (10*G2[2])/3 - (16*xi*G2[2])/9 - 
    (14*G2[3])/27 + (8*xi*G2[3])/27 + (14*G2[5])/27 - (8*xi*G2[5])/27 - 
    (2*G2[6])/3 + (116*xi*G2[6])/243 - (10*G2[9])/3 + (16*xi*G2[9])/9 - 
    (89*G2[17])/54 + (76*xi*G2[17])/81 - (5*G2[19])/54 + (4*xi*G2[19])/81 - 
    (56*G2[24])/27 + (32*xi*G2[24])/27 + (28*G2[26])/27 - (16*xi*G2[26])/27 + 
    (28*G2[27])/27 - (16*xi*G2[27])/27 + (28*G2[28])/27 - (16*xi*G2[28])/27 - 
    (28*G2[30])/27 + (16*xi*G2[30])/27 + (2*xi*G2[33])/9 + (xi*G2[36])/243 - 
    (31*G2[39])/27 + (143*xi*G2[39])/243 + (2*xi*G2[41])/9), 
 2*c[190] - 4*c[193] - 2*c[199] - 2*c[202] + 4*c[203] + (3*c[223])/2 + 
  c[226] + c[227] + c[230]/2 - c[249] - 2*c[252] - 2*c[253] - c[256] + 
  2*c[259] + 4*c[260] + 2*c[261] + A^2*(2/9 + (73*C01)/27 - (83*C02)/81 + 
    (20*log2)/27 - (2*xi)/27 - (20*C01*xi)/9 + (190*C02*xi)/243 - 
    (31*log2*xi)/81 + (2*G1eps[4])/27 + (2*xi*G1eps[4])/27 - (5*G2[2])/9 - 
    (5*G2[3])/18 + (7*xi*G2[3])/27 + (5*G2[5])/18 - (7*xi*G2[5])/27 - 
    (50*G2[6])/81 + (124*xi*G2[6])/243 + (5*G2[9])/9 - (17*G2[17])/18 + 
    (53*xi*G2[17])/81 - G2[19]/27 - (4*xi*G2[19])/81 - (10*G2[24])/9 + 
    (28*xi*G2[24])/27 + (5*G2[26])/9 - (14*xi*G2[26])/27 + (5*G2[27])/9 - 
    (14*xi*G2[27])/27 + (5*G2[28])/9 - (14*xi*G2[28])/27 - (5*G2[30])/9 + 
    (14*xi*G2[30])/27 - (58*G2[36])/81 + (56*xi*G2[36])/243 + 
    (13*G2[39])/81 + (70*xi*G2[39])/243), 8*c[189] + 2*c[191] - 4*c[194] - 
  c[199] - 4*c[202] + 2*c[203] + 2*c[204] + 2*c[208] - 4*c[210] + 
  (3*c[224])/2 + c[226]/2 + c[228] + c[231]/2 - c[250] - c[252] - 2*c[254] - 
  c[257] + c[259] + 2*c[260] + 3*c[261] + 
  A^2*(-17/6 + (319*C01)/54 - (65*C02)/27 + log2 - xi/9 - (85*C01*xi)/36 + 
    (71*C02*xi)/81 - (8*log2*xi)/27 - (2*G1eps[2])/9 + (4*G1eps[3])/9 - 
    G1eps[4]/9 + (xi*G1eps[4])/27 + (5*G2[2])/9 - (7*G2[3])/12 + 
    (xi*G2[3])/4 + (7*G2[5])/12 - (xi*G2[5])/4 - (32*G2[6])/27 + 
    (38*xi*G2[6])/81 - (5*G2[9])/9 - (187*G2[17])/108 + (3*xi*G2[17])/4 - 
    (5*G2[19])/54 + (xi*G2[19])/27 - (7*G2[24])/3 + xi*G2[24] + 
    (7*G2[26])/6 - (xi*G2[26])/2 + (7*G2[27])/6 - (xi*G2[27])/2 + 
    (7*G2[28])/6 - (xi*G2[28])/2 - (7*G2[30])/6 + (xi*G2[30])/2 - 
    (29*G2[36])/54 + (16*xi*G2[36])/81 - (11*G2[39])/27 + 
    (49*xi*G2[39])/162 + (2*G2[41])/9), 2*c[192] - 4*c[195] + 2*c[200] + 
  c[201] - 2*c[208] + 4*c[209] + (3*c[225])/2 + (3*c[226])/2 + c[229] + 
  c[232]/2 - c[251] - c[252] - 2*c[255] - c[258] + 3*c[259] + 2*c[260] + 
  c[261] + A^2*(1/9 + (77*C01)/36 - (173*C02)/162 + log2/27 + (47*xi)/27 - 
    (41*C01*xi)/54 + (175*C02*xi)/486 + (10*log2*xi)/81 + (2*xi*G1eps[1])/9 - 
    G1eps[2]/9 - (2*xi*G1eps[3])/9 - (4*G2[2])/3 + (8*xi*G2[2])/9 - 
    (13*G2[3])/108 + (xi*G2[3])/108 + (13*G2[5])/108 - (xi*G2[5])/108 - 
    (37*G2[6])/81 + (41*xi*G2[6])/243 + (4*G2[9])/3 - (8*xi*G2[9])/9 - 
    (19*G2[17])/36 + (73*xi*G2[17])/324 - G2[19]/6 + (16*xi*G2[19])/81 - 
    (13*G2[24])/27 + (xi*G2[24])/27 + (13*G2[26])/54 - (xi*G2[26])/54 + 
    (13*G2[27])/54 - (xi*G2[27])/54 + (13*G2[28])/54 - (xi*G2[28])/54 - 
    (13*G2[30])/54 + (xi*G2[30])/54 - (2*xi*G2[33])/9 - (61*G2[36])/162 + 
    (76*xi*G2[36])/243 + (20*G2[39])/81 - (143*xi*G2[39])/486 - 
    (2*xi*G2[41])/9), c[262], c[263], c[264], c[265], c[266], c[267], c[268], 
 c[269], c[270], c[271], c[272], c[273], c[274], c[275], c[276], c[277], 
 c[278], c[279], c[280], c[281], c[282], c[283], c[284], c[285], c[286], 
 c[287], c[288], c[289], c[290], c[291], c[292], c[293], c[294], c[295], 
 c[296], c[297], c[298], c[299], c[300], c[301], c[302], c[303], c[304], 
 c[305], c[306], c[307], c[308], c[309], c[310], c[311], c[312], c[313], 
 c[314], c[315], c[316], c[317], c[318], c[319], c[320], c[321], c[322], 
 c[323], c[324], c[325], c[326], c[327], c[328], c[329], c[330], c[331], 
 c[332], c[333], c[334], -2*c[263] + 2*c[266] + 4*c[277] - 4*c[280] + 
  2*c[283] + 2*c[284] - c[287]/2 + c[288] - c[299] + 2*c[300] + 4*c[305] - 
  c[308] + 2*c[309] + 2*c[320] - (3*c[323])/2 + c[324] + 
  A^2*(-8/27 - (101*C01)/324 + G2[11]/18 + G2[12]/9 - G2[15]/9 + 
    (4*G2[17])/27 + G2[18]/9 + (10*G2[20])/27 - (2*G2[21])/9), 
 8*c[262] + 2*c[264] + 2*c[265] - 4*c[266] + c[269] - 4*c[271] + 2*c[273] - 
  4*c[279] + 2*c[280] - c[283] + 2*c[285] - (3*c[288])/2 + c[289]/2 - 
  c[300] + c[301] + 4*c[306] - c[309] + c[310] + 2*c[321] - c[324]/2 + 
  (3*c[325])/2 + A^2*(-17/6 + (67*C01)/48 - xi/9 - (313*C01*xi)/432 + 
    (4*G1eps[3])/9 - (7*G1eps[4])/27 + (xi*G1eps[4])/27 - (7*G2[11])/24 + 
    (11*xi*G2[11])/72 + G2[12]/12 - (xi*G2[12])/36 - G2[15]/12 + 
    (xi*G2[15])/36 - (5*G2[17])/18 + (13*xi*G2[17])/54 + G2[18]/12 - 
    (xi*G2[18])/36 - (10*G2[20])/27 + (2*xi*G2[20])/9 - G2[21]/6 + 
    (xi*G2[21])/18 + (2*G2[41])/9), -2*c[263] + 2*c[266] - 2*c[269] + 
  4*c[270] - 4*c[273] + 2*c[286] + (3*c[287])/2 - c[289] + c[299] - 
  2*c[301] + 4*c[307] + c[308] - 2*c[310] + 2*c[322] + c[323]/2 - c[325] + 
  A^2*(22/27 + (11*C01)/72 - (14*xi)/27 - (131*C01*xi)/648 + 
    (2*G1eps[4])/27 - (2*xi*G1eps[4])/27 - G2[11]/36 + (xi*G2[11])/36 - 
    (7*G2[12])/18 - (xi*G2[12])/18 + (7*G2[15])/18 + (xi*G2[15])/18 - 
    (2*G2[17])/9 + (2*xi*G2[17])/9 - (7*G2[18])/18 - (xi*G2[18])/18 - 
    (25*G2[20])/27 + (xi*G2[20])/27 + (7*G2[21])/9 + (xi*G2[21])/9), 
 2*c[263] - 2*c[266] - 4*c[277] + 4*c[280] - 2*c[283] + c[287]/2 + 2*c[290] - 
  c[291] - c[302] + 2*c[303] + c[308] + 4*c[311] - 2*c[312] + (3*c[323])/2 + 
  2*c[326] - c[327] + A^2*(22/27 + (11*C01)/72 - (14*xi)/27 - 
    (131*C01*xi)/648 + (2*G1eps[4])/27 - (2*xi*G1eps[4])/27 - G2[11]/36 + 
    (xi*G2[11])/36 - (7*G2[12])/18 - (xi*G2[12])/18 + (7*G2[15])/18 + 
    (xi*G2[15])/18 - (2*G2[17])/9 + (2*xi*G2[17])/9 - (7*G2[18])/18 - 
    (xi*G2[18])/18 - (25*G2[20])/27 + (xi*G2[20])/27 + (7*G2[21])/9 + 
    (xi*G2[21])/9), 2*c[264] - 2*c[267] + c[269] + 2*c[276] - 4*c[278] + 
  4*c[281] + c[288]/2 + c[290] - c[292] - (3*c[302])/2 + c[303] + c[309] + 
  2*c[311] - 2*c[313] + (3*c[324])/2 + 3*c[326] - c[328] + 
  A^2*(11/27 + (29*C01)/216 - (7*xi)/27 - (7*C01*xi)/162 - 
    (2*xi*G1eps[4])/27 - G2[11]/18 - (xi*G2[11])/36 - (5*G2[12])/9 + 
    (xi*G2[12])/6 + (5*G2[15])/9 - (xi*G2[15])/6 - (2*G2[17])/27 + 
    (4*xi*G2[17])/27 - (5*G2[18])/9 + (xi*G2[18])/6 - (32*G2[20])/27 + 
    (11*xi*G2[20])/27 + (10*G2[21])/9 - (xi*G2[21])/3), 
 8*c[262] + 2*c[265] - 4*c[266] + 2*c[267] + 2*c[273] - 4*c[274] - 4*c[279] + 
  2*c[280] - c[283] + c[289]/2 + 3*c[290] - c[293] - c[302]/2 + c[303] + 
  c[310] + 2*c[311] - 2*c[314] + (3*c[325])/2 + c[326] - c[329] + 
  A^2*(-35/18 - (65*C01)/432 - (7*xi)/9 - (55*C01*xi)/432 + (4*G1eps[3])/9 - 
    G1eps[4]/9 - (xi*G1eps[4])/27 - G2[11]/72 + (5*xi*G2[11])/72 - 
    (13*G2[12])/36 - (7*xi*G2[12])/36 + (13*G2[15])/36 + (7*xi*G2[15])/36 + 
    (7*G2[17])/54 + (xi*G2[17])/6 - (13*G2[18])/36 - (7*xi*G2[18])/36 - 
    (19*G2[20])/27 - (7*xi*G2[20])/27 + (13*G2[21])/18 + (7*xi*G2[21])/18 + 
    (2*G2[41])/9), -2*c[264] + 2*c[267] - c[269] - 2*c[276] + 4*c[278] - 
  4*c[281] + c[284] - c[291]/2 + c[292] - (3*c[299])/2 + c[300] + 2*c[305] - 
  c[312] + 2*c[313] + 3*c[320] - (3*c[327])/2 + c[328] + 
  A^2*(-4/27 - (307*C01)/1296 - (35*C01*xi)/432 + G1eps[4]/27 + 
    (xi*G1eps[4])/27 + (5*G2[11])/72 + (xi*G2[11])/24 + G2[12]/4 - 
    (5*xi*G2[12])/36 - G2[15]/4 + (5*xi*G2[15])/36 + G2[17]/18 - 
    (xi*G2[17])/54 + G2[18]/4 - (5*xi*G2[18])/36 + (16*G2[20])/27 - 
    (7*xi*G2[20])/27 - G2[21]/2 + (5*xi*G2[21])/18), 
 4*c[264] - 4*c[267] + 2*c[269] - 2*c[271] + 2*c[274] + c[276] - 2*c[278] + 
  2*c[281] + c[285] - (3*c[292])/2 + c[293]/2 - c[300]/2 + (3*c[301])/2 + 
  2*c[306] - c[313] + c[314] + 3*c[321] - c[328]/2 + (3*c[329])/2 + 
  A^2*(1/6 + (251*C01)/144 - xi/18 - (151*C01*xi)/144 - (2*G1eps[4])/27 - 
    (2*xi*G1eps[4])/27 - (25*G2[11])/72 + (7*xi*G2[11])/72 - G2[12]/18 + 
    (2*xi*G2[12])/9 + G2[15]/18 - (2*xi*G2[15])/9 - (23*G2[17])/36 + 
    (19*xi*G2[17])/36 - G2[18]/18 + (2*xi*G2[18])/9 - (89*G2[20])/108 + 
    (97*xi*G2[20])/108 + G2[21]/9 - (4*xi*G2[21])/9), 
 8*c[262] - 4*c[263] + 2*c[265] + 2*c[267] - c[269] + 2*c[270] - 4*c[274] + 
  2*c[277] - 4*c[279] + c[286] + (3*c[291])/2 - c[293] + c[299]/2 - c[301] + 
  2*c[307] + c[312] - 2*c[314] + 3*c[322] + c[327]/2 - c[329] + 
  A^2*(-35/18 - (65*C01)/432 - (7*xi)/9 - (55*C01*xi)/432 + (4*G1eps[3])/9 - 
    G1eps[4]/9 - (xi*G1eps[4])/27 - G2[11]/72 + (5*xi*G2[11])/72 - 
    (13*G2[12])/36 - (7*xi*G2[12])/36 + (13*G2[15])/36 + (7*xi*G2[15])/36 + 
    (7*G2[17])/54 + (xi*G2[17])/6 - (13*G2[18])/36 - (7*xi*G2[18])/36 - 
    (19*G2[20])/27 - (7*xi*G2[20])/27 + (13*G2[21])/18 + (7*xi*G2[21])/18 + 
    (2*G2[41])/9), 8*c[262] - 4*c[263] + 2*c[267] + 2*c[268] - c[269] + 
  2*c[270] - 4*c[274] + 2*c[277] - 4*c[282] + c[283] + (3*c[291])/2 + 
  2*c[294] - c[295]/2 - c[303] + c[304] + c[312] + 4*c[315] - c[316] + 
  c[327]/2 + 2*c[330] - (3*c[331])/2 + 
  A^2*(-17/6 + (67*C01)/48 - xi/9 - (313*C01*xi)/432 + (4*G1eps[3])/9 - 
    (7*G1eps[4])/27 + (xi*G1eps[4])/27 - (7*G2[11])/24 + (11*xi*G2[11])/72 + 
    G2[12]/12 - (xi*G2[12])/36 - G2[15]/12 + (xi*G2[15])/36 - (5*G2[17])/18 + 
    (13*xi*G2[17])/54 + G2[18]/12 - (xi*G2[18])/36 - (10*G2[20])/27 + 
    (2*xi*G2[20])/9 - G2[21]/6 + (xi*G2[21])/18 + (2*G2[41])/9), 
 -4*c[264] + 4*c[267] - 2*c[269] + 2*c[271] - 2*c[274] - c[276] + 2*c[278] - 
  2*c[281] + (3*c[292])/2 + c[294] - c[296]/2 - c[303]/2 + (3*c[304])/2 + 
  c[313] + 2*c[315] - c[317] + c[328]/2 + 3*c[330] - (3*c[332])/2 + 
  A^2*(1/6 + (239*C01)/432 - xi/18 - (155*C01*xi)/432 + (2*G1eps[4])/27 + 
    (2*xi*G1eps[4])/27 - G2[11]/24 + (xi*G2[11])/8 + G2[12]/6 - 
    (xi*G2[12])/9 - G2[15]/6 + (xi*G2[15])/9 - (35*G2[17])/108 + 
    (xi*G2[17])/36 + G2[18]/6 - (xi*G2[18])/9 + G2[20]/12 - 
    (13*xi*G2[20])/108 - G2[21]/3 + (2*xi*G2[21])/9), 
 -4*c[265] + 4*c[268] + 2*c[272] - 2*c[275] + c[276] + 2*c[279] - 2*c[282] + 
  2*c[283] + (3*c[293])/2 + 3*c[294] - c[297]/2 - (3*c[303])/2 + c[304]/2 + 
  c[314] + 2*c[315] - c[318] + c[329]/2 + c[330] - (3*c[333])/2 + 
  A^2*(1/6 + (251*C01)/144 - xi/18 - (151*C01*xi)/144 - (2*G1eps[4])/27 - 
    (2*xi*G1eps[4])/27 - (25*G2[11])/72 + (7*xi*G2[11])/72 - G2[12]/18 + 
    (2*xi*G2[12])/9 + G2[15]/18 - (2*xi*G2[15])/9 - (23*G2[17])/36 + 
    (19*xi*G2[17])/36 - G2[18]/18 + (2*xi*G2[18])/9 - (89*G2[20])/108 + 
    (97*xi*G2[20])/108 + G2[21]/9 - (4*xi*G2[21])/9), 
 8*c[262] - 4*c[263] + 2*c[264] + 2*c[268] + 2*c[270] - 4*c[271] + 2*c[277] - 
  4*c[282] + c[283] + 3*c[284] - c[295]/2 + c[296] - c[299]/2 + c[300] + 
  2*c[305] - c[316] + 2*c[317] + c[320] - (3*c[331])/2 + c[332] + 
  A^2*(-65/18 - (181*C01)/216 + (4*G1eps[3])/9 - (8*G1eps[4])/27 + 
    G2[11]/12 + G2[12]/18 - G2[15]/18 + (19*G2[17])/27 + G2[18]/18 + 
    (14*G2[20])/27 - G2[21]/9 + (2*G2[41])/9), 
 4*c[265] - 4*c[268] - 2*c[272] + 2*c[275] - c[276] - 2*c[279] + 2*c[282] - 
  2*c[283] + 3*c[285] - (3*c[296])/2 + c[297]/2 - (3*c[300])/2 + c[301]/2 + 
  2*c[306] - c[317] + c[318] + c[321] - c[332]/2 + (3*c[333])/2 + 
  A^2*(1/6 + (239*C01)/432 - xi/18 - (155*C01*xi)/432 + (2*G1eps[4])/27 + 
    (2*xi*G1eps[4])/27 - G2[11]/24 + (xi*G2[11])/8 + G2[12]/6 - 
    (xi*G2[12])/9 - G2[15]/6 + (xi*G2[15])/9 - (35*G2[17])/108 + 
    (xi*G2[17])/36 + G2[18]/6 - (xi*G2[18])/9 + G2[20]/12 - 
    (13*xi*G2[20])/108 - G2[21]/3 + (2*xi*G2[21])/9), 
 -2*c[265] + 2*c[268] + 4*c[272] - 4*c[275] + 2*c[276] + c[283] + 3*c[286] + 
  (3*c[295])/2 - c[297] + (3*c[299])/2 - c[301] + 2*c[307] + c[316] - 
  2*c[318] + c[322] + c[331]/2 - c[333] + 
  A^2*(11/27 + (29*C01)/216 - (7*xi)/27 - (7*C01*xi)/162 - 
    (2*xi*G1eps[4])/27 - G2[11]/18 - (xi*G2[11])/36 - (5*G2[12])/9 + 
    (xi*G2[12])/6 + (5*G2[15])/9 - (xi*G2[15])/6 - (2*G2[17])/27 + 
    (4*xi*G2[17])/27 - (5*G2[18])/9 + (xi*G2[18])/6 - (32*G2[20])/27 + 
    (11*xi*G2[20])/27 + (10*G2[21])/9 - (xi*G2[21])/3), 
 2*c[263] - 2*c[266] + 2*c[269] - 4*c[270] + 4*c[273] - (3*c[287])/2 + 
  c[295] + 2*c[298] + c[302] - 2*c[304] - c[308] + 2*c[316] + 4*c[319] - 
  c[323]/2 + c[331] + 2*c[334] + A^2*(-8/27 - (101*C01)/324 + G2[11]/18 + 
    G2[12]/9 - G2[15]/9 + (4*G2[17])/27 + G2[18]/9 + (10*G2[20])/27 - 
    (2*G2[21])/9), 8*c[262] + 2*c[264] - 4*c[266] + 2*c[268] + c[269] - 
  4*c[271] + 2*c[273] + 2*c[280] - 4*c[282] - (3*c[288])/2 + c[296] + 
  c[298] + c[302]/2 - c[304] - c[309] + 2*c[317] + 2*c[319] - c[324]/2 + 
  c[332] + 3*c[334] + A^2*(-65/18 - (181*C01)/216 + (4*G1eps[3])/9 - 
    (8*G1eps[4])/27 + G2[11]/12 + G2[12]/18 - G2[15]/18 + (19*G2[17])/27 + 
    G2[18]/18 + (14*G2[20])/27 - G2[21]/9 + (2*G2[41])/9), 
 2*c[265] - 2*c[268] - 4*c[272] + 4*c[275] - 2*c[276] - c[283] - 
  (3*c[289])/2 + c[297] + 3*c[298] + (3*c[302])/2 - c[304] - c[310] + 
  2*c[318] + 2*c[319] - c[325]/2 + c[333] + c[334] + 
  A^2*(-4/27 - (307*C01)/1296 - (35*C01*xi)/432 + G1eps[4]/27 + 
    (xi*G1eps[4])/27 + (5*G2[11])/72 + (xi*G2[11])/24 + G2[12]/4 - 
    (5*xi*G2[12])/36 - G2[15]/4 + (5*xi*G2[15])/36 + G2[17]/18 - 
    (xi*G2[17])/54 + G2[18]/4 - (5*xi*G2[18])/36 + (16*G2[20])/27 - 
    (7*xi*G2[20])/27 - G2[21]/2 + (5*xi*G2[21])/18)}


==> anc/results_ff_numeric.mm <==
(*  . DateObject[{2022, 6, 17}] .   *)

(*  Landau gauge *)

(* tensor structures:  *)
{T[0, 0, 0, p[0], G, G, G], T[0, 0, 2, p[2], G, G, G[p1, p2]], 
 T[0, 0, 2, p[2], G, G, G[p2, p3]], T[0, 0, 2, p[2], G, G, G[p3, p1]], 
 T[0, 2, 0, p[2], G, G[p1, p2], G], T[0, 2, 0, p[2], G, G[p2, p3], G], 
 T[0, 2, 0, p[2], G, G[p3, p1], G], T[2, 0, 0, p[2], G[p1, p2], G, G], 
 T[2, 0, 0, p[2], G[p2, p3], G, G], T[2, 0, 0, p[2], G[p3, p1], G, G], 
 T[0, 2, 2, p[0], G, G[m1, m2], G[m1, m2]], T[0, 2, 2, p[2], G, G[p1, m1], 
  G[p1, m1]], T[0, 2, 2, p[2], G, G[p1, m1], G[p2, m1]], 
 T[0, 2, 2, p[2], G, G[p1, m1], G[p3, m1]], T[0, 2, 2, p[2], G, G[p2, m1], 
  G[p1, m1]], T[0, 2, 2, p[2], G, G[p2, m1], G[p2, m1]], 
 T[0, 2, 2, p[2], G, G[p2, m1], G[p3, m1]], T[0, 2, 2, p[2], G, G[p3, m1], 
  G[p1, m1]], T[0, 2, 2, p[2], G, G[p3, m1], G[p2, m1]], 
 T[0, 2, 2, p[2], G, G[p3, m1], G[p3, m1]], T[0, 2, 2, p[4], G, G[p1, p2], 
  G[p1, p2]], T[0, 2, 2, p[4], G, G[p1, p2], G[p2, p3]], 
 T[0, 2, 2, p[4], G, G[p1, p2], G[p3, p1]], T[0, 2, 2, p[4], G, G[p2, p3], 
  G[p1, p2]], T[0, 2, 2, p[4], G, G[p2, p3], G[p2, p3]], 
 T[0, 2, 2, p[4], G, G[p2, p3], G[p3, p1]], T[0, 2, 2, p[4], G, G[p3, p1], 
  G[p1, p2]], T[0, 2, 2, p[4], G, G[p3, p1], G[p2, p3]], 
 T[0, 2, 2, p[4], G, G[p3, p1], G[p3, p1]], T[2, 0, 2, p[0], G[m1, m2], G, 
  G[m1, m2]], T[2, 0, 2, p[2], G[p1, m1], G, G[p1, m1]], 
 T[2, 0, 2, p[2], G[p1, m1], G, G[p2, m1]], T[2, 0, 2, p[2], G[p1, m1], G, 
  G[p3, m1]], T[2, 0, 2, p[2], G[p2, m1], G, G[p1, m1]], 
 T[2, 0, 2, p[2], G[p2, m1], G, G[p2, m1]], T[2, 0, 2, p[2], G[p2, m1], G, 
  G[p3, m1]], T[2, 0, 2, p[2], G[p3, m1], G, G[p1, m1]], 
 T[2, 0, 2, p[2], G[p3, m1], G, G[p2, m1]], T[2, 0, 2, p[2], G[p3, m1], G, 
  G[p3, m1]], T[2, 0, 2, p[4], G[p1, p2], G, G[p1, p2]], 
 T[2, 0, 2, p[4], G[p1, p2], G, G[p2, p3]], T[2, 0, 2, p[4], G[p1, p2], G, 
  G[p3, p1]], T[2, 0, 2, p[4], G[p2, p3], G, G[p1, p2]], 
 T[2, 0, 2, p[4], G[p2, p3], G, G[p2, p3]], T[2, 0, 2, p[4], G[p2, p3], G, 
  G[p3, p1]], T[2, 0, 2, p[4], G[p3, p1], G, G[p1, p2]], 
 T[2, 0, 2, p[4], G[p3, p1], G, G[p2, p3]], T[2, 0, 2, p[4], G[p3, p1], G, 
  G[p3, p1]], T[2, 2, 0, p[0], G[m1, m2], G[m1, m2], G], 
 T[2, 2, 0, p[2], G[p1, m1], G[p1, m1], G], T[2, 2, 0, p[2], G[p1, m1], 
  G[p2, m1], G], T[2, 2, 0, p[2], G[p1, m1], G[p3, m1], G], 
 T[2, 2, 0, p[2], G[p2, m1], G[p1, m1], G], T[2, 2, 0, p[2], G[p2, m1], 
  G[p2, m1], G], T[2, 2, 0, p[2], G[p2, m1], G[p3, m1], G], 
 T[2, 2, 0, p[2], G[p3, m1], G[p1, m1], G], T[2, 2, 0, p[2], G[p3, m1], 
  G[p2, m1], G], T[2, 2, 0, p[2], G[p3, m1], G[p3, m1], G], 
 T[2, 2, 0, p[4], G[p1, p2], G[p1, p2], G], T[2, 2, 0, p[4], G[p1, p2], 
  G[p2, p3], G], T[2, 2, 0, p[4], G[p1, p2], G[p3, p1], G], 
 T[2, 2, 0, p[4], G[p2, p3], G[p1, p2], G], T[2, 2, 0, p[4], G[p2, p3], 
  G[p2, p3], G], T[2, 2, 0, p[4], G[p2, p3], G[p3, p1], G], 
 T[2, 2, 0, p[4], G[p3, p1], G[p1, p2], G], T[2, 2, 0, p[4], G[p3, p1], 
  G[p2, p3], G], T[2, 2, 0, p[4], G[p3, p1], G[p3, p1], G], 
 T[0, 2, 4, p[2], G, G[m1, m2], G[p1, p2, m1, m2]], 
 T[0, 2, 4, p[2], G, G[m1, m2], G[p2, p3, m2, m1]], 
 T[0, 2, 4, p[2], G, G[m1, m2], G[p3, p1, m1, m2]], 
 T[0, 2, 4, p[4], G, G[p1, m1], G[p1, p2, p3, m1]], 
 T[0, 2, 4, p[4], G, G[p2, m1], G[p1, p2, p3, m1]], 
 T[0, 2, 4, p[4], G, G[p3, m1], G[p1, p2, p3, m1]], 
 T[0, 4, 2, p[2], G, G[p1, p2, m1, m2], G[m1, m2]], 
 T[0, 4, 2, p[2], G, G[p2, p3, m2, m1], G[m1, m2]], 
 T[0, 4, 2, p[2], G, G[p3, p1, m1, m2], G[m1, m2]], 
 T[0, 4, 2, p[4], G, G[p1, p2, p3, m1], G[p1, m1]], 
 T[0, 4, 2, p[4], G, G[p1, p2, p3, m1], G[p2, m1]], 
 T[0, 4, 2, p[4], G, G[p1, p2, p3, m1], G[p3, m1]], 
 T[2, 0, 4, p[2], G[m1, m2], G, G[p1, p2, m1, m2]], 
 T[2, 0, 4, p[2], G[m1, m2], G, G[p2, p3, m2, m1]], 
 T[2, 0, 4, p[2], G[m1, m2], G, G[p3, p1, m1, m2]], 
 T[2, 0, 4, p[4], G[p1, m1], G, G[p1, p2, p3, m1]], 
 T[2, 0, 4, p[4], G[p2, m1], G, G[p1, p2, p3, m1]], 
 T[2, 0, 4, p[4], G[p3, m1], G, G[p1, p2, p3, m1]], 
 T[2, 4, 0, p[2], G[m1, m2], G[p1, p2, m1, m2], G], 
 T[2, 4, 0, p[2], G[m1, m2], G[p2, p3, m2, m1], G], 
 T[2, 4, 0, p[2], G[m1, m2], G[p3, p1, m1, m2], G], 
 T[2, 4, 0, p[4], G[p1, m1], G[p1, p2, p3, m1], G], 
 T[2, 4, 0, p[4], G[p2, m1], G[p1, p2, p3, m1], G], 
 T[2, 4, 0, p[4], G[p3, m1], G[p1, p2, p3, m1], G], 
 T[4, 0, 2, p[2], G[p1, p2, m1, m2], G, G[m1, m2]], 
 T[4, 0, 2, p[2], G[p2, p3, m2, m1], G, G[m1, m2]], 
 T[4, 0, 2, p[2], G[p3, p1, m1, m2], G, G[m1, m2]], 
 T[4, 0, 2, p[4], G[p1, p2, p3, m1], G, G[p1, m1]], 
 T[4, 0, 2, p[4], G[p1, p2, p3, m1], G, G[p2, m1]], 
 T[4, 0, 2, p[4], G[p1, p2, p3, m1], G, G[p3, m1]], 
 T[4, 2, 0, p[2], G[p1, p2, m1, m2], G[m1, m2], G], 
 T[4, 2, 0, p[2], G[p2, p3, m2, m1], G[m1, m2], G], 
 T[4, 2, 0, p[2], G[p3, p1, m1, m2], G[m1, m2], G], 
 T[4, 2, 0, p[4], G[p1, p2, p3, m1], G[p1, m1], G], 
 T[4, 2, 0, p[4], G[p1, p2, p3, m1], G[p2, m1], G], 
 T[4, 2, 0, p[4], G[p1, p2, p3, m1], G[p3, m1], G], 
 T[0, 4, 4, p[0], G, G[m1, m2, m3, m4], G[m1, m2, m3, m4]], 
 T[0, 4, 4, p[2], G, G[p1, m1, m2, m3], G[p1, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p1, m1, m2, m3], G[p2, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p1, m1, m2, m3], G[p3, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p2, m1, m2, m3], G[p1, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p2, m1, m2, m3], G[p2, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p2, m1, m2, m3], G[p3, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p3, m1, m2, m3], G[p1, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p3, m1, m2, m3], G[p2, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p3, m1, m2, m3], G[p3, m1, m2, m3]], 
 T[0, 4, 4, p[4], G, G[p1, p2, m1, m2], G[p1, p2, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p1, p2, m1, m2], G[p2, p3, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p1, p2, m1, m2], G[p3, p1, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p2, p3, m1, m2], G[p1, p2, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p2, p3, m1, m2], G[p2, p3, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p2, p3, m1, m2], G[p3, p1, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p3, p1, m1, m2], G[p1, p2, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p3, p1, m1, m2], G[p2, p3, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p3, p1, m1, m2], G[p3, p1, m1, m2]], 
 T[0, 4, 4, p[6], G, G[p1, p2, p3, m1], G[p1, p2, p3, m1]], 
 T[4, 0, 4, p[0], G[m1, m2, m3, m4], G, G[m1, m2, m3, m4]], 
 T[4, 0, 4, p[2], G[p1, m1, m2, m3], G, G[p1, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p1, m1, m2, m3], G, G[p2, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p1, m1, m2, m3], G, G[p3, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p2, m1, m2, m3], G, G[p1, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p2, m1, m2, m3], G, G[p2, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p2, m1, m2, m3], G, G[p3, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p3, m1, m2, m3], G, G[p1, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p3, m1, m2, m3], G, G[p2, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p3, m1, m2, m3], G, G[p3, m1, m2, m3]], 
 T[4, 0, 4, p[4], G[p1, p2, m1, m2], G, G[p1, p2, m1, m2]], 
 T[4, 0, 4, p[4], G[p1, p2, m1, m2], G, G[p2, p3, m1, m2]], 
 T[4, 0, 4, p[4], G[p1, p2, m1, m2], G, G[p3, p1, m1, m2]], 
 T[4, 0, 4, p[4], G[p2, p3, m1, m2], G, G[p1, p2, m1, m2]], 
 T[4, 0, 4, p[4], G[p2, p3, m1, m2], G, G[p2, p3, m1, m2]], 
 T[4, 0, 4, p[4], G[p2, p3, m1, m2], G, G[p3, p1, m1, m2]], 
 T[4, 0, 4, p[4], G[p3, p1, m1, m2], G, G[p1, p2, m1, m2]], 
 T[4, 0, 4, p[4], G[p3, p1, m1, m2], G, G[p2, p3, m1, m2]], 
 T[4, 0, 4, p[4], G[p3, p1, m1, m2], G, G[p3, p1, m1, m2]], 
 T[4, 0, 4, p[6], G[p1, p2, p3, m1], G, G[p1, p2, p3, m1]], 
 T[4, 4, 0, p[0], G[m1, m2, m3, m4], G[m1, m2, m3, m4], G], 
 T[4, 4, 0, p[2], G[p1, m1, m2, m3], G[p1, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p1, m1, m2, m3], G[p2, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p1, m1, m2, m3], G[p3, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p2, m1, m2, m3], G[p1, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p2, m1, m2, m3], G[p2, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p2, m1, m2, m3], G[p3, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p3, m1, m2, m3], G[p1, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p3, m1, m2, m3], G[p2, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p3, m1, m2, m3], G[p3, m1, m2, m3], G], 
 T[4, 4, 0, p[4], G[p1, p2, m1, m2], G[p1, p2, m1, m2], G], 
 T[4, 4, 0, p[4], G[p1, p2, m1, m2], G[p2, p3, m1, m2], G], 
 T[4, 4, 0, p[4], G[p1, p2, m1, m2], G[p3, p1, m1, m2], G], 
 T[4, 4, 0, p[4], G[p2, p3, m1, m2], G[p1, p2, m1, m2], G], 
 T[4, 4, 0, p[4], G[p2, p3, m1, m2], G[p2, p3, m1, m2], G], 
 T[4, 4, 0, p[4], G[p2, p3, m1, m2], G[p3, p1, m1, m2], G], 
 T[4, 4, 0, p[4], G[p3, p1, m1, m2], G[p1, p2, m1, m2], G], 
 T[4, 4, 0, p[4], G[p3, p1, m1, m2], G[p2, p3, m1, m2], G], 
 T[4, 4, 0, p[4], G[p3, p1, m1, m2], G[p3, p1, m1, m2], G], 
 T[4, 4, 0, p[6], G[p1, p2, p3, m1], G[p1, p2, p3, m1], G], 
 T[2, 2, 2, p[0], G[m1, m2], G[m2, m3], G[m3, m1]], 
 T[2, 2, 2, p[2], G[m1, m2], G[m1, m2], G[p1, p2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[m1, m2], G[p2, p3]], 
 T[2, 2, 2, p[2], G[m1, m2], G[m1, m2], G[p3, p1]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p1, m1], G[p1, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p1, m1], G[p2, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p1, m1], G[p3, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p1, p2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p2, m1], G[p1, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p2, m1], G[p2, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p2, m1], G[p3, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p2, p3], G[m1, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p3, m1], G[p1, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p3, m1], G[p2, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p3, m1], G[p3, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p3, p1], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p1, m1], G[p1, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p1, m1], G[p2, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p1, m1], G[p3, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p1, m2], G[m1, m2], G[p1, m1]], 
 T[2, 2, 2, p[2], G[p1, m2], G[m1, m2], G[p2, m1]], 
 T[2, 2, 2, p[2], G[p1, m2], G[m1, m2], G[p3, m1]], 
 T[2, 2, 2, p[2], G[p1, p2], G[m1, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p2, m1], G[p1, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p2, m1], G[p2, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p2, m1], G[p3, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p2, m2], G[m1, m2], G[p1, m1]], 
 T[2, 2, 2, p[2], G[p2, m2], G[m1, m2], G[p2, m1]], 
 T[2, 2, 2, p[2], G[p2, m2], G[m1, m2], G[p3, m1]], 
 T[2, 2, 2, p[2], G[p2, p3], G[m1, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p3, m1], G[p1, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p3, m1], G[p2, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p3, m1], G[p3, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p3, m2], G[m1, m2], G[p1, m1]], 
 T[2, 2, 2, p[2], G[p3, m2], G[m1, m2], G[p2, m1]], 
 T[2, 2, 2, p[2], G[p3, m2], G[m1, m2], G[p3, m1]], 
 T[2, 2, 2, p[2], G[p3, p1], G[m1, m2], G[m1, m2]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p1, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p1, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p1, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p1, p2], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p1, p2], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p1, p2], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p2, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p2, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p2, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p2, p3], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p2, p3], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p2, p3], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p3, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p3, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p3, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p3, p1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p3, p1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p3, p1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p1, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p1, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p1, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p2, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p2, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p2, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p3, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p3, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p3, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p1, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p1, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p1, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p1, p2], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p1, p2], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p1, p2], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p2, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p2, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p2, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p2, p3], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p2, p3], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p2, p3], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p3, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p3, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p3, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p3, p1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p3, p1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p3, p1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p1, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p1, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p1, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p2, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p2, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p2, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p3, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p3, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p3, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p1, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p1, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p1, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p1, p2], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p1, p2], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p1, p2], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p2, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p2, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p2, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p2, p3], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p2, p3], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p2, p3], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p3, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p3, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p3, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p3, p1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p3, p1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p3, p1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p1, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p1, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p1, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p2, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p2, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p2, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p3, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p3, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p3, m1], G[p3, m1]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p1, p2], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p1, p2], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p1, p2], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p2, p3], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p2, p3], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p2, p3], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p3, p1], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p3, p1], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p3, p1], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p1, p2], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p1, p2], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p1, p2], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p2, p3], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p2, p3], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p2, p3], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p3, p1], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p3, p1], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p3, p1], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p1, p2], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p1, p2], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p1, p2], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p2, p3], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p2, p3], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p2, p3], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p3, p1], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p3, p1], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p3, p1], G[p3, p1]], 
 T[2, 2, 4, p[0], G[m1, m2], G[m3, m4], G[m1, m2, m3, m4]], 
 T[2, 2, 4, p[2], G[m2, m3], G[m3, m1], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[2], G[m2, m3], G[m3, m1], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[2], G[m2, m3], G[m3, m1], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p1, m1], G[p1, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p1, m1], G[p2, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p1, m1], G[p3, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p2, m1], G[p1, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p2, m1], G[p2, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p2, m1], G[p3, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p3, m1], G[p1, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p3, m1], G[p2, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p3, m1], G[p3, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p1, m1], G[m2, m3], G[p1, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p1, m1], G[m2, m3], G[p2, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p1, m1], G[m2, m3], G[p3, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p2, m1], G[m2, m3], G[p1, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p2, m1], G[m2, m3], G[p2, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p2, m1], G[m2, m3], G[p3, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p3, m1], G[m2, m3], G[p1, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p3, m1], G[m2, m3], G[p2, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p3, m1], G[m2, m3], G[p3, m1, m2, m3]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p1, m2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p1, p2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p1, p2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p1, p2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p2, m2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p2, p3], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p2, p3], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p2, p3], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p3, m2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p3, p1], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p3, p1], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p3, p1], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p1, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p1, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p1, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p2, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p2, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p2, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p3, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p3, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p3, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m2], G[m1, m2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[4], G[p1, p2], G[m1, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, p2], G[m1, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, p2], G[m1, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p1, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p1, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p1, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p2, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p2, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p2, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p3, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p3, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p3, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m2], G[m1, m2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[4], G[p2, p3], G[m1, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, p3], G[m1, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, p3], G[m1, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p1, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p1, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p1, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p2, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p2, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p2, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p3, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p3, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p3, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m2], G[m1, m2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[4], G[p3, p1], G[m1, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, p1], G[m1, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, p1], G[m1, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[6], G[p1, m1], G[p1, p2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p1, m1], G[p2, p3], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p1, m1], G[p3, p1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p1, p2], G[p1, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p1, p2], G[p2, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p1, p2], G[p3, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p2, m1], G[p1, p2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p2, m1], G[p2, p3], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p2, m1], G[p3, p1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p2, p3], G[p1, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p2, p3], G[p2, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p2, p3], G[p3, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p3, m1], G[p1, p2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p3, m1], G[p2, p3], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p3, m1], G[p3, p1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p3, p1], G[p1, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p3, p1], G[p2, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p3, p1], G[p3, m1], G[p1, p2, p3, m1]], 
 T[2, 4, 2, p[0], G[m3, m4], G[m1, m2, m3, m4], G[m1, m2]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p1, m1, m2, m3], G[p1, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p1, m1, m2, m3], G[p2, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p1, m1, m2, m3], G[p3, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p2, m1, m2, m3], G[p1, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p2, m1, m2, m3], G[p2, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p2, m1, m2, m3], G[p3, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p3, m1, m2, m3], G[p1, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p3, m1, m2, m3], G[p2, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p3, m1, m2, m3], G[p3, m1]], 
 T[2, 4, 2, p[2], G[m3, m1], G[p1, p2, m1, m2], G[m2, m3]], 
 T[2, 4, 2, p[2], G[m3, m1], G[p2, p3, m1, m2], G[m2, m3]], 
 T[2, 4, 2, p[2], G[m3, m1], G[p3, p1, m1, m2], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p1, m1], G[p1, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p1, m1], G[p2, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p1, m1], G[p3, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p2, m1], G[p1, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p2, m1], G[p2, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p2, m1], G[p3, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p3, m1], G[p1, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p3, m1], G[p2, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p3, m1], G[p3, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, m1, m2], G[p1, p2]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, m1, m2], G[p2, p3]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, m1, m2], G[p3, p1]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, p3, m1], G[p1, m2]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, p3, m1], G[p2, m2]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, p3, m1], G[p3, m2]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p2, p3, m1, m2], G[p1, p2]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p2, p3, m1, m2], G[p2, p3]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p2, p3, m1, m2], G[p3, p1]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p3, p1, m1, m2], G[p1, p2]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p3, p1, m1, m2], G[p2, p3]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p3, p1, m1, m2], G[p3, p1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p1, p2, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p1, p2, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p1, p2, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p1, p2, p3, m1], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p2, p3, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p2, p3, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p2, p3, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p3, p1, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p3, p1, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p3, p1, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p1, p2], G[p1, p2, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p1, p2], G[p2, p3, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p1, p2], G[p3, p1, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p1, p2, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p1, p2, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p1, p2, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p1, p2, p3, m1], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p2, p3, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p2, p3, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p2, p3, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p3, p1, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p3, p1, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p3, p1, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p2, p3], G[p1, p2, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p2, p3], G[p2, p3, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p2, p3], G[p3, p1, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p1, p2, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p1, p2, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p1, p2, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p1, p2, p3, m1], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p2, p3, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p2, p3, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p2, p3, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p3, p1, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p3, p1, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p3, p1, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p3, p1], G[p1, p2, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p3, p1], G[p2, p3, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p3, p1], G[p3, p1, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[6], G[p1, m1], G[p1, p2, p3, m1], G[p1, p2]], 
 T[2, 4, 2, p[6], G[p1, m1], G[p1, p2, p3, m1], G[p2, p3]], 
 T[2, 4, 2, p[6], G[p1, m1], G[p1, p2, p3, m1], G[p3, p1]], 
 T[2, 4, 2, p[6], G[p1, p2], G[p1, p2, p3, m1], G[p1, m1]], 
 T[2, 4, 2, p[6], G[p1, p2], G[p1, p2, p3, m1], G[p2, m1]], 
 T[2, 4, 2, p[6], G[p1, p2], G[p1, p2, p3, m1], G[p3, m1]], 
 T[2, 4, 2, p[6], G[p2, m1], G[p1, p2, p3, m1], G[p1, p2]], 
 T[2, 4, 2, p[6], G[p2, m1], G[p1, p2, p3, m1], G[p2, p3]], 
 T[2, 4, 2, p[6], G[p2, m1], G[p1, p2, p3, m1], G[p3, p1]], 
 T[2, 4, 2, p[6], G[p2, p3], G[p1, p2, p3, m1], G[p1, m1]], 
 T[2, 4, 2, p[6], G[p2, p3], G[p1, p2, p3, m1], G[p2, m1]], 
 T[2, 4, 2, p[6], G[p2, p3], G[p1, p2, p3, m1], G[p3, m1]], 
 T[2, 4, 2, p[6], G[p3, m1], G[p1, p2, p3, m1], G[p1, p2]], 
 T[2, 4, 2, p[6], G[p3, m1], G[p1, p2, p3, m1], G[p2, p3]], 
 T[2, 4, 2, p[6], G[p3, m1], G[p1, p2, p3, m1], G[p3, p1]], 
 T[2, 4, 2, p[6], G[p3, p1], G[p1, p2, p3, m1], G[p1, m1]], 
 T[2, 4, 2, p[6], G[p3, p1], G[p1, p2, p3, m1], G[p2, m1]], 
 T[2, 4, 2, p[6], G[p3, p1], G[p1, p2, p3, m1], G[p3, m1]], 
 T[4, 2, 2, p[0], G[m1, m2, m3, m4], G[m1, m2], G[m3, m4]], 
 T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[m2, m3], G[p1, m1]], 
 T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[m2, m3], G[p2, m1]], 
 T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[m2, m3], G[p3, m1]], 
 T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[p1, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[p2, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[p3, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p1, p2, m1, m2], G[m2, m3], G[m3, m1]], 
 T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[m2, m3], G[p1, m1]], 
 T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[m2, m3], G[p2, m1]], 
 T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[m2, m3], G[p3, m1]], 
 T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[p1, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[p2, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[p3, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p2, p3, m1, m2], G[m2, m3], G[m3, m1]], 
 T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[m2, m3], G[p1, m1]], 
 T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[m2, m3], G[p2, m1]], 
 T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[m2, m3], G[p3, m1]], 
 T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[p1, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[p2, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[p3, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p3, p1, m1, m2], G[m2, m3], G[m3, m1]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[m1, m2], G[p1, p2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[m1, m2], G[p2, p3]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[m1, m2], G[p3, p1]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p1, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p1, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p1, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p1, p2], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p2, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p2, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p2, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p2, p3], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p3, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p3, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p3, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p3, p1], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[m1, m2], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[m1, m2], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[m1, m2], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[p1, m2], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[p2, m2], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[p3, m2], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[m1, m2], G[p1, p2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[m1, m2], G[p2, p3]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[m1, m2], G[p3, p1]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p1, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p1, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p1, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p1, p2], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p2, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p2, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p2, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p2, p3], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p3, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p3, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p3, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p3, p1], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[m1, m2], G[p1, p2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[m1, m2], G[p2, p3]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[m1, m2], G[p3, p1]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p1, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p1, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p1, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p1, p2], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p2, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p2, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p2, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p2, p3], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p3, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p3, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p3, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p3, p1], G[m1, m2]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, m1], G[p1, p2]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, m1], G[p2, p3]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, m1], G[p3, p1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, p2], G[p1, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, p2], G[p2, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, p2], G[p3, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, m1], G[p1, p2]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, m1], G[p2, p3]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, m1], G[p3, p1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, p3], G[p1, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, p3], G[p2, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, p3], G[p3, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, m1], G[p1, p2]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, m1], G[p2, p3]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, m1], G[p3, p1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, p1], G[p1, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, p1], G[p2, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, p1], G[p3, m1]]}

(* formfactors:  *)
{1. + 0.6204053307351691*A + A^2*(10.451497475157808 + 
    nf*(-0.6893386536396455 + 0.00001734614910834358*pm[]) + 
    0.0004342918072708886*pm[]), 
 A^2*(-0.024398618472716294 + 0.00008694749473050947*pm[]), 
 -0.46209812037329684*A + A^2*(-9.762975253710735 + 
    nf*(0.6674745787586214 + 0.0000331073823403799*pm[]) + 
    0.0004721914829773669*pm[]), 0.5208682752643242*A + 
  A^2*(11.231751448694808 + nf*(-0.7523653639182583 + 
      3.410626498732248*^-6*pm[]) + 0.0002441716749809389*pm[]), 
 -0.5208682752643242*A + A^2*(-11.231749714707387 + 
    nf*(0.7523653639182583 + 3.410626498732248*^-6*pm[]) + 
    0.00020411933624867742*pm[]), 0.46209812037329684*A + 
  A^2*(9.762974988594493 + nf*(-0.6674745787586213 + 
      0.0000331073823403799*pm[]) + 0.00046964918822092164*pm[]), 
 A^2*(0.02439872701914325 + 0.00008915496791164513*pm[]), 
 0.5208682752643242*A + A^2*(10.957667423105718 + 
    nf*(-0.7523653639182583 + 3.410626498732248*^-6*pm[]) + 
    0.00022866446816316463*pm[]), 
 A^2*(-2.1584330487378622*^-6 + 0.000053508696074148126*pm[]), 
 -0.5208682752643242*A + A^2*(-10.95766377411806 + 
    nf*(0.7523653639182583 + 3.410626498732248*^-6*pm[]) + 
    0.00022649881306523184*pm[]), 0., -0.7787125410970414*A + 
  A^2*(-9.254701894700787 + nf*(0.9828305971549594 + 
      0.000019064542746246413*pm[]) + 0.0005519377002576527*pm[]), 
 -0.3893562705485207*A + A^2*(-4.473702099143485 + 
    nf*(0.49141529857747956 + 9.532271373123206*^-6*pm[]) + 
    0.00027159506949312736*pm[]), -0.3893562705485207*A + 
  A^2*(-4.718969573240099 + nf*(0.49141529857747956 + 
      9.532271373123206*^-6*pm[]) + 0.00027309871920154944*pm[]), 
 -0.3893562705485207*A + A^2*(-4.71896402792688 + 
    nf*(0.4914152985774797 + 9.532271373123206*^-6*pm[]) + 
    0.00029934908068151087*pm[]), -0.4173677391561143*A + 
  A^2*(-4.853956050958989 + nf*(0.5888190058315271 + 
      0.000014298407059684812*pm[]) + 0.00027624423391880184*pm[]), 
 0.11064372945147935*A + A^2*(6.7656596409270335 + 
    nf*(-0.3493457091385524 + 6.547075494513882*^-6*pm[]) + 
    0.0002340289401802423*pm[]), -0.3893562705485207*A + 
  A^2*(-4.473703965273998 + nf*(0.49141529857747956 + 
      9.532271373123206*^-6*pm[]) + 0.000291490966038217*pm[]), 
 -0.1204053307351691*A + A^2*(-0.840970679229482 + 
    nf*(0.2154406404274067 + 0.000021092389359408502*pm[]) + 
    0.00031549731587948645*pm[]), -0.4173677391561143*A + 
  A^2*(-4.8539600228014645 + nf*(0.5888190058315271 + 
      0.000014298407059684812*pm[]) + 0.000282397944087919*pm[]), 
 -0.7787125410970414*A + A^2*(-9.103282847718845 + 
    nf*(0.9828305971549594 + 0.000019064542746246413*pm[]) + 
    0.0006816664075574449*pm[]), 0.3893562705485207*A + 
  A^2*(4.926866344863484 + nf*(-0.4914152985774797 + 
      9.532271373123206*^-6*pm[]) + 0.00039150800254103286*pm[]), 
 A^2*(-0.6978757416018482 + 0.0004779540566277407*pm[]), 
 0.3893562705485207*A + A^2*(4.464773116480103 + 
    nf*(-0.4914152985774797 + 9.532271373123206*^-6*pm[]) + 
    0.0004261683770407693*pm[]), -0.7324512051655437*A + 
  A^2*(-8.74975981699074 + nf*(0.9314285100538644 + 0.000035830189353892654*
       pm[]) + 0.0005606698041509764*pm[]), 0.3893562705485207*A + 
  A^2*(4.926858397103523 + nf*(-0.4914152985774797 + 
      9.532271373123206*^-6*pm[]) + 0.00038004161602154146*pm[]), 
 A^2*(0.015226350816398337 + 0.00004342840029311156*pm[]), 
 0.3893562705485207*A + A^2*(4.464760506062259 + 
    nf*(-0.49141529857747956 + 9.532271373123206*^-6*pm[]) + 
    0.00036116121707083974*pm[]), -0.7787125410970414*A + 
  A^2*(-9.103267626883124 + nf*(0.9828305971549591 + 
      0.000019064542746246413*pm[]) + 0.0006703038840358822*pm[]), 0., 
 -0.7360412272491293*A + A^2*(-9.023923167927354 + 
    nf*(0.859858052604801 + 0.00001739337495874272*pm[]) + 
    0.0003502027570436872*pm[]), -0.4791317247356758*A + 
  A^2*(-6.181332112251983 + nf*(0.5342798587208873 + 
      8.69668747937136*^-6*pm[]) + 0.0002093332676677223*pm[]), 
 -0.10758647599240259*A + A^2*(4.323692481158343 + 
    nf*(-0.16328210368353044 + 9.49593805298733*^-6*pm[]) + 
    0.0002731426469244448*pm[]), -0.4791317247356758*A + 
  A^2*(-5.9601462542895245 + nf*(0.5342798587208873 + 
      8.69668747937136*^-6*pm[]) + 0.0002009683014478365*pm[]), 
 -0.7186975871035137*A + A^2*(-9.214302123646139 + 
    nf*(0.8014197880813311 + 0.000013045031219057041*pm[]) + 
    0.0002734164201653132*pm[]), -0.2395658623678379*A + 
  A^2*(-3.135254885137286 + nf*(0.2671399293604437 + 
      4.34834373968568*^-6*pm[]) + 0.00020722076521804335*pm[]), 
 -0.3680206136245647*A + A^2*(-3.655097662788066 + 
    nf*(0.4733347159077608 + 8.69668747937136*^-6*pm[]) + 
    0.00026109989088145735*pm[]), -0.2395658623678379*A + 
  A^2*(-2.9456081243743317 + nf*(0.2671399293604437 + 
      4.34834373968568*^-6*pm[]) + 0.00010375572954834782*pm[]), 
 -0.49647536488129146*A + A^2*(-5.9684729232937705 + 
    nf*(0.5927181232443574 + 0.000013045031219057041*pm[]) + 
    0.00024599076344810077*pm[]), -0.9582634494713516*A + 
  A^2*(-12.095820233233681 + nf*(1.0685597174417747 + 
      0.00001739337495874272*pm[]) + 0.0006538288632456685*pm[]), 
 0.4791317247356758*A + A^2*(5.4066335808080055 + 
    nf*(-0.5342798587208873 + 8.69668747937136*^-6*pm[]) + 
    0.00029456769491263874*pm[]), 
 A^2*(0.3974360051363046 + 0.00030519640130408066*pm[]), 
 0.4791317247356758*A + A^2*(6.032445197802787 + 
    nf*(-0.5342798587208873 + 8.69668747937136*^-6*pm[]) + 
    0.00021287235579601265*pm[]), -0.9582634494713516*A + 
  A^2*(-12.092979671710971 + nf*(1.0685597174417747 + 
      0.00001739337495874272*pm[]) + 0.00046189648561763914*pm[]), 
 0.4791317247356758*A + A^2*(5.961484663993206 + 
    nf*(-0.5342798587208873 + 8.69668747937136*^-6*pm[]) + 
    0.0003203628155553247*pm[]), 
 A^2*(-0.05773837138465865 + 0.0003292400521527777*pm[]), 
 0.4791317247356758*A + A^2*(6.376576889401221 + 
    nf*(-0.5342798587208873 + 8.69668747937136*^-6*pm[]) + 
    0.0004801858488304394*pm[]), -0.8818396186514719*A + 
  A^2*(-11.267898988614803 + nf*(0.983644272438785 + 
      0.00001899187610597466*pm[]) + 0.001046551429027545*pm[]), 0., 
 -0.7360412272491293*A + A^2*(-9.023916893125202 + 
    nf*(0.859858052604801 + 0.00001739337495874272*pm[]) + 
    0.0003362523270099415*pm[]), -0.10758647599240259*A + 
  A^2*(4.3236915602774175 + nf*(-0.16328210368353044 + 
      9.49593805298733*^-6*pm[]) + 0.0002792763466468878*pm[]), 
 -0.4791317247356758*A + A^2*(-6.181333378949136 + 
    nf*(0.5342798587208873 + 8.69668747937136*^-6*pm[]) + 
    0.00021886842812916842*pm[]), -0.3680206136245647*A + 
  A^2*(-3.655094136498093 + nf*(0.4733347159077608 + 
      8.69668747937136*^-6*pm[]) + 0.00020397202547086583*pm[]), 
 -0.49647536488129146*A + A^2*(-5.968472309900308 + 
    nf*(0.5927181232443574 + 0.000013045031219057041*pm[]) + 
    0.00024981367118481117*pm[]), -0.2395658623678379*A + 
  A^2*(-2.9456069074101014 + nf*(0.2671399293604437 + 
      4.34834373968568*^-6*pm[]) + 0.00007709195855981658*pm[]), 
 -0.4791317247356758*A + A^2*(-5.960140828594684 + 
    nf*(0.5342798587208873 + 8.69668747937136*^-6*pm[]) + 
    0.00021914025980621527*pm[]), -0.2395658623678379*A + 
  A^2*(-3.1352550886098953 + nf*(0.2671399293604437 + 
      4.34834373968568*^-6*pm[]) + 0.0002065970057058726*pm[]), 
 -0.7186975871035137*A + A^2*(-9.214298758764855 + 
    nf*(0.8014197880813311 + 0.000013045031219057041*pm[]) + 
    0.00030521837073903534*pm[]), -0.8818396186514719*A + 
  A^2*(-11.267888626306885 + nf*(0.983644272438785 + 
      0.00001899187610597466*pm[]) + 0.0009669533732336059*pm[]), 
 0.4791317247356758*A + A^2*(6.376576305152753 + 
    nf*(-0.5342798587208873 + 8.69668747937136*^-6*pm[]) + 
    0.00040979563879798225*pm[]), 
 A^2*(-0.05773367536108509 + 0.00032808276091708004*pm[]), 
 0.4791317247356758*A + A^2*(5.961471723910908 + 
    nf*(-0.5342798587208873 + 8.69668747937136*^-6*pm[]) + 
    0.00033008633818291667*pm[]), -0.9582634494713516*A + 
  A^2*(-12.092967067244363 + nf*(1.0685597174417747 + 
      0.00001739337495874272*pm[]) + 0.00046957263544874193*pm[]), 
 0.4791317247356758*A + A^2*(6.0324425896672995 + 
    nf*(-0.5342798587208873 + 8.69668747937136*^-6*pm[]) + 
    0.00021130570345974216*pm[]), 
 A^2*(0.3974489921382798 + 0.00033762426457960895*pm[]), 
 0.4791317247356758*A + A^2*(5.406633777674049 + 
    nf*(-0.5342798587208873 + 8.69668747937136*^-6*pm[]) + 
    0.00022346612033651413*pm[]), -0.9582634494713516*A + 
  A^2*(-12.095823379652956 + nf*(1.0685597174417747 + 
      0.00001739337495874272*pm[]) + 0.0005418947123363689*pm[]), 0., 0., 0., 
 A^2*(-0.17961144788037053 + 0.00004910358767764983*pm[]), 
 A^2*(-0.1428191976069093 + 0.00003972630126686449*pm[]), 
 A^2*(-0.07345609011594778 + 0.00004420205120342097*pm[]), 0., 0., 0., 
 A^2*(0.17961144788037053 + 0.00004910358767764983*pm[]), 
 A^2*(0.07345664567150312 + 0.000031858004358417685*pm[]), 
 A^2*(0.14281964205135633 + 0.00003126163980754672*pm[]), 0., 0., 0., 
 A^2*(0.22743394314345133 + 0.00004167093119465999*pm[]), 
 A^2*(0.22126092828911958 + 0.000019999840677234636*pm[]), 
 A^2*(0.12494503883442487 + 0.00002905269177162341*pm[]), 0., 0., 0., 
 A^2*(-0.22743327647678413 + 0.00005557397328453389*pm[]), 
 A^2*(-0.12494437216775822 + 0.00004686212649013011*pm[]), 
 A^2*(-0.22126103940023079 + 0.000020917676321004795*pm[]), 0., 0., 0., 
 A^2*(-0.18962341525113424 + 0.000014899137918000104*pm[]), 
 A^2*(-0.1803598937281048 + 0.00001006039717013451*pm[]), 
 A^2*(-0.1628640299157169 + 0.00002315230333076798*pm[]), 0., 0., 0., 
 A^2*(0.18962341525113424 + 0.000014899137918000102*pm[]), 
 A^2*(0.1628640299157169 + 0.00002315230333076798*pm[]), 
 A^2*(0.1803598937281048 + 0.00001006039717013451*pm[]), 0., 0., 0., 0., 0., 
 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
 A^2*(0.1839655066741397 + 0.00010928211311515521*pm[]), 0., 0., 0., 0., 0., 
 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
 A^2*(-0.1248170953537091 + 0.00010400373924901824*pm[]), 0., 0., 0., 0., 0., 
 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
 A^2*(-0.1248170953537091 + 0.00010400373924901824*pm[]), 0., 0., 0., 0., 0., 
 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
 A^2*(-0.17781583169106696 + 0.00020965916323510846*pm[]), 
 A^2*(1.1298280531060882 + 0.000531792456566914*pm[]), 
 A^2*(-1.3366864122285094 + 0.0006328814769963548*pm[]), 
 A^2*(1.3367058916737165 + 0.00078812906783973*pm[]), 
 A^2*(0.7949489992003222 + 0.00025348830401658633*pm[]), 
 A^2*(0.5097130344878931 + 0.0007649803700199612*pm[]), 
 A^2*(-0.02025107740012899 + 0.0003978405980621663*pm[]), 
 A^2*(0.45369349916361834 + 0.00038641678289519355*pm[]), 
 A^2*(-0.5096863240308771 + 0.0008274009766577419*pm[]), 
 A^2*(-1.1298477891684868 + 0.000865064999771649*pm[]), 
 A^2*(-0.749934885798595 + 0.0007489810289091837*pm[]), 
 A^2*(-0.45370786550152786 + 0.00045663754532292286*pm[]), 
 A^2*(-0.0899236466309059 + 0.00023970845912500867*pm[]), 
 A^2*(0.7499169782224797 + 0.0003985923454922045*pm[]), 
 A^2*(-0.7949412841785737 + 0.0002553573889828106*pm[]), 
 A^2*(0.1778100465928789 + 0.00009854614358144194*pm[]), 
 A^2*(0.08991575408180763 + 0.00015612871470172435*pm[]), 
 A^2*(0.020246482967522184 + 0.0004111532159993281*pm[]), 
 A^2*(-1.094157067389066 + 0.00036913618407727827*pm[]), 
 A^2*(-0.7143076684963994 + 0.0009150606645800498*pm[]), 
 A^2*(-0.6918152322214595 + 0.00015609577555638008*pm[]), 
 A^2*(-0.6517372610036247 + 0.0006532770867832724*pm[]), 
 A^2*(-0.8175287168987779 + 0.00032640168944237134*pm[]), 
 A^2*(-0.21676690714548386 + 0.000204438623498874*pm[]), 
 A^2*(-0.6187482248400613 + 0.00032542014651581634*pm[]), 
 A^2*(-0.3793512159649026 + 0.00019528965772589688*pm[]), 
 A^2*(-0.7296371226788523 + 0.00039822512713262424*pm[]), 
 A^2*(-0.039004580638062336 + 0.00020901240233773502*pm[]), 
 A^2*(0.7571677026624144 + 0.00040455601002194175*pm[]), 
 A^2*(-0.8224129986200488 + 0.0006951506886641046*pm[]), 
 A^2*(0.8468937429429193 + 0.0001311192190060788*pm[]), 
 A^2*(0.9727417448143214 + 0.0004234530076742235*pm[]), 
 A^2*(0.49787047415990493 + 0.00039028231973283053*pm[]), 
 A^2*(0.1274198170901677 + 0.00009737948446702699*pm[]), 
 A^2*(0.8501867858749357 + 0.00031847891952116887*pm[]), 
 A^2*(-0.8069756821003509 + 0.0007205299606522824*pm[]), 
 A^2*(-0.6779643850088632 + 0.00035597869687622075*pm[]), 
 A^2*(-0.8663210082865778 + 0.0002094136136280693*pm[]), 
 A^2*(-0.43344153139199193 + 0.00043970859198999655*pm[]), 
 A^2*(-0.03487758025876886 + 0.00023120598956817074*pm[]), 
 A^2*(0.4840033268370334 + 0.00029509180227148404*pm[]), 
 A^2*(-0.4917468635767772 + 0.000395567533258557*pm[]), 
 A^2*(0.013951011241715605 + 0.00030751655742908106*pm[]), 
 A^2*(0.0040309920931411725 + 0.00026596924030199636*pm[]), 
 A^2*(0.015173376580410292 + 0.0002982737492291906*pm[]), 
 A^2*(-5.444444444613339*^-6 + 0.00030028467974388715*pm[]), 
 A^2*(0.005588418989209032 + 0.0001538560881158797*pm[]), 
 A^2*(0.05685042281478592 + 0.00023582713381363186*pm[]), 
 A^2*(-0.056859449104750936 + 0.00020441831087723557*pm[]), 
 A^2*(-0.15445718135047848 + 0.00015253508091916232*pm[]), 
 A^2*(-1.6753482130482666*^-6 + 0.00021841219723941528*pm[]), 
 A^2*(-0.0055946967669893155 + 0.00020422475708365255*pm[]), 
 A^2*(-5.388888888901988*^-6 + 0.00029722055035874545*pm[]), 
 A^2*(0.15445652634098184 + 0.00009312097800436756*pm[]), 
 A^2*(-0.013963233463938352 + 0.00038016738087948685*pm[]), 
 A^2*(0.677957724741372 + 0.00020347639524424173*pm[]), 
 A^2*(-0.8469004224079386 + 0.00006490750993942342*pm[]), 
 A^2*(0.8224366524883653 + 0.0008961202768573523*pm[]), 
 A^2*(0.4917636781605088 + 0.000481815692110892*pm[]), 
 A^2*(0.8069970202437489 + 0.0010349277261531076*pm[]), 
 A^2*(-0.015182449744386872 + 0.0004592372667454729*pm[]), 
 A^2*(0.4334270636332036 + 0.00023958457902294224*pm[]), 
 A^2*(-0.4978615413726315 + 0.0002580677977893549*pm[]), 
 A^2*(-0.7571834740410139 + 0.0006683645373658017*pm[]), 
 A^2*(-0.4840159841288951 + 0.0006007806081070722*pm[]), 
 A^2*(-0.8501906946546143 + 0.00027323928986742926*pm[]), 
 A^2*(-0.004041436537586485 + 0.00031461311886918966*pm[]), 
 A^2*(0.8663167462827808 + 0.00016142587366238254*pm[]), 
 A^2*(-0.9727497763622779 + 0.0002479563875912527*pm[]), 
 A^2*(0.03899869174917381 + 0.00014430188629114667*pm[]), 
 A^2*(0.03487108025876928 + 0.00014696839664430267*pm[]), 
 A^2*(-0.12741580543300124 + 0.00008005036311157979*pm[]), 
 A^2*(1.094141595546592 + 0.0006862225663162263*pm[]), 
 A^2*(0.6187560749930672 + 0.000183649663324221*pm[]), 
 A^2*(0.651716443792826 + 0.000651133981212477*pm[]), 
 A^2*(0.6918215190585961 + 0.0002123537329123309*pm[]), 
 A^2*(0.7296539955902333 + 0.0005283651545683229*pm[]), 
 A^2*(0.21676420007890584 + 0.00023095237926214958*pm[]), 
 A^2*(0.7142764576120477 + 0.0007335290764564737*pm[]), 
 A^2*(0.37934364671033194 + 0.00026066481801566657*pm[]), 
 A^2*(0.8175175132187604 + 0.00024203585582034394*pm[]), 
 A^2*(0.23493045535693113 + 0.0027547931488295747*pm[]), 
 A^2*(1.2605954096604108 + 0.000931793988835957*pm[]), 
 A^2*(-1.4359056315145722 + 0.0016265172897558728*pm[]), 
 A^2*(-0.6218290845265955 + 0.0008238292728356129*pm[]), 
 A^2*(-1.3083100631958473 + 0.0014524713712730096*pm[]), 
 A^2*(1.4644578978867457 + 0.0018485072845939698*pm[]), 
 A^2*(0.17087963577031573 + 0.00021919884768052*pm[]), 
 A^2*(0.5927610812312594 + 0.0008850971673775771*pm[]), 
 A^2*(-1.0980981792234843 + 0.0012108686900338924*pm[]), 
 A^2*(-0.9419199395604192 + 0.0008571024822124259*pm[]), 
 A^2*(0.7195792226294913 + 0.0015821166950019051*pm[]), 
 A^2*(-5.994539403531007*^-6 + 0.001694339443467972*pm[]), 
 A^2*(0.8545821328445955 + 0.0002758802163543449*pm[]), 
 A^2*(7.707344092722224*^-6 + 0.0005078704679428651*pm[]), 
 A^2*(-0.7195779587485163 + 0.0012208627904011895*pm[]), 
 A^2*(0.000012111111109547323 + 0.0006679802059608918*pm[]), 
 A^2*(-0.8545896531833126 + 0.00024464169353016237*pm[]), 
 A^2*(0.9419187813299601 + 0.0005804463789233959*pm[]), 
 A^2*(1.098128565833889 + 0.0015507642647437352*pm[]), 
 A^2*(-1.4644806350534054 + 0.0015537188409043188*pm[]), 
 A^2*(1.4359239342466026 + 0.001579537535431299*pm[]), 
 A^2*(-0.5927876764436633 + 0.0010886937045493214*pm[]), 
 A^2*(1.3083223784191773 + 0.001400365349972251*pm[]), 
 A^2*(-1.260617466448707 + 0.0016132703061533561*pm[]), 
 A^2*(-0.17088830975738922 + 0.00021448236405609316*pm[]), 
 A^2*(0.621834873019111 + 0.0007757224553718286*pm[]), 
 A^2*(-0.23487758789744362 + 0.0029040027280081353*pm[]), 0., 0., 0., 0., 0., 
 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
 A^2*(-0.06304545033612285 + 0.0001763339751207719*pm[]), 
 A^2*(-0.213432578868054 + 0.00014977245200627703*pm[]), 
 A^2*(-0.18339936469029183 + 0.00008712462889573463*pm[]), 
 A^2*(-0.02013314230654295 + 0.00013687435330140594*pm[]), 
 A^2*(0.08183647965394591 + 0.00011694188645140365*pm[]), 
 A^2*(-0.4844146740015045 + 0.00020425364129643617*pm[]), 
 A^2*(-0.16517577621437596 + 0.00011188037715733238*pm[]), 
 A^2*(0.24491384843332842 + 0.0001358442685391053*pm[]), 
 A^2*(-0.7045238710351038 + 0.00001975176886037943*pm[]), 
 A^2*(-0.7342258896015446 + 0.00002013094138626889*pm[]), 
 A^2*(-0.225220374495116 + 0.00005473108595256744*pm[]), 
 A^2*(-0.18548020906505247 + 0.000024911611158170014*pm[]), 
 A^2*(-0.46684199837311446 + 0.0002109778161060752*pm[]), 
 A^2*(0.16497376875352288 + 0.00009971119991356545*pm[]), 
 A^2*(-0.1935495650976804 + 0.000024110136806849376*pm[]), 
 A^2*(0.17461028742991047 + 0.00039439021567063434*pm[]), 
 A^2*(-0.26532388464557455 + 0.00011621137166673458*pm[]), 
 A^2*(0.17055722362966153 + 0.00006951526697244034*pm[]), 0., 0., 0., 0., 0., 
 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
 A^2*(-0.183398475801404 + 0.000058176272981321656*pm[]), 
 A^2*(-0.213432578868054 + 0.00014977245200627703*pm[]), 
 A^2*(-0.0630496725583427 + 0.00030640913770770917*pm[]), 
 A^2*(0.17460839854102161 + 0.00016602487025919223*pm[]), 
 A^2*(0.17055827918521738 + 0.00010353359684461362*pm[]), 
 A^2*(-0.2653231624233521 + 0.00014046322023219193*pm[]), 
 A^2*(-0.19355034287545814 + 0.00003701304315388914*pm[]), 
 A^2*(0.16497254653130078 + 0.00006120177057517496*pm[]), 
 A^2*(-0.4668436650397805 + 0.0002664363067518306*pm[]), 
 A^2*(-0.734226000712656 + 0.000021043059583932875*pm[]), 
 A^2*(-0.1854798757317192 + 0.00001609596132380932*pm[]), 
 A^2*(-0.22522215227289344 + 0.00010680794078153443*pm[]), 
 A^2*(-0.7045238710351038 + 0.00001975176886037943*pm[]), 
 A^2*(0.24491651509999723 + 0.0002215829384863778*pm[]), 
 A^2*(-0.16517933176993083 + 0.00021486506596151155*pm[]), 
 A^2*(-0.020130364528766265 + 0.00006820011186460593*pm[]), 
 A^2*(-0.48441228511261514 + 0.00012761289113115973*pm[]), 
 A^2*(0.08183986854283587 + 0.00007893044987787727*pm[]), 0., 0., 0., 0., 0., 
 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
 A^2*(-0.165633534282825 + 0.000016239262570511606*pm[]), 
 A^2*(-0.5578439617770505 + 0.000022523332761604937*pm[]), 
 A^2*(0.11788807813311175 + 0.00004802488227531952*pm[]), 
 A^2*(0.11788807813311175 + 0.00004802488227531952*pm[]), 
 A^2*(0.13788974963886313 + 0.00006570737024718838*pm[]), 
 A^2*(-0.3739838771579739 + 0.000044572657706112635*pm[]), 
 A^2*(-0.14674046009079023 + 0.00003072284347651726*pm[]), 
 A^2*(0.012897668363802683 + 0.000029702028518501127*pm[]), 
 A^2*(-0.3739838771579739 + 0.000044572657706112635*pm[]), 
 A^2*(-0.5578439617770505 + 0.000022523332761604937*pm[]), 
 A^2*(-0.049420286928748336 + 0.00001746451735452806*pm[]), 
 A^2*(0.012897668363802683 + 0.000029702028518501127*pm[]), 
 A^2*(-0.7917012565347537 + 0.000027463588876761347*pm[]), 
 A^2*(-0.049420286928748336 + 0.00001746451735452806*pm[]), 
 A^2*(0.13788974963886313 + 0.00006570737024718838*pm[]), 
 A^2*(-0.165633534282825 + 0.000016239262570511606*pm[]), 
 A^2*(-0.7917012565347537 + 0.000027463588876761347*pm[]), 
 A^2*(-0.14674046009079023 + 0.00003072284347651726*pm[])}


==> anc/results_ff_numeric2.mm <==
(*  . DateObject[{2022, 6, 17}] .   *)

(*  Landau gauge *)

(* n=1 : T[0, 0, 0, p[0], G, G, G] *)
f[1] = 1. + 0.6204053307351691*A + A^2*(10.451497475157808 + nf*(-0.6893386536396455 + 0.00001734614910834358*pm[]) + 0.0004342918072708886*pm[]) 

(* n=2 : T[0, 0, 2, p[2], G, G, G[p1, p2]] *)
f[2] = A^2*(-0.024398618472716294 + 0.00008694749473050947*pm[]) 

(* n=3 : T[0, 0, 2, p[2], G, G, G[p2, p3]] *)
f[3] = -0.46209812037329684*A + A^2*(-9.762975253710735 + nf*(0.6674745787586214 + 0.0000331073823403799*pm[]) + 0.0004721914829773669*pm[]) 

(* n=4 : T[0, 0, 2, p[2], G, G, G[p3, p1]] *)
f[4] = 0.5208682752643242*A + A^2*(11.231751448694808 + nf*(-0.7523653639182583 + 3.410626498732248*^-6*pm[]) + 0.0002441716749809389*pm[]) 

(* n=5 : T[0, 2, 0, p[2], G, G[p1, p2], G] *)
f[5] = -0.5208682752643242*A + A^2*(-11.231749714707387 + nf*(0.7523653639182583 + 3.410626498732248*^-6*pm[]) + 0.00020411933624867742*pm[]) 

(* n=6 : T[0, 2, 0, p[2], G, G[p2, p3], G] *)
f[6] = 0.46209812037329684*A + A^2*(9.762974988594493 + nf*(-0.6674745787586213 + 0.0000331073823403799*pm[]) + 0.00046964918822092164*pm[]) 

(* n=7 : T[0, 2, 0, p[2], G, G[p3, p1], G] *)
f[7] = A^2*(0.02439872701914325 + 0.00008915496791164513*pm[]) 

(* n=8 : T[2, 0, 0, p[2], G[p1, p2], G, G] *)
f[8] = 0.5208682752643242*A + A^2*(10.957667423105718 + nf*(-0.7523653639182583 + 3.410626498732248*^-6*pm[]) + 0.00022866446816316463*pm[]) 

(* n=9 : T[2, 0, 0, p[2], G[p2, p3], G, G] *)
f[9] = A^2*(-2.1584330487378622*^-6 + 0.000053508696074148126*pm[]) 

(* n=10 : T[2, 0, 0, p[2], G[p3, p1], G, G] *)
f[10] = -0.5208682752643242*A + A^2*(-10.95766377411806 + nf*(0.7523653639182583 + 3.410626498732248*^-6*pm[]) + 0.00022649881306523184*pm[]) 

(* n=11 : T[0, 2, 2, p[0], G, G[m1, m2], G[m1, m2]] *)
f[11] = 0. 

(* n=12 : T[0, 2, 2, p[2], G, G[p1, m1], G[p1, m1]] *)
f[12] = -0.7787125410970414*A + A^2*(-9.254701894700787 + nf*(0.9828305971549594 + 0.000019064542746246413*pm[]) + 0.0005519377002576527*pm[]) 

(* n=13 : T[0, 2, 2, p[2], G, G[p1, m1], G[p2, m1]] *)
f[13] = -0.3893562705485207*A + A^2*(-4.473702099143485 + nf*(0.49141529857747956 + 9.532271373123206*^-6*pm[]) + 0.00027159506949312736*pm[]) 

(* n=14 : T[0, 2, 2, p[2], G, G[p1, m1], G[p3, m1]] *)
f[14] = -0.3893562705485207*A + A^2*(-4.718969573240099 + nf*(0.49141529857747956 + 9.532271373123206*^-6*pm[]) + 0.00027309871920154944*pm[]) 

(* n=15 : T[0, 2, 2, p[2], G, G[p2, m1], G[p1, m1]] *)
f[15] = -0.3893562705485207*A + A^2*(-4.71896402792688 + nf*(0.4914152985774797 + 9.532271373123206*^-6*pm[]) + 0.00029934908068151087*pm[]) 

(* n=16 : T[0, 2, 2, p[2], G, G[p2, m1], G[p2, m1]] *)
f[16] = -0.4173677391561143*A + A^2*(-4.853956050958989 + nf*(0.5888190058315271 + 0.000014298407059684812*pm[]) + 0.00027624423391880184*pm[]) 

(* n=17 : T[0, 2, 2, p[2], G, G[p2, m1], G[p3, m1]] *)
f[17] = 0.11064372945147935*A + A^2*(6.7656596409270335 + nf*(-0.3493457091385524 + 6.547075494513882*^-6*pm[]) + 0.0002340289401802423*pm[]) 

(* n=18 : T[0, 2, 2, p[2], G, G[p3, m1], G[p1, m1]] *)
f[18] = -0.3893562705485207*A + A^2*(-4.473703965273998 + nf*(0.49141529857747956 + 9.532271373123206*^-6*pm[]) + 0.000291490966038217*pm[]) 

(* n=19 : T[0, 2, 2, p[2], G, G[p3, m1], G[p2, m1]] *)
f[19] = -0.1204053307351691*A + A^2*(-0.840970679229482 + nf*(0.2154406404274067 + 0.000021092389359408502*pm[]) + 0.00031549731587948645*pm[]) 

(* n=20 : T[0, 2, 2, p[2], G, G[p3, m1], G[p3, m1]] *)
f[20] = -0.4173677391561143*A + A^2*(-4.8539600228014645 + nf*(0.5888190058315271 + 0.000014298407059684812*pm[]) + 0.000282397944087919*pm[]) 

(* n=21 : T[0, 2, 2, p[4], G, G[p1, p2], G[p1, p2]] *)
f[21] = -0.7787125410970414*A + A^2*(-9.103282847718845 + nf*(0.9828305971549594 + 0.000019064542746246413*pm[]) + 0.0006816664075574449*pm[]) 

(* n=22 : T[0, 2, 2, p[4], G, G[p1, p2], G[p2, p3]] *)
f[22] = 0.3893562705485207*A + A^2*(4.926866344863484 + nf*(-0.4914152985774797 + 9.532271373123206*^-6*pm[]) + 0.00039150800254103286*pm[]) 

(* n=23 : T[0, 2, 2, p[4], G, G[p1, p2], G[p3, p1]] *)
f[23] = A^2*(-0.6978757416018482 + 0.0004779540566277407*pm[]) 

(* n=24 : T[0, 2, 2, p[4], G, G[p2, p3], G[p1, p2]] *)
f[24] = 0.3893562705485207*A + A^2*(4.464773116480103 + nf*(-0.4914152985774797 + 9.532271373123206*^-6*pm[]) + 0.0004261683770407693*pm[]) 

(* n=25 : T[0, 2, 2, p[4], G, G[p2, p3], G[p2, p3]] *)
f[25] = -0.7324512051655437*A + A^2*(-8.74975981699074 + nf*(0.9314285100538644 + 0.000035830189353892654*pm[]) + 0.0005606698041509764*pm[]) 

(* n=26 : T[0, 2, 2, p[4], G, G[p2, p3], G[p3, p1]] *)
f[26] = 0.3893562705485207*A + A^2*(4.926858397103523 + nf*(-0.4914152985774797 + 9.532271373123206*^-6*pm[]) + 0.00038004161602154146*pm[]) 

(* n=27 : T[0, 2, 2, p[4], G, G[p3, p1], G[p1, p2]] *)
f[27] = A^2*(0.015226350816398337 + 0.00004342840029311156*pm[]) 

(* n=28 : T[0, 2, 2, p[4], G, G[p3, p1], G[p2, p3]] *)
f[28] = 0.3893562705485207*A + A^2*(4.464760506062259 + nf*(-0.49141529857747956 + 9.532271373123206*^-6*pm[]) + 0.00036116121707083974*pm[]) 

(* n=29 : T[0, 2, 2, p[4], G, G[p3, p1], G[p3, p1]] *)
f[29] = -0.7787125410970414*A + A^2*(-9.103267626883124 + nf*(0.9828305971549591 + 0.000019064542746246413*pm[]) + 0.0006703038840358822*pm[]) 

(* n=30 : T[2, 0, 2, p[0], G[m1, m2], G, G[m1, m2]] *)
f[30] = 0. 

(* n=31 : T[2, 0, 2, p[2], G[p1, m1], G, G[p1, m1]] *)
f[31] = -0.7360412272491293*A + A^2*(-9.023923167927354 + nf*(0.859858052604801 + 0.00001739337495874272*pm[]) + 0.0003502027570436872*pm[]) 

(* n=32 : T[2, 0, 2, p[2], G[p1, m1], G, G[p2, m1]] *)
f[32] = -0.4791317247356758*A + A^2*(-6.181332112251983 + nf*(0.5342798587208873 + 8.69668747937136*^-6*pm[]) + 0.0002093332676677223*pm[]) 

(* n=33 : T[2, 0, 2, p[2], G[p1, m1], G, G[p3, m1]] *)
f[33] = -0.10758647599240259*A + A^2*(4.323692481158343 + nf*(-0.16328210368353044 + 9.49593805298733*^-6*pm[]) + 0.0002731426469244448*pm[]) 

(* n=34 : T[2, 0, 2, p[2], G[p2, m1], G, G[p1, m1]] *)
f[34] = -0.4791317247356758*A + A^2*(-5.9601462542895245 + nf*(0.5342798587208873 + 8.69668747937136*^-6*pm[]) + 0.0002009683014478365*pm[]) 

(* n=35 : T[2, 0, 2, p[2], G[p2, m1], G, G[p2, m1]] *)
f[35] = -0.7186975871035137*A + A^2*(-9.214302123646139 + nf*(0.8014197880813311 + 0.000013045031219057041*pm[]) + 0.0002734164201653132*pm[]) 

(* n=36 : T[2, 0, 2, p[2], G[p2, m1], G, G[p3, m1]] *)
f[36] = -0.2395658623678379*A + A^2*(-3.135254885137286 + nf*(0.2671399293604437 + 4.34834373968568*^-6*pm[]) + 0.00020722076521804335*pm[]) 

(* n=37 : T[2, 0, 2, p[2], G[p3, m1], G, G[p1, m1]] *)
f[37] = -0.3680206136245647*A + A^2*(-3.655097662788066 + nf*(0.4733347159077608 + 8.69668747937136*^-6*pm[]) + 0.00026109989088145735*pm[]) 

(* n=38 : T[2, 0, 2, p[2], G[p3, m1], G, G[p2, m1]] *)
f[38] = -0.2395658623678379*A + A^2*(-2.9456081243743317 + nf*(0.2671399293604437 + 4.34834373968568*^-6*pm[]) + 0.00010375572954834782*pm[]) 

(* n=39 : T[2, 0, 2, p[2], G[p3, m1], G, G[p3, m1]] *)
f[39] = -0.49647536488129146*A + A^2*(-5.9684729232937705 + nf*(0.5927181232443574 + 0.000013045031219057041*pm[]) + 0.00024599076344810077*pm[]) 

(* n=40 : T[2, 0, 2, p[4], G[p1, p2], G, G[p1, p2]] *)
f[40] = -0.9582634494713516*A + A^2*(-12.095820233233681 + nf*(1.0685597174417747 + 0.00001739337495874272*pm[]) + 0.0006538288632456685*pm[]) 

(* n=41 : T[2, 0, 2, p[4], G[p1, p2], G, G[p2, p3]] *)
f[41] = 0.4791317247356758*A + A^2*(5.4066335808080055 + nf*(-0.5342798587208873 + 8.69668747937136*^-6*pm[]) + 0.00029456769491263874*pm[]) 

(* n=42 : T[2, 0, 2, p[4], G[p1, p2], G, G[p3, p1]] *)
f[42] = A^2*(0.3974360051363046 + 0.00030519640130408066*pm[]) 

(* n=43 : T[2, 0, 2, p[4], G[p2, p3], G, G[p1, p2]] *)
f[43] = 0.4791317247356758*A + A^2*(6.032445197802787 + nf*(-0.5342798587208873 + 8.69668747937136*^-6*pm[]) + 0.00021287235579601265*pm[]) 

(* n=44 : T[2, 0, 2, p[4], G[p2, p3], G, G[p2, p3]] *)
f[44] = -0.9582634494713516*A + A^2*(-12.092979671710971 + nf*(1.0685597174417747 + 0.00001739337495874272*pm[]) + 0.00046189648561763914*pm[]) 

(* n=45 : T[2, 0, 2, p[4], G[p2, p3], G, G[p3, p1]] *)
f[45] = 0.4791317247356758*A + A^2*(5.961484663993206 + nf*(-0.5342798587208873 + 8.69668747937136*^-6*pm[]) + 0.0003203628155553247*pm[]) 

(* n=46 : T[2, 0, 2, p[4], G[p3, p1], G, G[p1, p2]] *)
f[46] = A^2*(-0.05773837138465865 + 0.0003292400521527777*pm[]) 

(* n=47 : T[2, 0, 2, p[4], G[p3, p1], G, G[p2, p3]] *)
f[47] = 0.4791317247356758*A + A^2*(6.376576889401221 + nf*(-0.5342798587208873 + 8.69668747937136*^-6*pm[]) + 0.0004801858488304394*pm[]) 

(* n=48 : T[2, 0, 2, p[4], G[p3, p1], G, G[p3, p1]] *)
f[48] = -0.8818396186514719*A + A^2*(-11.267898988614803 + nf*(0.983644272438785 + 0.00001899187610597466*pm[]) + 0.001046551429027545*pm[]) 

(* n=49 : T[2, 2, 0, p[0], G[m1, m2], G[m1, m2], G] *)
f[49] = 0. 

(* n=50 : T[2, 2, 0, p[2], G[p1, m1], G[p1, m1], G] *)
f[50] = -0.7360412272491293*A + A^2*(-9.023916893125202 + nf*(0.859858052604801 + 0.00001739337495874272*pm[]) + 0.0003362523270099415*pm[]) 

(* n=51 : T[2, 2, 0, p[2], G[p1, m1], G[p2, m1], G] *)
f[51] = -0.10758647599240259*A + A^2*(4.3236915602774175 + nf*(-0.16328210368353044 + 9.49593805298733*^-6*pm[]) + 0.0002792763466468878*pm[]) 

(* n=52 : T[2, 2, 0, p[2], G[p1, m1], G[p3, m1], G] *)
f[52] = -0.4791317247356758*A + A^2*(-6.181333378949136 + nf*(0.5342798587208873 + 8.69668747937136*^-6*pm[]) + 0.00021886842812916842*pm[]) 

(* n=53 : T[2, 2, 0, p[2], G[p2, m1], G[p1, m1], G] *)
f[53] = -0.3680206136245647*A + A^2*(-3.655094136498093 + nf*(0.4733347159077608 + 8.69668747937136*^-6*pm[]) + 0.00020397202547086583*pm[]) 

(* n=54 : T[2, 2, 0, p[2], G[p2, m1], G[p2, m1], G] *)
f[54] = -0.49647536488129146*A + A^2*(-5.968472309900308 + nf*(0.5927181232443574 + 0.000013045031219057041*pm[]) + 0.00024981367118481117*pm[]) 

(* n=55 : T[2, 2, 0, p[2], G[p2, m1], G[p3, m1], G] *)
f[55] = -0.2395658623678379*A + A^2*(-2.9456069074101014 + nf*(0.2671399293604437 + 4.34834373968568*^-6*pm[]) + 0.00007709195855981658*pm[]) 

(* n=56 : T[2, 2, 0, p[2], G[p3, m1], G[p1, m1], G] *)
f[56] = -0.4791317247356758*A + A^2*(-5.960140828594684 + nf*(0.5342798587208873 + 8.69668747937136*^-6*pm[]) + 0.00021914025980621527*pm[]) 

(* n=57 : T[2, 2, 0, p[2], G[p3, m1], G[p2, m1], G] *)
f[57] = -0.2395658623678379*A + A^2*(-3.1352550886098953 + nf*(0.2671399293604437 + 4.34834373968568*^-6*pm[]) + 0.0002065970057058726*pm[]) 

(* n=58 : T[2, 2, 0, p[2], G[p3, m1], G[p3, m1], G] *)
f[58] = -0.7186975871035137*A + A^2*(-9.214298758764855 + nf*(0.8014197880813311 + 0.000013045031219057041*pm[]) + 0.00030521837073903534*pm[]) 

(* n=59 : T[2, 2, 0, p[4], G[p1, p2], G[p1, p2], G] *)
f[59] = -0.8818396186514719*A + A^2*(-11.267888626306885 + nf*(0.983644272438785 + 0.00001899187610597466*pm[]) + 0.0009669533732336059*pm[]) 

(* n=60 : T[2, 2, 0, p[4], G[p1, p2], G[p2, p3], G] *)
f[60] = 0.4791317247356758*A + A^2*(6.376576305152753 + nf*(-0.5342798587208873 + 8.69668747937136*^-6*pm[]) + 0.00040979563879798225*pm[]) 

(* n=61 : T[2, 2, 0, p[4], G[p1, p2], G[p3, p1], G] *)
f[61] = A^2*(-0.05773367536108509 + 0.00032808276091708004*pm[]) 

(* n=62 : T[2, 2, 0, p[4], G[p2, p3], G[p1, p2], G] *)
f[62] = 0.4791317247356758*A + A^2*(5.961471723910908 + nf*(-0.5342798587208873 + 8.69668747937136*^-6*pm[]) + 0.00033008633818291667*pm[]) 

(* n=63 : T[2, 2, 0, p[4], G[p2, p3], G[p2, p3], G] *)
f[63] = -0.9582634494713516*A + A^2*(-12.092967067244363 + nf*(1.0685597174417747 + 0.00001739337495874272*pm[]) + 0.00046957263544874193*pm[]) 

(* n=64 : T[2, 2, 0, p[4], G[p2, p3], G[p3, p1], G] *)
f[64] = 0.4791317247356758*A + A^2*(6.0324425896672995 + nf*(-0.5342798587208873 + 8.69668747937136*^-6*pm[]) + 0.00021130570345974216*pm[]) 

(* n=65 : T[2, 2, 0, p[4], G[p3, p1], G[p1, p2], G] *)
f[65] = A^2*(0.3974489921382798 + 0.00033762426457960895*pm[]) 

(* n=66 : T[2, 2, 0, p[4], G[p3, p1], G[p2, p3], G] *)
f[66] = 0.4791317247356758*A + A^2*(5.406633777674049 + nf*(-0.5342798587208873 + 8.69668747937136*^-6*pm[]) + 0.00022346612033651413*pm[]) 

(* n=67 : T[2, 2, 0, p[4], G[p3, p1], G[p3, p1], G] *)
f[67] = -0.9582634494713516*A + A^2*(-12.095823379652956 + nf*(1.0685597174417747 + 0.00001739337495874272*pm[]) + 0.0005418947123363689*pm[]) 

(* n=68 : T[0, 2, 4, p[2], G, G[m1, m2], G[p1, p2, m1, m2]] *)
f[68] = 0. 

(* n=69 : T[0, 2, 4, p[2], G, G[m1, m2], G[p2, p3, m2, m1]] *)
f[69] = 0. 

(* n=70 : T[0, 2, 4, p[2], G, G[m1, m2], G[p3, p1, m1, m2]] *)
f[70] = 0. 

(* n=71 : T[0, 2, 4, p[4], G, G[p1, m1], G[p1, p2, p3, m1]] *)
f[71] = A^2*(-0.17961144788037053 + 0.00004910358767764983*pm[]) 

(* n=72 : T[0, 2, 4, p[4], G, G[p2, m1], G[p1, p2, p3, m1]] *)
f[72] = A^2*(-0.1428191976069093 + 0.00003972630126686449*pm[]) 

(* n=73 : T[0, 2, 4, p[4], G, G[p3, m1], G[p1, p2, p3, m1]] *)
f[73] = A^2*(-0.07345609011594778 + 0.00004420205120342097*pm[]) 

(* n=74 : T[0, 4, 2, p[2], G, G[p1, p2, m1, m2], G[m1, m2]] *)
f[74] = 0. 

(* n=75 : T[0, 4, 2, p[2], G, G[p2, p3, m2, m1], G[m1, m2]] *)
f[75] = 0. 

(* n=76 : T[0, 4, 2, p[2], G, G[p3, p1, m1, m2], G[m1, m2]] *)
f[76] = 0. 

(* n=77 : T[0, 4, 2, p[4], G, G[p1, p2, p3, m1], G[p1, m1]] *)
f[77] = A^2*(0.17961144788037053 + 0.00004910358767764983*pm[]) 

(* n=78 : T[0, 4, 2, p[4], G, G[p1, p2, p3, m1], G[p2, m1]] *)
f[78] = A^2*(0.07345664567150312 + 0.000031858004358417685*pm[]) 

(* n=79 : T[0, 4, 2, p[4], G, G[p1, p2, p3, m1], G[p3, m1]] *)
f[79] = A^2*(0.14281964205135633 + 0.00003126163980754672*pm[]) 

(* n=80 : T[2, 0, 4, p[2], G[m1, m2], G, G[p1, p2, m1, m2]] *)
f[80] = 0. 

(* n=81 : T[2, 0, 4, p[2], G[m1, m2], G, G[p2, p3, m2, m1]] *)
f[81] = 0. 

(* n=82 : T[2, 0, 4, p[2], G[m1, m2], G, G[p3, p1, m1, m2]] *)
f[82] = 0. 

(* n=83 : T[2, 0, 4, p[4], G[p1, m1], G, G[p1, p2, p3, m1]] *)
f[83] = A^2*(0.22743394314345133 + 0.00004167093119465999*pm[]) 

(* n=84 : T[2, 0, 4, p[4], G[p2, m1], G, G[p1, p2, p3, m1]] *)
f[84] = A^2*(0.22126092828911958 + 0.000019999840677234636*pm[]) 

(* n=85 : T[2, 0, 4, p[4], G[p3, m1], G, G[p1, p2, p3, m1]] *)
f[85] = A^2*(0.12494503883442487 + 0.00002905269177162341*pm[]) 

(* n=86 : T[2, 4, 0, p[2], G[m1, m2], G[p1, p2, m1, m2], G] *)
f[86] = 0. 

(* n=87 : T[2, 4, 0, p[2], G[m1, m2], G[p2, p3, m2, m1], G] *)
f[87] = 0. 

(* n=88 : T[2, 4, 0, p[2], G[m1, m2], G[p3, p1, m1, m2], G] *)
f[88] = 0. 

(* n=89 : T[2, 4, 0, p[4], G[p1, m1], G[p1, p2, p3, m1], G] *)
f[89] = A^2*(-0.22743327647678413 + 0.00005557397328453389*pm[]) 

(* n=90 : T[2, 4, 0, p[4], G[p2, m1], G[p1, p2, p3, m1], G] *)
f[90] = A^2*(-0.12494437216775822 + 0.00004686212649013011*pm[]) 

(* n=91 : T[2, 4, 0, p[4], G[p3, m1], G[p1, p2, p3, m1], G] *)
f[91] = A^2*(-0.22126103940023079 + 0.000020917676321004795*pm[]) 

(* n=92 : T[4, 0, 2, p[2], G[p1, p2, m1, m2], G, G[m1, m2]] *)
f[92] = 0. 

(* n=93 : T[4, 0, 2, p[2], G[p2, p3, m2, m1], G, G[m1, m2]] *)
f[93] = 0. 

(* n=94 : T[4, 0, 2, p[2], G[p3, p1, m1, m2], G, G[m1, m2]] *)
f[94] = 0. 

(* n=95 : T[4, 0, 2, p[4], G[p1, p2, p3, m1], G, G[p1, m1]] *)
f[95] = A^2*(-0.18962341525113424 + 0.000014899137918000104*pm[]) 

(* n=96 : T[4, 0, 2, p[4], G[p1, p2, p3, m1], G, G[p2, m1]] *)
f[96] = A^2*(-0.1803598937281048 + 0.00001006039717013451*pm[]) 

(* n=97 : T[4, 0, 2, p[4], G[p1, p2, p3, m1], G, G[p3, m1]] *)
f[97] = A^2*(-0.1628640299157169 + 0.00002315230333076798*pm[]) 

(* n=98 : T[4, 2, 0, p[2], G[p1, p2, m1, m2], G[m1, m2], G] *)
f[98] = 0. 

(* n=99 : T[4, 2, 0, p[2], G[p2, p3, m2, m1], G[m1, m2], G] *)
f[99] = 0. 

(* n=100 : T[4, 2, 0, p[2], G[p3, p1, m1, m2], G[m1, m2], G] *)
f[100] = 0. 

(* n=101 : T[4, 2, 0, p[4], G[p1, p2, p3, m1], G[p1, m1], G] *)
f[101] = A^2*(0.18962341525113424 + 0.000014899137918000102*pm[]) 

(* n=102 : T[4, 2, 0, p[4], G[p1, p2, p3, m1], G[p2, m1], G] *)
f[102] = A^2*(0.1628640299157169 + 0.00002315230333076798*pm[]) 

(* n=103 : T[4, 2, 0, p[4], G[p1, p2, p3, m1], G[p3, m1], G] *)
f[103] = A^2*(0.1803598937281048 + 0.00001006039717013451*pm[]) 

(* n=104 : T[0, 4, 4, p[0], G, G[m1, m2, m3, m4], G[m1, m2, m3, m4]] *)
f[104] = 0. 

(* n=105 : T[0, 4, 4, p[2], G, G[p1, m1, m2, m3], G[p1, m1, m2, m3]] *)
f[105] = 0. 

(* n=106 : T[0, 4, 4, p[2], G, G[p1, m1, m2, m3], G[p2, m1, m2, m3]] *)
f[106] = 0. 

(* n=107 : T[0, 4, 4, p[2], G, G[p1, m1, m2, m3], G[p3, m1, m2, m3]] *)
f[107] = 0. 

(* n=108 : T[0, 4, 4, p[2], G, G[p2, m1, m2, m3], G[p1, m1, m2, m3]] *)
f[108] = 0. 

(* n=109 : T[0, 4, 4, p[2], G, G[p2, m1, m2, m3], G[p2, m1, m2, m3]] *)
f[109] = 0. 

(* n=110 : T[0, 4, 4, p[2], G, G[p2, m1, m2, m3], G[p3, m1, m2, m3]] *)
f[110] = 0. 

(* n=111 : T[0, 4, 4, p[2], G, G[p3, m1, m2, m3], G[p1, m1, m2, m3]] *)
f[111] = 0. 

(* n=112 : T[0, 4, 4, p[2], G, G[p3, m1, m2, m3], G[p2, m1, m2, m3]] *)
f[112] = 0. 

(* n=113 : T[0, 4, 4, p[2], G, G[p3, m1, m2, m3], G[p3, m1, m2, m3]] *)
f[113] = 0. 

(* n=114 : T[0, 4, 4, p[4], G, G[p1, p2, m1, m2], G[p1, p2, m1, m2]] *)
f[114] = 0. 

(* n=115 : T[0, 4, 4, p[4], G, G[p1, p2, m1, m2], G[p2, p3, m1, m2]] *)
f[115] = 0. 

(* n=116 : T[0, 4, 4, p[4], G, G[p1, p2, m1, m2], G[p3, p1, m1, m2]] *)
f[116] = 0. 

(* n=117 : T[0, 4, 4, p[4], G, G[p2, p3, m1, m2], G[p1, p2, m1, m2]] *)
f[117] = 0. 

(* n=118 : T[0, 4, 4, p[4], G, G[p2, p3, m1, m2], G[p2, p3, m1, m2]] *)
f[118] = 0. 

(* n=119 : T[0, 4, 4, p[4], G, G[p2, p3, m1, m2], G[p3, p1, m1, m2]] *)
f[119] = 0. 

(* n=120 : T[0, 4, 4, p[4], G, G[p3, p1, m1, m2], G[p1, p2, m1, m2]] *)
f[120] = 0. 

(* n=121 : T[0, 4, 4, p[4], G, G[p3, p1, m1, m2], G[p2, p3, m1, m2]] *)
f[121] = 0. 

(* n=122 : T[0, 4, 4, p[4], G, G[p3, p1, m1, m2], G[p3, p1, m1, m2]] *)
f[122] = 0. 

(* n=123 : T[0, 4, 4, p[6], G, G[p1, p2, p3, m1], G[p1, p2, p3, m1]] *)
f[123] = A^2*(0.1839655066741397 + 0.00010928211311515521*pm[]) 

(* n=124 : T[4, 0, 4, p[0], G[m1, m2, m3, m4], G, G[m1, m2, m3, m4]] *)
f[124] = 0. 

(* n=125 : T[4, 0, 4, p[2], G[p1, m1, m2, m3], G, G[p1, m1, m2, m3]] *)
f[125] = 0. 

(* n=126 : T[4, 0, 4, p[2], G[p1, m1, m2, m3], G, G[p2, m1, m2, m3]] *)
f[126] = 0. 

(* n=127 : T[4, 0, 4, p[2], G[p1, m1, m2, m3], G, G[p3, m1, m2, m3]] *)
f[127] = 0. 

(* n=128 : T[4, 0, 4, p[2], G[p2, m1, m2, m3], G, G[p1, m1, m2, m3]] *)
f[128] = 0. 

(* n=129 : T[4, 0, 4, p[2], G[p2, m1, m2, m3], G, G[p2, m1, m2, m3]] *)
f[129] = 0. 

(* n=130 : T[4, 0, 4, p[2], G[p2, m1, m2, m3], G, G[p3, m1, m2, m3]] *)
f[130] = 0. 

(* n=131 : T[4, 0, 4, p[2], G[p3, m1, m2, m3], G, G[p1, m1, m2, m3]] *)
f[131] = 0. 

(* n=132 : T[4, 0, 4, p[2], G[p3, m1, m2, m3], G, G[p2, m1, m2, m3]] *)
f[132] = 0. 

(* n=133 : T[4, 0, 4, p[2], G[p3, m1, m2, m3], G, G[p3, m1, m2, m3]] *)
f[133] = 0. 

(* n=134 : T[4, 0, 4, p[4], G[p1, p2, m1, m2], G, G[p1, p2, m1, m2]] *)
f[134] = 0. 

(* n=135 : T[4, 0, 4, p[4], G[p1, p2, m1, m2], G, G[p2, p3, m1, m2]] *)
f[135] = 0. 

(* n=136 : T[4, 0, 4, p[4], G[p1, p2, m1, m2], G, G[p3, p1, m1, m2]] *)
f[136] = 0. 

(* n=137 : T[4, 0, 4, p[4], G[p2, p3, m1, m2], G, G[p1, p2, m1, m2]] *)
f[137] = 0. 

(* n=138 : T[4, 0, 4, p[4], G[p2, p3, m1, m2], G, G[p2, p3, m1, m2]] *)
f[138] = 0. 

(* n=139 : T[4, 0, 4, p[4], G[p2, p3, m1, m2], G, G[p3, p1, m1, m2]] *)
f[139] = 0. 

(* n=140 : T[4, 0, 4, p[4], G[p3, p1, m1, m2], G, G[p1, p2, m1, m2]] *)
f[140] = 0. 

(* n=141 : T[4, 0, 4, p[4], G[p3, p1, m1, m2], G, G[p2, p3, m1, m2]] *)
f[141] = 0. 

(* n=142 : T[4, 0, 4, p[4], G[p3, p1, m1, m2], G, G[p3, p1, m1, m2]] *)
f[142] = 0. 

(* n=143 : T[4, 0, 4, p[6], G[p1, p2, p3, m1], G, G[p1, p2, p3, m1]] *)
f[143] = A^2*(-0.1248170953537091 + 0.00010400373924901824*pm[]) 

(* n=144 : T[4, 4, 0, p[0], G[m1, m2, m3, m4], G[m1, m2, m3, m4], G] *)
f[144] = 0. 

(* n=145 : T[4, 4, 0, p[2], G[p1, m1, m2, m3], G[p1, m1, m2, m3], G] *)
f[145] = 0. 

(* n=146 : T[4, 4, 0, p[2], G[p1, m1, m2, m3], G[p2, m1, m2, m3], G] *)
f[146] = 0. 

(* n=147 : T[4, 4, 0, p[2], G[p1, m1, m2, m3], G[p3, m1, m2, m3], G] *)
f[147] = 0. 

(* n=148 : T[4, 4, 0, p[2], G[p2, m1, m2, m3], G[p1, m1, m2, m3], G] *)
f[148] = 0. 

(* n=149 : T[4, 4, 0, p[2], G[p2, m1, m2, m3], G[p2, m1, m2, m3], G] *)
f[149] = 0. 

(* n=150 : T[4, 4, 0, p[2], G[p2, m1, m2, m3], G[p3, m1, m2, m3], G] *)
f[150] = 0. 

(* n=151 : T[4, 4, 0, p[2], G[p3, m1, m2, m3], G[p1, m1, m2, m3], G] *)
f[151] = 0. 

(* n=152 : T[4, 4, 0, p[2], G[p3, m1, m2, m3], G[p2, m1, m2, m3], G] *)
f[152] = 0. 

(* n=153 : T[4, 4, 0, p[2], G[p3, m1, m2, m3], G[p3, m1, m2, m3], G] *)
f[153] = 0. 

(* n=154 : T[4, 4, 0, p[4], G[p1, p2, m1, m2], G[p1, p2, m1, m2], G] *)
f[154] = 0. 

(* n=155 : T[4, 4, 0, p[4], G[p1, p2, m1, m2], G[p2, p3, m1, m2], G] *)
f[155] = 0. 

(* n=156 : T[4, 4, 0, p[4], G[p1, p2, m1, m2], G[p3, p1, m1, m2], G] *)
f[156] = 0. 

(* n=157 : T[4, 4, 0, p[4], G[p2, p3, m1, m2], G[p1, p2, m1, m2], G] *)
f[157] = 0. 

(* n=158 : T[4, 4, 0, p[4], G[p2, p3, m1, m2], G[p2, p3, m1, m2], G] *)
f[158] = 0. 

(* n=159 : T[4, 4, 0, p[4], G[p2, p3, m1, m2], G[p3, p1, m1, m2], G] *)
f[159] = 0. 

(* n=160 : T[4, 4, 0, p[4], G[p3, p1, m1, m2], G[p1, p2, m1, m2], G] *)
f[160] = 0. 

(* n=161 : T[4, 4, 0, p[4], G[p3, p1, m1, m2], G[p2, p3, m1, m2], G] *)
f[161] = 0. 

(* n=162 : T[4, 4, 0, p[4], G[p3, p1, m1, m2], G[p3, p1, m1, m2], G] *)
f[162] = 0. 

(* n=163 : T[4, 4, 0, p[6], G[p1, p2, p3, m1], G[p1, p2, p3, m1], G] *)
f[163] = A^2*(-0.1248170953537091 + 0.00010400373924901824*pm[]) 

(* n=164 : T[2, 2, 2, p[0], G[m1, m2], G[m2, m3], G[m3, m1]] *)
f[164] = 0. 

(* n=165 : T[2, 2, 2, p[2], G[m1, m2], G[m1, m2], G[p1, p2]] *)
f[165] = 0. 

(* n=166 : T[2, 2, 2, p[2], G[m1, m2], G[m1, m2], G[p2, p3]] *)
f[166] = 0. 

(* n=167 : T[2, 2, 2, p[2], G[m1, m2], G[m1, m2], G[p3, p1]] *)
f[167] = 0. 

(* n=168 : T[2, 2, 2, p[2], G[m1, m2], G[p1, m1], G[p1, m2]] *)
f[168] = 0. 

(* n=169 : T[2, 2, 2, p[2], G[m1, m2], G[p1, m1], G[p2, m2]] *)
f[169] = 0. 

(* n=170 : T[2, 2, 2, p[2], G[m1, m2], G[p1, m1], G[p3, m2]] *)
f[170] = 0. 

(* n=171 : T[2, 2, 2, p[2], G[m1, m2], G[p1, p2], G[m1, m2]] *)
f[171] = 0. 

(* n=172 : T[2, 2, 2, p[2], G[m1, m2], G[p2, m1], G[p1, m2]] *)
f[172] = 0. 

(* n=173 : T[2, 2, 2, p[2], G[m1, m2], G[p2, m1], G[p2, m2]] *)
f[173] = 0. 

(* n=174 : T[2, 2, 2, p[2], G[m1, m2], G[p2, m1], G[p3, m2]] *)
f[174] = 0. 

(* n=175 : T[2, 2, 2, p[2], G[m1, m2], G[p2, p3], G[m1, m2]] *)
f[175] = 0. 

(* n=176 : T[2, 2, 2, p[2], G[m1, m2], G[p3, m1], G[p1, m2]] *)
f[176] = 0. 

(* n=177 : T[2, 2, 2, p[2], G[m1, m2], G[p3, m1], G[p2, m2]] *)
f[177] = 0. 

(* n=178 : T[2, 2, 2, p[2], G[m1, m2], G[p3, m1], G[p3, m2]] *)
f[178] = 0. 

(* n=179 : T[2, 2, 2, p[2], G[m1, m2], G[p3, p1], G[m1, m2]] *)
f[179] = 0. 

(* n=180 : T[2, 2, 2, p[2], G[p1, m1], G[p1, m2], G[m1, m2]] *)
f[180] = 0. 

(* n=181 : T[2, 2, 2, p[2], G[p1, m1], G[p2, m2], G[m1, m2]] *)
f[181] = 0. 

(* n=182 : T[2, 2, 2, p[2], G[p1, m1], G[p3, m2], G[m1, m2]] *)
f[182] = 0. 

(* n=183 : T[2, 2, 2, p[2], G[p1, m2], G[m1, m2], G[p1, m1]] *)
f[183] = 0. 

(* n=184 : T[2, 2, 2, p[2], G[p1, m2], G[m1, m2], G[p2, m1]] *)
f[184] = 0. 

(* n=185 : T[2, 2, 2, p[2], G[p1, m2], G[m1, m2], G[p3, m1]] *)
f[185] = 0. 

(* n=186 : T[2, 2, 2, p[2], G[p1, p2], G[m1, m2], G[m1, m2]] *)
f[186] = 0. 

(* n=187 : T[2, 2, 2, p[2], G[p2, m1], G[p1, m2], G[m1, m2]] *)
f[187] = 0. 

(* n=188 : T[2, 2, 2, p[2], G[p2, m1], G[p2, m2], G[m1, m2]] *)
f[188] = 0. 

(* n=189 : T[2, 2, 2, p[2], G[p2, m1], G[p3, m2], G[m1, m2]] *)
f[189] = 0. 

(* n=190 : T[2, 2, 2, p[2], G[p2, m2], G[m1, m2], G[p1, m1]] *)
f[190] = 0. 

(* n=191 : T[2, 2, 2, p[2], G[p2, m2], G[m1, m2], G[p2, m1]] *)
f[191] = 0. 

(* n=192 : T[2, 2, 2, p[2], G[p2, m2], G[m1, m2], G[p3, m1]] *)
f[192] = 0. 

(* n=193 : T[2, 2, 2, p[2], G[p2, p3], G[m1, m2], G[m1, m2]] *)
f[193] = 0. 

(* n=194 : T[2, 2, 2, p[2], G[p3, m1], G[p1, m2], G[m1, m2]] *)
f[194] = 0. 

(* n=195 : T[2, 2, 2, p[2], G[p3, m1], G[p2, m2], G[m1, m2]] *)
f[195] = 0. 

(* n=196 : T[2, 2, 2, p[2], G[p3, m1], G[p3, m2], G[m1, m2]] *)
f[196] = 0. 

(* n=197 : T[2, 2, 2, p[2], G[p3, m2], G[m1, m2], G[p1, m1]] *)
f[197] = 0. 

(* n=198 : T[2, 2, 2, p[2], G[p3, m2], G[m1, m2], G[p2, m1]] *)
f[198] = 0. 

(* n=199 : T[2, 2, 2, p[2], G[p3, m2], G[m1, m2], G[p3, m1]] *)
f[199] = 0. 

(* n=200 : T[2, 2, 2, p[2], G[p3, p1], G[m1, m2], G[m1, m2]] *)
f[200] = 0. 

(* n=201 : T[2, 2, 2, p[4], G[p1, m1], G[p1, m1], G[p1, p2]] *)
f[201] = A^2*(-0.17781583169106696 + 0.00020965916323510846*pm[]) 

(* n=202 : T[2, 2, 2, p[4], G[p1, m1], G[p1, m1], G[p2, p3]] *)
f[202] = A^2*(1.1298280531060882 + 0.000531792456566914*pm[]) 

(* n=203 : T[2, 2, 2, p[4], G[p1, m1], G[p1, m1], G[p3, p1]] *)
f[203] = A^2*(-1.3366864122285094 + 0.0006328814769963548*pm[]) 

(* n=204 : T[2, 2, 2, p[4], G[p1, m1], G[p1, p2], G[p1, m1]] *)
f[204] = A^2*(1.3367058916737165 + 0.00078812906783973*pm[]) 

(* n=205 : T[2, 2, 2, p[4], G[p1, m1], G[p1, p2], G[p2, m1]] *)
f[205] = A^2*(0.7949489992003222 + 0.00025348830401658633*pm[]) 

(* n=206 : T[2, 2, 2, p[4], G[p1, m1], G[p1, p2], G[p3, m1]] *)
f[206] = A^2*(0.5097130344878931 + 0.0007649803700199612*pm[]) 

(* n=207 : T[2, 2, 2, p[4], G[p1, m1], G[p2, m1], G[p1, p2]] *)
f[207] = A^2*(-0.02025107740012899 + 0.0003978405980621663*pm[]) 

(* n=208 : T[2, 2, 2, p[4], G[p1, m1], G[p2, m1], G[p2, p3]] *)
f[208] = A^2*(0.45369349916361834 + 0.00038641678289519355*pm[]) 

(* n=209 : T[2, 2, 2, p[4], G[p1, m1], G[p2, m1], G[p3, p1]] *)
f[209] = A^2*(-0.5096863240308771 + 0.0008274009766577419*pm[]) 

(* n=210 : T[2, 2, 2, p[4], G[p1, m1], G[p2, p3], G[p1, m1]] *)
f[210] = A^2*(-1.1298477891684868 + 0.000865064999771649*pm[]) 

(* n=211 : T[2, 2, 2, p[4], G[p1, m1], G[p2, p3], G[p2, m1]] *)
f[211] = A^2*(-0.749934885798595 + 0.0007489810289091837*pm[]) 

(* n=212 : T[2, 2, 2, p[4], G[p1, m1], G[p2, p3], G[p3, m1]] *)
f[212] = A^2*(-0.45370786550152786 + 0.00045663754532292286*pm[]) 

(* n=213 : T[2, 2, 2, p[4], G[p1, m1], G[p3, m1], G[p1, p2]] *)
f[213] = A^2*(-0.0899236466309059 + 0.00023970845912500867*pm[]) 

(* n=214 : T[2, 2, 2, p[4], G[p1, m1], G[p3, m1], G[p2, p3]] *)
f[214] = A^2*(0.7499169782224797 + 0.0003985923454922045*pm[]) 

(* n=215 : T[2, 2, 2, p[4], G[p1, m1], G[p3, m1], G[p3, p1]] *)
f[215] = A^2*(-0.7949412841785737 + 0.0002553573889828106*pm[]) 

(* n=216 : T[2, 2, 2, p[4], G[p1, m1], G[p3, p1], G[p1, m1]] *)
f[216] = A^2*(0.1778100465928789 + 0.00009854614358144194*pm[]) 

(* n=217 : T[2, 2, 2, p[4], G[p1, m1], G[p3, p1], G[p2, m1]] *)
f[217] = A^2*(0.08991575408180763 + 0.00015612871470172435*pm[]) 

(* n=218 : T[2, 2, 2, p[4], G[p1, m1], G[p3, p1], G[p3, m1]] *)
f[218] = A^2*(0.020246482967522184 + 0.0004111532159993281*pm[]) 

(* n=219 : T[2, 2, 2, p[4], G[p1, p2], G[p1, m1], G[p1, m1]] *)
f[219] = A^2*(-1.094157067389066 + 0.00036913618407727827*pm[]) 

(* n=220 : T[2, 2, 2, p[4], G[p1, p2], G[p1, m1], G[p2, m1]] *)
f[220] = A^2*(-0.7143076684963994 + 0.0009150606645800498*pm[]) 

(* n=221 : T[2, 2, 2, p[4], G[p1, p2], G[p1, m1], G[p3, m1]] *)
f[221] = A^2*(-0.6918152322214595 + 0.00015609577555638008*pm[]) 

(* n=222 : T[2, 2, 2, p[4], G[p1, p2], G[p2, m1], G[p1, m1]] *)
f[222] = A^2*(-0.6517372610036247 + 0.0006532770867832724*pm[]) 

(* n=223 : T[2, 2, 2, p[4], G[p1, p2], G[p2, m1], G[p2, m1]] *)
f[223] = A^2*(-0.8175287168987779 + 0.00032640168944237134*pm[]) 

(* n=224 : T[2, 2, 2, p[4], G[p1, p2], G[p2, m1], G[p3, m1]] *)
f[224] = A^2*(-0.21676690714548386 + 0.000204438623498874*pm[]) 

(* n=225 : T[2, 2, 2, p[4], G[p1, p2], G[p3, m1], G[p1, m1]] *)
f[225] = A^2*(-0.6187482248400613 + 0.00032542014651581634*pm[]) 

(* n=226 : T[2, 2, 2, p[4], G[p1, p2], G[p3, m1], G[p2, m1]] *)
f[226] = A^2*(-0.3793512159649026 + 0.00019528965772589688*pm[]) 

(* n=227 : T[2, 2, 2, p[4], G[p1, p2], G[p3, m1], G[p3, m1]] *)
f[227] = A^2*(-0.7296371226788523 + 0.00039822512713262424*pm[]) 

(* n=228 : T[2, 2, 2, p[4], G[p2, m1], G[p1, m1], G[p1, p2]] *)
f[228] = A^2*(-0.039004580638062336 + 0.00020901240233773502*pm[]) 

(* n=229 : T[2, 2, 2, p[4], G[p2, m1], G[p1, m1], G[p2, p3]] *)
f[229] = A^2*(0.7571677026624144 + 0.00040455601002194175*pm[]) 

(* n=230 : T[2, 2, 2, p[4], G[p2, m1], G[p1, m1], G[p3, p1]] *)
f[230] = A^2*(-0.8224129986200488 + 0.0006951506886641046*pm[]) 

(* n=231 : T[2, 2, 2, p[4], G[p2, m1], G[p1, p2], G[p1, m1]] *)
f[231] = A^2*(0.8468937429429193 + 0.0001311192190060788*pm[]) 

(* n=232 : T[2, 2, 2, p[4], G[p2, m1], G[p1, p2], G[p2, m1]] *)
f[232] = A^2*(0.9727417448143214 + 0.0004234530076742235*pm[]) 

(* n=233 : T[2, 2, 2, p[4], G[p2, m1], G[p1, p2], G[p3, m1]] *)
f[233] = A^2*(0.49787047415990493 + 0.00039028231973283053*pm[]) 

(* n=234 : T[2, 2, 2, p[4], G[p2, m1], G[p2, m1], G[p1, p2]] *)
f[234] = A^2*(0.1274198170901677 + 0.00009737948446702699*pm[]) 

(* n=235 : T[2, 2, 2, p[4], G[p2, m1], G[p2, m1], G[p2, p3]] *)
f[235] = A^2*(0.8501867858749357 + 0.00031847891952116887*pm[]) 

(* n=236 : T[2, 2, 2, p[4], G[p2, m1], G[p2, m1], G[p3, p1]] *)
f[236] = A^2*(-0.8069756821003509 + 0.0007205299606522824*pm[]) 

(* n=237 : T[2, 2, 2, p[4], G[p2, m1], G[p2, p3], G[p1, m1]] *)
f[237] = A^2*(-0.6779643850088632 + 0.00035597869687622075*pm[]) 

(* n=238 : T[2, 2, 2, p[4], G[p2, m1], G[p2, p3], G[p2, m1]] *)
f[238] = A^2*(-0.8663210082865778 + 0.0002094136136280693*pm[]) 

(* n=239 : T[2, 2, 2, p[4], G[p2, m1], G[p2, p3], G[p3, m1]] *)
f[239] = A^2*(-0.43344153139199193 + 0.00043970859198999655*pm[]) 

(* n=240 : T[2, 2, 2, p[4], G[p2, m1], G[p3, m1], G[p1, p2]] *)
f[240] = A^2*(-0.03487758025876886 + 0.00023120598956817074*pm[]) 

(* n=241 : T[2, 2, 2, p[4], G[p2, m1], G[p3, m1], G[p2, p3]] *)
f[241] = A^2*(0.4840033268370334 + 0.00029509180227148404*pm[]) 

(* n=242 : T[2, 2, 2, p[4], G[p2, m1], G[p3, m1], G[p3, p1]] *)
f[242] = A^2*(-0.4917468635767772 + 0.000395567533258557*pm[]) 

(* n=243 : T[2, 2, 2, p[4], G[p2, m1], G[p3, p1], G[p1, m1]] *)
f[243] = A^2*(0.013951011241715605 + 0.00030751655742908106*pm[]) 

(* n=244 : T[2, 2, 2, p[4], G[p2, m1], G[p3, p1], G[p2, m1]] *)
f[244] = A^2*(0.0040309920931411725 + 0.00026596924030199636*pm[]) 

(* n=245 : T[2, 2, 2, p[4], G[p2, m1], G[p3, p1], G[p3, m1]] *)
f[245] = A^2*(0.015173376580410292 + 0.0002982737492291906*pm[]) 

(* n=246 : T[2, 2, 2, p[4], G[p2, p3], G[p1, m1], G[p1, m1]] *)
f[246] = A^2*(-5.444444444613339*^-6 + 0.00030028467974388715*pm[]) 

(* n=247 : T[2, 2, 2, p[4], G[p2, p3], G[p1, m1], G[p2, m1]] *)
f[247] = A^2*(0.005588418989209032 + 0.0001538560881158797*pm[]) 

(* n=248 : T[2, 2, 2, p[4], G[p2, p3], G[p1, m1], G[p3, m1]] *)
f[248] = A^2*(0.05685042281478592 + 0.00023582713381363186*pm[]) 

(* n=249 : T[2, 2, 2, p[4], G[p2, p3], G[p2, m1], G[p1, m1]] *)
f[249] = A^2*(-0.056859449104750936 + 0.00020441831087723557*pm[]) 

(* n=250 : T[2, 2, 2, p[4], G[p2, p3], G[p2, m1], G[p2, m1]] *)
f[250] = A^2*(-0.15445718135047848 + 0.00015253508091916232*pm[]) 

(* n=251 : T[2, 2, 2, p[4], G[p2, p3], G[p2, m1], G[p3, m1]] *)
f[251] = A^2*(-1.6753482130482666*^-6 + 0.00021841219723941528*pm[]) 

(* n=252 : T[2, 2, 2, p[4], G[p2, p3], G[p3, m1], G[p1, m1]] *)
f[252] = A^2*(-0.0055946967669893155 + 0.00020422475708365255*pm[]) 

(* n=253 : T[2, 2, 2, p[4], G[p2, p3], G[p3, m1], G[p2, m1]] *)
f[253] = A^2*(-5.388888888901988*^-6 + 0.00029722055035874545*pm[]) 

(* n=254 : T[2, 2, 2, p[4], G[p2, p3], G[p3, m1], G[p3, m1]] *)
f[254] = A^2*(0.15445652634098184 + 0.00009312097800436756*pm[]) 

(* n=255 : T[2, 2, 2, p[4], G[p3, m1], G[p1, m1], G[p1, p2]] *)
f[255] = A^2*(-0.013963233463938352 + 0.00038016738087948685*pm[]) 

(* n=256 : T[2, 2, 2, p[4], G[p3, m1], G[p1, m1], G[p2, p3]] *)
f[256] = A^2*(0.677957724741372 + 0.00020347639524424173*pm[]) 

(* n=257 : T[2, 2, 2, p[4], G[p3, m1], G[p1, m1], G[p3, p1]] *)
f[257] = A^2*(-0.8469004224079386 + 0.00006490750993942342*pm[]) 

(* n=258 : T[2, 2, 2, p[4], G[p3, m1], G[p1, p2], G[p1, m1]] *)
f[258] = A^2*(0.8224366524883653 + 0.0008961202768573523*pm[]) 

(* n=259 : T[2, 2, 2, p[4], G[p3, m1], G[p1, p2], G[p2, m1]] *)
f[259] = A^2*(0.4917636781605088 + 0.000481815692110892*pm[]) 

(* n=260 : T[2, 2, 2, p[4], G[p3, m1], G[p1, p2], G[p3, m1]] *)
f[260] = A^2*(0.8069970202437489 + 0.0010349277261531076*pm[]) 

(* n=261 : T[2, 2, 2, p[4], G[p3, m1], G[p2, m1], G[p1, p2]] *)
f[261] = A^2*(-0.015182449744386872 + 0.0004592372667454729*pm[]) 

(* n=262 : T[2, 2, 2, p[4], G[p3, m1], G[p2, m1], G[p2, p3]] *)
f[262] = A^2*(0.4334270636332036 + 0.00023958457902294224*pm[]) 

(* n=263 : T[2, 2, 2, p[4], G[p3, m1], G[p2, m1], G[p3, p1]] *)
f[263] = A^2*(-0.4978615413726315 + 0.0002580677977893549*pm[]) 

(* n=264 : T[2, 2, 2, p[4], G[p3, m1], G[p2, p3], G[p1, m1]] *)
f[264] = A^2*(-0.7571834740410139 + 0.0006683645373658017*pm[]) 

(* n=265 : T[2, 2, 2, p[4], G[p3, m1], G[p2, p3], G[p2, m1]] *)
f[265] = A^2*(-0.4840159841288951 + 0.0006007806081070722*pm[]) 

(* n=266 : T[2, 2, 2, p[4], G[p3, m1], G[p2, p3], G[p3, m1]] *)
f[266] = A^2*(-0.8501906946546143 + 0.00027323928986742926*pm[]) 

(* n=267 : T[2, 2, 2, p[4], G[p3, m1], G[p3, m1], G[p1, p2]] *)
f[267] = A^2*(-0.004041436537586485 + 0.00031461311886918966*pm[]) 

(* n=268 : T[2, 2, 2, p[4], G[p3, m1], G[p3, m1], G[p2, p3]] *)
f[268] = A^2*(0.8663167462827808 + 0.00016142587366238254*pm[]) 

(* n=269 : T[2, 2, 2, p[4], G[p3, m1], G[p3, m1], G[p3, p1]] *)
f[269] = A^2*(-0.9727497763622779 + 0.0002479563875912527*pm[]) 

(* n=270 : T[2, 2, 2, p[4], G[p3, m1], G[p3, p1], G[p1, m1]] *)
f[270] = A^2*(0.03899869174917381 + 0.00014430188629114667*pm[]) 

(* n=271 : T[2, 2, 2, p[4], G[p3, m1], G[p3, p1], G[p2, m1]] *)
f[271] = A^2*(0.03487108025876928 + 0.00014696839664430267*pm[]) 

(* n=272 : T[2, 2, 2, p[4], G[p3, m1], G[p3, p1], G[p3, m1]] *)
f[272] = A^2*(-0.12741580543300124 + 0.00008005036311157979*pm[]) 

(* n=273 : T[2, 2, 2, p[4], G[p3, p1], G[p1, m1], G[p1, m1]] *)
f[273] = A^2*(1.094141595546592 + 0.0006862225663162263*pm[]) 

(* n=274 : T[2, 2, 2, p[4], G[p3, p1], G[p1, m1], G[p2, m1]] *)
f[274] = A^2*(0.6187560749930672 + 0.000183649663324221*pm[]) 

(* n=275 : T[2, 2, 2, p[4], G[p3, p1], G[p1, m1], G[p3, m1]] *)
f[275] = A^2*(0.651716443792826 + 0.000651133981212477*pm[]) 

(* n=276 : T[2, 2, 2, p[4], G[p3, p1], G[p2, m1], G[p1, m1]] *)
f[276] = A^2*(0.6918215190585961 + 0.0002123537329123309*pm[]) 

(* n=277 : T[2, 2, 2, p[4], G[p3, p1], G[p2, m1], G[p2, m1]] *)
f[277] = A^2*(0.7296539955902333 + 0.0005283651545683229*pm[]) 

(* n=278 : T[2, 2, 2, p[4], G[p3, p1], G[p2, m1], G[p3, m1]] *)
f[278] = A^2*(0.21676420007890584 + 0.00023095237926214958*pm[]) 

(* n=279 : T[2, 2, 2, p[4], G[p3, p1], G[p3, m1], G[p1, m1]] *)
f[279] = A^2*(0.7142764576120477 + 0.0007335290764564737*pm[]) 

(* n=280 : T[2, 2, 2, p[4], G[p3, p1], G[p3, m1], G[p2, m1]] *)
f[280] = A^2*(0.37934364671033194 + 0.00026066481801566657*pm[]) 

(* n=281 : T[2, 2, 2, p[4], G[p3, p1], G[p3, m1], G[p3, m1]] *)
f[281] = A^2*(0.8175175132187604 + 0.00024203585582034394*pm[]) 

(* n=282 : T[2, 2, 2, p[6], G[p1, p2], G[p1, p2], G[p1, p2]] *)
f[282] = A^2*(0.23493045535693113 + 0.0027547931488295747*pm[]) 

(* n=283 : T[2, 2, 2, p[6], G[p1, p2], G[p1, p2], G[p2, p3]] *)
f[283] = A^2*(1.2605954096604108 + 0.000931793988835957*pm[]) 

(* n=284 : T[2, 2, 2, p[6], G[p1, p2], G[p1, p2], G[p3, p1]] *)
f[284] = A^2*(-1.4359056315145722 + 0.0016265172897558728*pm[]) 

(* n=285 : T[2, 2, 2, p[6], G[p1, p2], G[p2, p3], G[p1, p2]] *)
f[285] = A^2*(-0.6218290845265955 + 0.0008238292728356129*pm[]) 

(* n=286 : T[2, 2, 2, p[6], G[p1, p2], G[p2, p3], G[p2, p3]] *)
f[286] = A^2*(-1.3083100631958473 + 0.0014524713712730096*pm[]) 

(* n=287 : T[2, 2, 2, p[6], G[p1, p2], G[p2, p3], G[p3, p1]] *)
f[287] = A^2*(1.4644578978867457 + 0.0018485072845939698*pm[]) 

(* n=288 : T[2, 2, 2, p[6], G[p1, p2], G[p3, p1], G[p1, p2]] *)
f[288] = A^2*(0.17087963577031573 + 0.00021919884768052*pm[]) 

(* n=289 : T[2, 2, 2, p[6], G[p1, p2], G[p3, p1], G[p2, p3]] *)
f[289] = A^2*(0.5927610812312594 + 0.0008850971673775771*pm[]) 

(* n=290 : T[2, 2, 2, p[6], G[p1, p2], G[p3, p1], G[p3, p1]] *)
f[290] = A^2*(-1.0980981792234843 + 0.0012108686900338924*pm[]) 

(* n=291 : T[2, 2, 2, p[6], G[p2, p3], G[p1, p2], G[p1, p2]] *)
f[291] = A^2*(-0.9419199395604192 + 0.0008571024822124259*pm[]) 

(* n=292 : T[2, 2, 2, p[6], G[p2, p3], G[p1, p2], G[p2, p3]] *)
f[292] = A^2*(0.7195792226294913 + 0.0015821166950019051*pm[]) 

(* n=293 : T[2, 2, 2, p[6], G[p2, p3], G[p1, p2], G[p3, p1]] *)
f[293] = A^2*(-5.994539403531007*^-6 + 0.001694339443467972*pm[]) 

(* n=294 : T[2, 2, 2, p[6], G[p2, p3], G[p2, p3], G[p1, p2]] *)
f[294] = A^2*(0.8545821328445955 + 0.0002758802163543449*pm[]) 

(* n=295 : T[2, 2, 2, p[6], G[p2, p3], G[p2, p3], G[p2, p3]] *)
f[295] = A^2*(7.707344092722224*^-6 + 0.0005078704679428651*pm[]) 

(* n=296 : T[2, 2, 2, p[6], G[p2, p3], G[p2, p3], G[p3, p1]] *)
f[296] = A^2*(-0.7195779587485163 + 0.0012208627904011895*pm[]) 

(* n=297 : T[2, 2, 2, p[6], G[p2, p3], G[p3, p1], G[p1, p2]] *)
f[297] = A^2*(0.000012111111109547323 + 0.0006679802059608918*pm[]) 

(* n=298 : T[2, 2, 2, p[6], G[p2, p3], G[p3, p1], G[p2, p3]] *)
f[298] = A^2*(-0.8545896531833126 + 0.00024464169353016237*pm[]) 

(* n=299 : T[2, 2, 2, p[6], G[p2, p3], G[p3, p1], G[p3, p1]] *)
f[299] = A^2*(0.9419187813299601 + 0.0005804463789233959*pm[]) 

(* n=300 : T[2, 2, 2, p[6], G[p3, p1], G[p1, p2], G[p1, p2]] *)
f[300] = A^2*(1.098128565833889 + 0.0015507642647437352*pm[]) 

(* n=301 : T[2, 2, 2, p[6], G[p3, p1], G[p1, p2], G[p2, p3]] *)
f[301] = A^2*(-1.4644806350534054 + 0.0015537188409043188*pm[]) 

(* n=302 : T[2, 2, 2, p[6], G[p3, p1], G[p1, p2], G[p3, p1]] *)
f[302] = A^2*(1.4359239342466026 + 0.001579537535431299*pm[]) 

(* n=303 : T[2, 2, 2, p[6], G[p3, p1], G[p2, p3], G[p1, p2]] *)
f[303] = A^2*(-0.5927876764436633 + 0.0010886937045493214*pm[]) 

(* n=304 : T[2, 2, 2, p[6], G[p3, p1], G[p2, p3], G[p2, p3]] *)
f[304] = A^2*(1.3083223784191773 + 0.001400365349972251*pm[]) 

(* n=305 : T[2, 2, 2, p[6], G[p3, p1], G[p2, p3], G[p3, p1]] *)
f[305] = A^2*(-1.260617466448707 + 0.0016132703061533561*pm[]) 

(* n=306 : T[2, 2, 2, p[6], G[p3, p1], G[p3, p1], G[p1, p2]] *)
f[306] = A^2*(-0.17088830975738922 + 0.00021448236405609316*pm[]) 

(* n=307 : T[2, 2, 2, p[6], G[p3, p1], G[p3, p1], G[p2, p3]] *)
f[307] = A^2*(0.621834873019111 + 0.0007757224553718286*pm[]) 

(* n=308 : T[2, 2, 2, p[6], G[p3, p1], G[p3, p1], G[p3, p1]] *)
f[308] = A^2*(-0.23487758789744362 + 0.0029040027280081353*pm[]) 

(* n=309 : T[2, 2, 4, p[0], G[m1, m2], G[m3, m4], G[m1, m2, m3, m4]] *)
f[309] = 0. 

(* n=310 : T[2, 2, 4, p[2], G[m2, m3], G[m3, m1], G[p1, p2, m1, m2]] *)
f[310] = 0. 

(* n=311 : T[2, 2, 4, p[2], G[m2, m3], G[m3, m1], G[p2, p3, m1, m2]] *)
f[311] = 0. 

(* n=312 : T[2, 2, 4, p[2], G[m2, m3], G[m3, m1], G[p3, p1, m1, m2]] *)
f[312] = 0. 

(* n=313 : T[2, 2, 4, p[2], G[m2, m3], G[p1, m1], G[p1, m1, m2, m3]] *)
f[313] = 0. 

(* n=314 : T[2, 2, 4, p[2], G[m2, m3], G[p1, m1], G[p2, m1, m2, m3]] *)
f[314] = 0. 

(* n=315 : T[2, 2, 4, p[2], G[m2, m3], G[p1, m1], G[p3, m1, m2, m3]] *)
f[315] = 0. 

(* n=316 : T[2, 2, 4, p[2], G[m2, m3], G[p2, m1], G[p1, m1, m2, m3]] *)
f[316] = 0. 

(* n=317 : T[2, 2, 4, p[2], G[m2, m3], G[p2, m1], G[p2, m1, m2, m3]] *)
f[317] = 0. 

(* n=318 : T[2, 2, 4, p[2], G[m2, m3], G[p2, m1], G[p3, m1, m2, m3]] *)
f[318] = 0. 

(* n=319 : T[2, 2, 4, p[2], G[m2, m3], G[p3, m1], G[p1, m1, m2, m3]] *)
f[319] = 0. 

(* n=320 : T[2, 2, 4, p[2], G[m2, m3], G[p3, m1], G[p2, m1, m2, m3]] *)
f[320] = 0. 

(* n=321 : T[2, 2, 4, p[2], G[m2, m3], G[p3, m1], G[p3, m1, m2, m3]] *)
f[321] = 0. 

(* n=322 : T[2, 2, 4, p[2], G[p1, m1], G[m2, m3], G[p1, m1, m2, m3]] *)
f[322] = 0. 

(* n=323 : T[2, 2, 4, p[2], G[p1, m1], G[m2, m3], G[p2, m1, m2, m3]] *)
f[323] = 0. 

(* n=324 : T[2, 2, 4, p[2], G[p1, m1], G[m2, m3], G[p3, m1, m2, m3]] *)
f[324] = 0. 

(* n=325 : T[2, 2, 4, p[2], G[p2, m1], G[m2, m3], G[p1, m1, m2, m3]] *)
f[325] = 0. 

(* n=326 : T[2, 2, 4, p[2], G[p2, m1], G[m2, m3], G[p2, m1, m2, m3]] *)
f[326] = 0. 

(* n=327 : T[2, 2, 4, p[2], G[p2, m1], G[m2, m3], G[p3, m1, m2, m3]] *)
f[327] = 0. 

(* n=328 : T[2, 2, 4, p[2], G[p3, m1], G[m2, m3], G[p1, m1, m2, m3]] *)
f[328] = 0. 

(* n=329 : T[2, 2, 4, p[2], G[p3, m1], G[m2, m3], G[p2, m1, m2, m3]] *)
f[329] = 0. 

(* n=330 : T[2, 2, 4, p[2], G[p3, m1], G[m2, m3], G[p3, m1, m2, m3]] *)
f[330] = 0. 

(* n=331 : T[2, 2, 4, p[4], G[m1, m2], G[p1, m2], G[p1, p2, p3, m1]] *)
f[331] = 0. 

(* n=332 : T[2, 2, 4, p[4], G[m1, m2], G[p1, p2], G[p1, p2, m1, m2]] *)
f[332] = 0. 

(* n=333 : T[2, 2, 4, p[4], G[m1, m2], G[p1, p2], G[p2, p3, m1, m2]] *)
f[333] = 0. 

(* n=334 : T[2, 2, 4, p[4], G[m1, m2], G[p1, p2], G[p3, p1, m1, m2]] *)
f[334] = 0. 

(* n=335 : T[2, 2, 4, p[4], G[m1, m2], G[p2, m2], G[p1, p2, p3, m1]] *)
f[335] = 0. 

(* n=336 : T[2, 2, 4, p[4], G[m1, m2], G[p2, p3], G[p1, p2, m1, m2]] *)
f[336] = 0. 

(* n=337 : T[2, 2, 4, p[4], G[m1, m2], G[p2, p3], G[p2, p3, m1, m2]] *)
f[337] = 0. 

(* n=338 : T[2, 2, 4, p[4], G[m1, m2], G[p2, p3], G[p3, p1, m1, m2]] *)
f[338] = 0. 

(* n=339 : T[2, 2, 4, p[4], G[m1, m2], G[p3, m2], G[p1, p2, p3, m1]] *)
f[339] = 0. 

(* n=340 : T[2, 2, 4, p[4], G[m1, m2], G[p3, p1], G[p1, p2, m1, m2]] *)
f[340] = 0. 

(* n=341 : T[2, 2, 4, p[4], G[m1, m2], G[p3, p1], G[p2, p3, m1, m2]] *)
f[341] = 0. 

(* n=342 : T[2, 2, 4, p[4], G[m1, m2], G[p3, p1], G[p3, p1, m1, m2]] *)
f[342] = 0. 

(* n=343 : T[2, 2, 4, p[4], G[p1, m1], G[p1, m2], G[p1, p2, m1, m2]] *)
f[343] = 0. 

(* n=344 : T[2, 2, 4, p[4], G[p1, m1], G[p1, m2], G[p2, p3, m1, m2]] *)
f[344] = 0. 

(* n=345 : T[2, 2, 4, p[4], G[p1, m1], G[p1, m2], G[p3, p1, m1, m2]] *)
f[345] = 0. 

(* n=346 : T[2, 2, 4, p[4], G[p1, m1], G[p2, m2], G[p1, p2, m1, m2]] *)
f[346] = 0. 

(* n=347 : T[2, 2, 4, p[4], G[p1, m1], G[p2, m2], G[p2, p3, m1, m2]] *)
f[347] = 0. 

(* n=348 : T[2, 2, 4, p[4], G[p1, m1], G[p2, m2], G[p3, p1, m1, m2]] *)
f[348] = 0. 

(* n=349 : T[2, 2, 4, p[4], G[p1, m1], G[p3, m2], G[p1, p2, m1, m2]] *)
f[349] = 0. 

(* n=350 : T[2, 2, 4, p[4], G[p1, m1], G[p3, m2], G[p2, p3, m1, m2]] *)
f[350] = 0. 

(* n=351 : T[2, 2, 4, p[4], G[p1, m1], G[p3, m2], G[p3, p1, m1, m2]] *)
f[351] = 0. 

(* n=352 : T[2, 2, 4, p[4], G[p1, m2], G[m1, m2], G[p1, p2, p3, m1]] *)
f[352] = 0. 

(* n=353 : T[2, 2, 4, p[4], G[p1, p2], G[m1, m2], G[p1, p2, m1, m2]] *)
f[353] = 0. 

(* n=354 : T[2, 2, 4, p[4], G[p1, p2], G[m1, m2], G[p2, p3, m1, m2]] *)
f[354] = 0. 

(* n=355 : T[2, 2, 4, p[4], G[p1, p2], G[m1, m2], G[p3, p1, m1, m2]] *)
f[355] = 0. 

(* n=356 : T[2, 2, 4, p[4], G[p2, m1], G[p1, m2], G[p1, p2, m1, m2]] *)
f[356] = 0. 

(* n=357 : T[2, 2, 4, p[4], G[p2, m1], G[p1, m2], G[p2, p3, m1, m2]] *)
f[357] = 0. 

(* n=358 : T[2, 2, 4, p[4], G[p2, m1], G[p1, m2], G[p3, p1, m1, m2]] *)
f[358] = 0. 

(* n=359 : T[2, 2, 4, p[4], G[p2, m1], G[p2, m2], G[p1, p2, m1, m2]] *)
f[359] = 0. 

(* n=360 : T[2, 2, 4, p[4], G[p2, m1], G[p2, m2], G[p2, p3, m1, m2]] *)
f[360] = 0. 

(* n=361 : T[2, 2, 4, p[4], G[p2, m1], G[p2, m2], G[p3, p1, m1, m2]] *)
f[361] = 0. 

(* n=362 : T[2, 2, 4, p[4], G[p2, m1], G[p3, m2], G[p1, p2, m1, m2]] *)
f[362] = 0. 

(* n=363 : T[2, 2, 4, p[4], G[p2, m1], G[p3, m2], G[p2, p3, m1, m2]] *)
f[363] = 0. 

(* n=364 : T[2, 2, 4, p[4], G[p2, m1], G[p3, m2], G[p3, p1, m1, m2]] *)
f[364] = 0. 

(* n=365 : T[2, 2, 4, p[4], G[p2, m2], G[m1, m2], G[p1, p2, p3, m1]] *)
f[365] = 0. 

(* n=366 : T[2, 2, 4, p[4], G[p2, p3], G[m1, m2], G[p1, p2, m1, m2]] *)
f[366] = 0. 

(* n=367 : T[2, 2, 4, p[4], G[p2, p3], G[m1, m2], G[p2, p3, m1, m2]] *)
f[367] = 0. 

(* n=368 : T[2, 2, 4, p[4], G[p2, p3], G[m1, m2], G[p3, p1, m1, m2]] *)
f[368] = 0. 

(* n=369 : T[2, 2, 4, p[4], G[p3, m1], G[p1, m2], G[p1, p2, m1, m2]] *)
f[369] = 0. 

(* n=370 : T[2, 2, 4, p[4], G[p3, m1], G[p1, m2], G[p2, p3, m1, m2]] *)
f[370] = 0. 

(* n=371 : T[2, 2, 4, p[4], G[p3, m1], G[p1, m2], G[p3, p1, m1, m2]] *)
f[371] = 0. 

(* n=372 : T[2, 2, 4, p[4], G[p3, m1], G[p2, m2], G[p1, p2, m1, m2]] *)
f[372] = 0. 

(* n=373 : T[2, 2, 4, p[4], G[p3, m1], G[p2, m2], G[p2, p3, m1, m2]] *)
f[373] = 0. 

(* n=374 : T[2, 2, 4, p[4], G[p3, m1], G[p2, m2], G[p3, p1, m1, m2]] *)
f[374] = 0. 

(* n=375 : T[2, 2, 4, p[4], G[p3, m1], G[p3, m2], G[p1, p2, m1, m2]] *)
f[375] = 0. 

(* n=376 : T[2, 2, 4, p[4], G[p3, m1], G[p3, m2], G[p2, p3, m1, m2]] *)
f[376] = 0. 

(* n=377 : T[2, 2, 4, p[4], G[p3, m1], G[p3, m2], G[p3, p1, m1, m2]] *)
f[377] = 0. 

(* n=378 : T[2, 2, 4, p[4], G[p3, m2], G[m1, m2], G[p1, p2, p3, m1]] *)
f[378] = 0. 

(* n=379 : T[2, 2, 4, p[4], G[p3, p1], G[m1, m2], G[p1, p2, m1, m2]] *)
f[379] = 0. 

(* n=380 : T[2, 2, 4, p[4], G[p3, p1], G[m1, m2], G[p2, p3, m1, m2]] *)
f[380] = 0. 

(* n=381 : T[2, 2, 4, p[4], G[p3, p1], G[m1, m2], G[p3, p1, m1, m2]] *)
f[381] = 0. 

(* n=382 : T[2, 2, 4, p[6], G[p1, m1], G[p1, p2], G[p1, p2, p3, m1]] *)
f[382] = A^2*(-0.06304545033612285 + 0.0001763339751207719*pm[]) 

(* n=383 : T[2, 2, 4, p[6], G[p1, m1], G[p2, p3], G[p1, p2, p3, m1]] *)
f[383] = A^2*(-0.213432578868054 + 0.00014977245200627703*pm[]) 

(* n=384 : T[2, 2, 4, p[6], G[p1, m1], G[p3, p1], G[p1, p2, p3, m1]] *)
f[384] = A^2*(-0.18339936469029183 + 0.00008712462889573463*pm[]) 

(* n=385 : T[2, 2, 4, p[6], G[p1, p2], G[p1, m1], G[p1, p2, p3, m1]] *)
f[385] = A^2*(-0.02013314230654295 + 0.00013687435330140594*pm[]) 

(* n=386 : T[2, 2, 4, p[6], G[p1, p2], G[p2, m1], G[p1, p2, p3, m1]] *)
f[386] = A^2*(0.08183647965394591 + 0.00011694188645140365*pm[]) 

(* n=387 : T[2, 2, 4, p[6], G[p1, p2], G[p3, m1], G[p1, p2, p3, m1]] *)
f[387] = A^2*(-0.4844146740015045 + 0.00020425364129643617*pm[]) 

(* n=388 : T[2, 2, 4, p[6], G[p2, m1], G[p1, p2], G[p1, p2, p3, m1]] *)
f[388] = A^2*(-0.16517577621437596 + 0.00011188037715733238*pm[]) 

(* n=389 : T[2, 2, 4, p[6], G[p2, m1], G[p2, p3], G[p1, p2, p3, m1]] *)
f[389] = A^2*(0.24491384843332842 + 0.0001358442685391053*pm[]) 

(* n=390 : T[2, 2, 4, p[6], G[p2, m1], G[p3, p1], G[p1, p2, p3, m1]] *)
f[390] = A^2*(-0.7045238710351038 + 0.00001975176886037943*pm[]) 

(* n=391 : T[2, 2, 4, p[6], G[p2, p3], G[p1, m1], G[p1, p2, p3, m1]] *)
f[391] = A^2*(-0.7342258896015446 + 0.00002013094138626889*pm[]) 

(* n=392 : T[2, 2, 4, p[6], G[p2, p3], G[p2, m1], G[p1, p2, p3, m1]] *)
f[392] = A^2*(-0.225220374495116 + 0.00005473108595256744*pm[]) 

(* n=393 : T[2, 2, 4, p[6], G[p2, p3], G[p3, m1], G[p1, p2, p3, m1]] *)
f[393] = A^2*(-0.18548020906505247 + 0.000024911611158170014*pm[]) 

(* n=394 : T[2, 2, 4, p[6], G[p3, m1], G[p1, p2], G[p1, p2, p3, m1]] *)
f[394] = A^2*(-0.46684199837311446 + 0.0002109778161060752*pm[]) 

(* n=395 : T[2, 2, 4, p[6], G[p3, m1], G[p2, p3], G[p1, p2, p3, m1]] *)
f[395] = A^2*(0.16497376875352288 + 0.00009971119991356545*pm[]) 

(* n=396 : T[2, 2, 4, p[6], G[p3, m1], G[p3, p1], G[p1, p2, p3, m1]] *)
f[396] = A^2*(-0.1935495650976804 + 0.000024110136806849376*pm[]) 

(* n=397 : T[2, 2, 4, p[6], G[p3, p1], G[p1, m1], G[p1, p2, p3, m1]] *)
f[397] = A^2*(0.17461028742991047 + 0.00039439021567063434*pm[]) 

(* n=398 : T[2, 2, 4, p[6], G[p3, p1], G[p2, m1], G[p1, p2, p3, m1]] *)
f[398] = A^2*(-0.26532388464557455 + 0.00011621137166673458*pm[]) 

(* n=399 : T[2, 2, 4, p[6], G[p3, p1], G[p3, m1], G[p1, p2, p3, m1]] *)
f[399] = A^2*(0.17055722362966153 + 0.00006951526697244034*pm[]) 

(* n=400 : T[2, 4, 2, p[0], G[m3, m4], G[m1, m2, m3, m4], G[m1, m2]] *)
f[400] = 0. 

(* n=401 : T[2, 4, 2, p[2], G[m2, m3], G[p1, m1, m2, m3], G[p1, m1]] *)
f[401] = 0. 

(* n=402 : T[2, 4, 2, p[2], G[m2, m3], G[p1, m1, m2, m3], G[p2, m1]] *)
f[402] = 0. 

(* n=403 : T[2, 4, 2, p[2], G[m2, m3], G[p1, m1, m2, m3], G[p3, m1]] *)
f[403] = 0. 

(* n=404 : T[2, 4, 2, p[2], G[m2, m3], G[p2, m1, m2, m3], G[p1, m1]] *)
f[404] = 0. 

(* n=405 : T[2, 4, 2, p[2], G[m2, m3], G[p2, m1, m2, m3], G[p2, m1]] *)
f[405] = 0. 

(* n=406 : T[2, 4, 2, p[2], G[m2, m3], G[p2, m1, m2, m3], G[p3, m1]] *)
f[406] = 0. 

(* n=407 : T[2, 4, 2, p[2], G[m2, m3], G[p3, m1, m2, m3], G[p1, m1]] *)
f[407] = 0. 

(* n=408 : T[2, 4, 2, p[2], G[m2, m3], G[p3, m1, m2, m3], G[p2, m1]] *)
f[408] = 0. 

(* n=409 : T[2, 4, 2, p[2], G[m2, m3], G[p3, m1, m2, m3], G[p3, m1]] *)
f[409] = 0. 

(* n=410 : T[2, 4, 2, p[2], G[m3, m1], G[p1, p2, m1, m2], G[m2, m3]] *)
f[410] = 0. 

(* n=411 : T[2, 4, 2, p[2], G[m3, m1], G[p2, p3, m1, m2], G[m2, m3]] *)
f[411] = 0. 

(* n=412 : T[2, 4, 2, p[2], G[m3, m1], G[p3, p1, m1, m2], G[m2, m3]] *)
f[412] = 0. 

(* n=413 : T[2, 4, 2, p[2], G[p1, m1], G[p1, m1, m2, m3], G[m2, m3]] *)
f[413] = 0. 

(* n=414 : T[2, 4, 2, p[2], G[p1, m1], G[p2, m1, m2, m3], G[m2, m3]] *)
f[414] = 0. 

(* n=415 : T[2, 4, 2, p[2], G[p1, m1], G[p3, m1, m2, m3], G[m2, m3]] *)
f[415] = 0. 

(* n=416 : T[2, 4, 2, p[2], G[p2, m1], G[p1, m1, m2, m3], G[m2, m3]] *)
f[416] = 0. 

(* n=417 : T[2, 4, 2, p[2], G[p2, m1], G[p2, m1, m2, m3], G[m2, m3]] *)
f[417] = 0. 

(* n=418 : T[2, 4, 2, p[2], G[p2, m1], G[p3, m1, m2, m3], G[m2, m3]] *)
f[418] = 0. 

(* n=419 : T[2, 4, 2, p[2], G[p3, m1], G[p1, m1, m2, m3], G[m2, m3]] *)
f[419] = 0. 

(* n=420 : T[2, 4, 2, p[2], G[p3, m1], G[p2, m1, m2, m3], G[m2, m3]] *)
f[420] = 0. 

(* n=421 : T[2, 4, 2, p[2], G[p3, m1], G[p3, m1, m2, m3], G[m2, m3]] *)
f[421] = 0. 

(* n=422 : T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, m1, m2], G[p1, p2]] *)
f[422] = 0. 

(* n=423 : T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, m1, m2], G[p2, p3]] *)
f[423] = 0. 

(* n=424 : T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, m1, m2], G[p3, p1]] *)
f[424] = 0. 

(* n=425 : T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, p3, m1], G[p1, m2]] *)
f[425] = 0. 

(* n=426 : T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, p3, m1], G[p2, m2]] *)
f[426] = 0. 

(* n=427 : T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, p3, m1], G[p3, m2]] *)
f[427] = 0. 

(* n=428 : T[2, 4, 2, p[4], G[m1, m2], G[p2, p3, m1, m2], G[p1, p2]] *)
f[428] = 0. 

(* n=429 : T[2, 4, 2, p[4], G[m1, m2], G[p2, p3, m1, m2], G[p2, p3]] *)
f[429] = 0. 

(* n=430 : T[2, 4, 2, p[4], G[m1, m2], G[p2, p3, m1, m2], G[p3, p1]] *)
f[430] = 0. 

(* n=431 : T[2, 4, 2, p[4], G[m1, m2], G[p3, p1, m1, m2], G[p1, p2]] *)
f[431] = 0. 

(* n=432 : T[2, 4, 2, p[4], G[m1, m2], G[p3, p1, m1, m2], G[p2, p3]] *)
f[432] = 0. 

(* n=433 : T[2, 4, 2, p[4], G[m1, m2], G[p3, p1, m1, m2], G[p3, p1]] *)
f[433] = 0. 

(* n=434 : T[2, 4, 2, p[4], G[p1, m2], G[p1, p2, m1, m2], G[p1, m1]] *)
f[434] = 0. 

(* n=435 : T[2, 4, 2, p[4], G[p1, m2], G[p1, p2, m1, m2], G[p2, m1]] *)
f[435] = 0. 

(* n=436 : T[2, 4, 2, p[4], G[p1, m2], G[p1, p2, m1, m2], G[p3, m1]] *)
f[436] = 0. 

(* n=437 : T[2, 4, 2, p[4], G[p1, m2], G[p1, p2, p3, m1], G[m1, m2]] *)
f[437] = 0. 

(* n=438 : T[2, 4, 2, p[4], G[p1, m2], G[p2, p3, m1, m2], G[p1, m1]] *)
f[438] = 0. 

(* n=439 : T[2, 4, 2, p[4], G[p1, m2], G[p2, p3, m1, m2], G[p2, m1]] *)
f[439] = 0. 

(* n=440 : T[2, 4, 2, p[4], G[p1, m2], G[p2, p3, m1, m2], G[p3, m1]] *)
f[440] = 0. 

(* n=441 : T[2, 4, 2, p[4], G[p1, m2], G[p3, p1, m1, m2], G[p1, m1]] *)
f[441] = 0. 

(* n=442 : T[2, 4, 2, p[4], G[p1, m2], G[p3, p1, m1, m2], G[p2, m1]] *)
f[442] = 0. 

(* n=443 : T[2, 4, 2, p[4], G[p1, m2], G[p3, p1, m1, m2], G[p3, m1]] *)
f[443] = 0. 

(* n=444 : T[2, 4, 2, p[4], G[p1, p2], G[p1, p2, m1, m2], G[m1, m2]] *)
f[444] = 0. 

(* n=445 : T[2, 4, 2, p[4], G[p1, p2], G[p2, p3, m1, m2], G[m1, m2]] *)
f[445] = 0. 

(* n=446 : T[2, 4, 2, p[4], G[p1, p2], G[p3, p1, m1, m2], G[m1, m2]] *)
f[446] = 0. 

(* n=447 : T[2, 4, 2, p[4], G[p2, m2], G[p1, p2, m1, m2], G[p1, m1]] *)
f[447] = 0. 

(* n=448 : T[2, 4, 2, p[4], G[p2, m2], G[p1, p2, m1, m2], G[p2, m1]] *)
f[448] = 0. 

(* n=449 : T[2, 4, 2, p[4], G[p2, m2], G[p1, p2, m1, m2], G[p3, m1]] *)
f[449] = 0. 

(* n=450 : T[2, 4, 2, p[4], G[p2, m2], G[p1, p2, p3, m1], G[m1, m2]] *)
f[450] = 0. 

(* n=451 : T[2, 4, 2, p[4], G[p2, m2], G[p2, p3, m1, m2], G[p1, m1]] *)
f[451] = 0. 

(* n=452 : T[2, 4, 2, p[4], G[p2, m2], G[p2, p3, m1, m2], G[p2, m1]] *)
f[452] = 0. 

(* n=453 : T[2, 4, 2, p[4], G[p2, m2], G[p2, p3, m1, m2], G[p3, m1]] *)
f[453] = 0. 

(* n=454 : T[2, 4, 2, p[4], G[p2, m2], G[p3, p1, m1, m2], G[p1, m1]] *)
f[454] = 0. 

(* n=455 : T[2, 4, 2, p[4], G[p2, m2], G[p3, p1, m1, m2], G[p2, m1]] *)
f[455] = 0. 

(* n=456 : T[2, 4, 2, p[4], G[p2, m2], G[p3, p1, m1, m2], G[p3, m1]] *)
f[456] = 0. 

(* n=457 : T[2, 4, 2, p[4], G[p2, p3], G[p1, p2, m1, m2], G[m1, m2]] *)
f[457] = 0. 

(* n=458 : T[2, 4, 2, p[4], G[p2, p3], G[p2, p3, m1, m2], G[m1, m2]] *)
f[458] = 0. 

(* n=459 : T[2, 4, 2, p[4], G[p2, p3], G[p3, p1, m1, m2], G[m1, m2]] *)
f[459] = 0. 

(* n=460 : T[2, 4, 2, p[4], G[p3, m2], G[p1, p2, m1, m2], G[p1, m1]] *)
f[460] = 0. 

(* n=461 : T[2, 4, 2, p[4], G[p3, m2], G[p1, p2, m1, m2], G[p2, m1]] *)
f[461] = 0. 

(* n=462 : T[2, 4, 2, p[4], G[p3, m2], G[p1, p2, m1, m2], G[p3, m1]] *)
f[462] = 0. 

(* n=463 : T[2, 4, 2, p[4], G[p3, m2], G[p1, p2, p3, m1], G[m1, m2]] *)
f[463] = 0. 

(* n=464 : T[2, 4, 2, p[4], G[p3, m2], G[p2, p3, m1, m2], G[p1, m1]] *)
f[464] = 0. 

(* n=465 : T[2, 4, 2, p[4], G[p3, m2], G[p2, p3, m1, m2], G[p2, m1]] *)
f[465] = 0. 

(* n=466 : T[2, 4, 2, p[4], G[p3, m2], G[p2, p3, m1, m2], G[p3, m1]] *)
f[466] = 0. 

(* n=467 : T[2, 4, 2, p[4], G[p3, m2], G[p3, p1, m1, m2], G[p1, m1]] *)
f[467] = 0. 

(* n=468 : T[2, 4, 2, p[4], G[p3, m2], G[p3, p1, m1, m2], G[p2, m1]] *)
f[468] = 0. 

(* n=469 : T[2, 4, 2, p[4], G[p3, m2], G[p3, p1, m1, m2], G[p3, m1]] *)
f[469] = 0. 

(* n=470 : T[2, 4, 2, p[4], G[p3, p1], G[p1, p2, m1, m2], G[m1, m2]] *)
f[470] = 0. 

(* n=471 : T[2, 4, 2, p[4], G[p3, p1], G[p2, p3, m1, m2], G[m1, m2]] *)
f[471] = 0. 

(* n=472 : T[2, 4, 2, p[4], G[p3, p1], G[p3, p1, m1, m2], G[m1, m2]] *)
f[472] = 0. 

(* n=473 : T[2, 4, 2, p[6], G[p1, m1], G[p1, p2, p3, m1], G[p1, p2]] *)
f[473] = A^2*(-0.183398475801404 + 0.000058176272981321656*pm[]) 

(* n=474 : T[2, 4, 2, p[6], G[p1, m1], G[p1, p2, p3, m1], G[p2, p3]] *)
f[474] = A^2*(-0.213432578868054 + 0.00014977245200627703*pm[]) 

(* n=475 : T[2, 4, 2, p[6], G[p1, m1], G[p1, p2, p3, m1], G[p3, p1]] *)
f[475] = A^2*(-0.0630496725583427 + 0.00030640913770770917*pm[]) 

(* n=476 : T[2, 4, 2, p[6], G[p1, p2], G[p1, p2, p3, m1], G[p1, m1]] *)
f[476] = A^2*(0.17460839854102161 + 0.00016602487025919223*pm[]) 

(* n=477 : T[2, 4, 2, p[6], G[p1, p2], G[p1, p2, p3, m1], G[p2, m1]] *)
f[477] = A^2*(0.17055827918521738 + 0.00010353359684461362*pm[]) 

(* n=478 : T[2, 4, 2, p[6], G[p1, p2], G[p1, p2, p3, m1], G[p3, m1]] *)
f[478] = A^2*(-0.2653231624233521 + 0.00014046322023219193*pm[]) 

(* n=479 : T[2, 4, 2, p[6], G[p2, m1], G[p1, p2, p3, m1], G[p1, p2]] *)
f[479] = A^2*(-0.19355034287545814 + 0.00003701304315388914*pm[]) 

(* n=480 : T[2, 4, 2, p[6], G[p2, m1], G[p1, p2, p3, m1], G[p2, p3]] *)
f[480] = A^2*(0.16497254653130078 + 0.00006120177057517496*pm[]) 

(* n=481 : T[2, 4, 2, p[6], G[p2, m1], G[p1, p2, p3, m1], G[p3, p1]] *)
f[481] = A^2*(-0.4668436650397805 + 0.0002664363067518306*pm[]) 

(* n=482 : T[2, 4, 2, p[6], G[p2, p3], G[p1, p2, p3, m1], G[p1, m1]] *)
f[482] = A^2*(-0.734226000712656 + 0.000021043059583932875*pm[]) 

(* n=483 : T[2, 4, 2, p[6], G[p2, p3], G[p1, p2, p3, m1], G[p2, m1]] *)
f[483] = A^2*(-0.1854798757317192 + 0.00001609596132380932*pm[]) 

(* n=484 : T[2, 4, 2, p[6], G[p2, p3], G[p1, p2, p3, m1], G[p3, m1]] *)
f[484] = A^2*(-0.22522215227289344 + 0.00010680794078153443*pm[]) 

(* n=485 : T[2, 4, 2, p[6], G[p3, m1], G[p1, p2, p3, m1], G[p1, p2]] *)
f[485] = A^2*(-0.7045238710351038 + 0.00001975176886037943*pm[]) 

(* n=486 : T[2, 4, 2, p[6], G[p3, m1], G[p1, p2, p3, m1], G[p2, p3]] *)
f[486] = A^2*(0.24491651509999723 + 0.0002215829384863778*pm[]) 

(* n=487 : T[2, 4, 2, p[6], G[p3, m1], G[p1, p2, p3, m1], G[p3, p1]] *)
f[487] = A^2*(-0.16517933176993083 + 0.00021486506596151155*pm[]) 

(* n=488 : T[2, 4, 2, p[6], G[p3, p1], G[p1, p2, p3, m1], G[p1, m1]] *)
f[488] = A^2*(-0.020130364528766265 + 0.00006820011186460593*pm[]) 

(* n=489 : T[2, 4, 2, p[6], G[p3, p1], G[p1, p2, p3, m1], G[p2, m1]] *)
f[489] = A^2*(-0.48441228511261514 + 0.00012761289113115973*pm[]) 

(* n=490 : T[2, 4, 2, p[6], G[p3, p1], G[p1, p2, p3, m1], G[p3, m1]] *)
f[490] = A^2*(0.08183986854283587 + 0.00007893044987787727*pm[]) 

(* n=491 : T[4, 2, 2, p[0], G[m1, m2, m3, m4], G[m1, m2], G[m3, m4]] *)
f[491] = 0. 

(* n=492 : T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[m2, m3], G[p1, m1]] *)
f[492] = 0. 

(* n=493 : T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[m2, m3], G[p2, m1]] *)
f[493] = 0. 

(* n=494 : T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[m2, m3], G[p3, m1]] *)
f[494] = 0. 

(* n=495 : T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[p1, m1], G[m2, m3]] *)
f[495] = 0. 

(* n=496 : T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[p2, m1], G[m2, m3]] *)
f[496] = 0. 

(* n=497 : T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[p3, m1], G[m2, m3]] *)
f[497] = 0. 

(* n=498 : T[4, 2, 2, p[2], G[p1, p2, m1, m2], G[m2, m3], G[m3, m1]] *)
f[498] = 0. 

(* n=499 : T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[m2, m3], G[p1, m1]] *)
f[499] = 0. 

(* n=500 : T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[m2, m3], G[p2, m1]] *)
f[500] = 0. 

(* n=501 : T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[m2, m3], G[p3, m1]] *)
f[501] = 0. 

(* n=502 : T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[p1, m1], G[m2, m3]] *)
f[502] = 0. 

(* n=503 : T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[p2, m1], G[m2, m3]] *)
f[503] = 0. 

(* n=504 : T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[p3, m1], G[m2, m3]] *)
f[504] = 0. 

(* n=505 : T[4, 2, 2, p[2], G[p2, p3, m1, m2], G[m2, m3], G[m3, m1]] *)
f[505] = 0. 

(* n=506 : T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[m2, m3], G[p1, m1]] *)
f[506] = 0. 

(* n=507 : T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[m2, m3], G[p2, m1]] *)
f[507] = 0. 

(* n=508 : T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[m2, m3], G[p3, m1]] *)
f[508] = 0. 

(* n=509 : T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[p1, m1], G[m2, m3]] *)
f[509] = 0. 

(* n=510 : T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[p2, m1], G[m2, m3]] *)
f[510] = 0. 

(* n=511 : T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[p3, m1], G[m2, m3]] *)
f[511] = 0. 

(* n=512 : T[4, 2, 2, p[2], G[p3, p1, m1, m2], G[m2, m3], G[m3, m1]] *)
f[512] = 0. 

(* n=513 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[m1, m2], G[p1, p2]] *)
f[513] = 0. 

(* n=514 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[m1, m2], G[p2, p3]] *)
f[514] = 0. 

(* n=515 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[m1, m2], G[p3, p1]] *)
f[515] = 0. 

(* n=516 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p1, m1], G[p1, m2]] *)
f[516] = 0. 

(* n=517 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p1, m1], G[p2, m2]] *)
f[517] = 0. 

(* n=518 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p1, m1], G[p3, m2]] *)
f[518] = 0. 

(* n=519 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p1, p2], G[m1, m2]] *)
f[519] = 0. 

(* n=520 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p2, m1], G[p1, m2]] *)
f[520] = 0. 

(* n=521 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p2, m1], G[p2, m2]] *)
f[521] = 0. 

(* n=522 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p2, m1], G[p3, m2]] *)
f[522] = 0. 

(* n=523 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p2, p3], G[m1, m2]] *)
f[523] = 0. 

(* n=524 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p3, m1], G[p1, m2]] *)
f[524] = 0. 

(* n=525 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p3, m1], G[p2, m2]] *)
f[525] = 0. 

(* n=526 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p3, m1], G[p3, m2]] *)
f[526] = 0. 

(* n=527 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p3, p1], G[m1, m2]] *)
f[527] = 0. 

(* n=528 : T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[m1, m2], G[p1, m2]] *)
f[528] = 0. 

(* n=529 : T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[m1, m2], G[p2, m2]] *)
f[529] = 0. 

(* n=530 : T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[m1, m2], G[p3, m2]] *)
f[530] = 0. 

(* n=531 : T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[p1, m2], G[m1, m2]] *)
f[531] = 0. 

(* n=532 : T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[p2, m2], G[m1, m2]] *)
f[532] = 0. 

(* n=533 : T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[p3, m2], G[m1, m2]] *)
f[533] = 0. 

(* n=534 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[m1, m2], G[p1, p2]] *)
f[534] = 0. 

(* n=535 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[m1, m2], G[p2, p3]] *)
f[535] = 0. 

(* n=536 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[m1, m2], G[p3, p1]] *)
f[536] = 0. 

(* n=537 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p1, m1], G[p1, m2]] *)
f[537] = 0. 

(* n=538 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p1, m1], G[p2, m2]] *)
f[538] = 0. 

(* n=539 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p1, m1], G[p3, m2]] *)
f[539] = 0. 

(* n=540 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p1, p2], G[m1, m2]] *)
f[540] = 0. 

(* n=541 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p2, m1], G[p1, m2]] *)
f[541] = 0. 

(* n=542 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p2, m1], G[p2, m2]] *)
f[542] = 0. 

(* n=543 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p2, m1], G[p3, m2]] *)
f[543] = 0. 

(* n=544 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p2, p3], G[m1, m2]] *)
f[544] = 0. 

(* n=545 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p3, m1], G[p1, m2]] *)
f[545] = 0. 

(* n=546 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p3, m1], G[p2, m2]] *)
f[546] = 0. 

(* n=547 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p3, m1], G[p3, m2]] *)
f[547] = 0. 

(* n=548 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p3, p1], G[m1, m2]] *)
f[548] = 0. 

(* n=549 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[m1, m2], G[p1, p2]] *)
f[549] = 0. 

(* n=550 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[m1, m2], G[p2, p3]] *)
f[550] = 0. 

(* n=551 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[m1, m2], G[p3, p1]] *)
f[551] = 0. 

(* n=552 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p1, m1], G[p1, m2]] *)
f[552] = 0. 

(* n=553 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p1, m1], G[p2, m2]] *)
f[553] = 0. 

(* n=554 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p1, m1], G[p3, m2]] *)
f[554] = 0. 

(* n=555 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p1, p2], G[m1, m2]] *)
f[555] = 0. 

(* n=556 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p2, m1], G[p1, m2]] *)
f[556] = 0. 

(* n=557 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p2, m1], G[p2, m2]] *)
f[557] = 0. 

(* n=558 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p2, m1], G[p3, m2]] *)
f[558] = 0. 

(* n=559 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p2, p3], G[m1, m2]] *)
f[559] = 0. 

(* n=560 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p3, m1], G[p1, m2]] *)
f[560] = 0. 

(* n=561 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p3, m1], G[p2, m2]] *)
f[561] = 0. 

(* n=562 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p3, m1], G[p3, m2]] *)
f[562] = 0. 

(* n=563 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p3, p1], G[m1, m2]] *)
f[563] = 0. 

(* n=564 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, m1], G[p1, p2]] *)
f[564] = A^2*(-0.165633534282825 + 0.000016239262570511606*pm[]) 

(* n=565 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, m1], G[p2, p3]] *)
f[565] = A^2*(-0.5578439617770505 + 0.000022523332761604937*pm[]) 

(* n=566 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, m1], G[p3, p1]] *)
f[566] = A^2*(0.11788807813311175 + 0.00004802488227531952*pm[]) 

(* n=567 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, p2], G[p1, m1]] *)
f[567] = A^2*(0.11788807813311175 + 0.00004802488227531952*pm[]) 

(* n=568 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, p2], G[p2, m1]] *)
f[568] = A^2*(0.13788974963886313 + 0.00006570737024718838*pm[]) 

(* n=569 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, p2], G[p3, m1]] *)
f[569] = A^2*(-0.3739838771579739 + 0.000044572657706112635*pm[]) 

(* n=570 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, m1], G[p1, p2]] *)
f[570] = A^2*(-0.14674046009079023 + 0.00003072284347651726*pm[]) 

(* n=571 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, m1], G[p2, p3]] *)
f[571] = A^2*(0.012897668363802683 + 0.000029702028518501127*pm[]) 

(* n=572 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, m1], G[p3, p1]] *)
f[572] = A^2*(-0.3739838771579739 + 0.000044572657706112635*pm[]) 

(* n=573 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, p3], G[p1, m1]] *)
f[573] = A^2*(-0.5578439617770505 + 0.000022523332761604937*pm[]) 

(* n=574 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, p3], G[p2, m1]] *)
f[574] = A^2*(-0.049420286928748336 + 0.00001746451735452806*pm[]) 

(* n=575 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, p3], G[p3, m1]] *)
f[575] = A^2*(0.012897668363802683 + 0.000029702028518501127*pm[]) 

(* n=576 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, m1], G[p1, p2]] *)
f[576] = A^2*(-0.7917012565347537 + 0.000027463588876761347*pm[]) 

(* n=577 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, m1], G[p2, p3]] *)
f[577] = A^2*(-0.049420286928748336 + 0.00001746451735452806*pm[]) 

(* n=578 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, m1], G[p3, p1]] *)
f[578] = A^2*(0.13788974963886313 + 0.00006570737024718838*pm[]) 

(* n=579 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, p1], G[p1, m1]] *)
f[579] = A^2*(-0.165633534282825 + 0.000016239262570511606*pm[]) 

(* n=580 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, p1], G[p2, m1]] *)
f[580] = A^2*(-0.7917012565347537 + 0.000027463588876761347*pm[]) 

(* n=581 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, p1], G[p3, m1]] *)
f[581] = A^2*(-0.14674046009079023 + 0.00003072284347651726*pm[]) 



==> anc/results_ff_xi_numeric2.mm <==
(*  . DateObject[{2022, 6, 17}] .   *)

(*  arbitrary gauge *)

(* n=1 : T[0, 0, 0, p[0], G, G, G] *)
f[1] = 1. + A*(0.6204053307351691 + 0.5957023845688997*xi) + A^2*(10.451497475157794 - 0.6893386536396455*nf + 3.5881290686712632*xi + 1.4232489580523195*xi^2) 

(* n=2 : T[0, 0, 2, p[2], G, G, G[p1, p2]] *)
f[2] = A^2*(-0.024398618472716294 - 0.006278032011463597*xi - 2.2222222223478028*^-7*xi^2) 

(* n=3 : T[0, 0, 2, p[2], G, G, G[p2, p3]] *)
f[3] = -0.46209812037329684*A + A^2*(-9.76297525371075 + 0.6674745787586214*nf - 0.26031204072982916*xi - 0.10426801570909516*xi^2) 

(* n=4 : T[0, 0, 2, p[2], G, G, G[p3, p1]] *)
f[4] = 0.5208682752643242*A + A^2*(11.231751448694812 - 0.7523653639182583*nf + 0.14392319120775687*xi + 0.09460288829409408*xi^2) 

(* n=5 : T[0, 2, 0, p[2], G, G[p1, p2], G] *)
f[5] = -0.5208682752643242*A + A^2*(-11.231749714707384 + 0.7523653639182583*nf - 0.14392197521043004*xi - 0.0946035549607604*xi^2) 

(* n=6 : T[0, 2, 0, p[2], G, G[p2, p3], G] *)
f[6] = 0.46209812037329684*A + A^2*(9.762974988594493 - 0.6674745787586213*nf + 0.26031444850514696*xi + 0.10426723793131709*xi^2) 

(* n=7 : T[0, 2, 0, p[2], G, G[p3, p1], G] *)
f[7] = A^2*(0.02439872701914325 + 0.006275032011462955*xi - 2.2222222223478028*^-7*xi^2) 

(* n=8 : T[2, 0, 0, p[2], G[p1, p2], G, G] *)
f[8] = 0.5208682752643242*A + A^2*(10.957667423105718 - 0.7523653639182583*nf + 0.060693414584171546*xi + 0.0927370392086502*xi^2) 

(* n=9 : T[2, 0, 0, p[2], G[p2, p3], G, G] *)
f[9] = A^2*(-2.158433048293773*^-6 - 5.555555555869507*^-8*xi) 

(* n=10 : T[2, 0, 0, p[2], G[p3, p1], G, G] *)
f[10] = -0.5208682752643242*A + A^2*(-10.957663774118053 + 0.7523653639182583*nf - 0.06069325646222934*xi - 0.09273748365309456*xi^2) 

(* n=11 : T[0, 2, 2, p[0], G, G[m1, m2], G[m1, m2]] *)
f[11] = 0. 

(* n=12 : T[0, 2, 2, p[2], G, G[p1, m1], G[p1, m1]] *)
f[12] = -0.7787125410970414*A + A^2*(-9.254701894700787 + 0.9828305971549594*nf - 0.27054426969072276*xi) 

(* n=13 : T[0, 2, 2, p[2], G, G[p1, m1], G[p2, m1]] *)
f[13] = -0.3893562705485207*A + A^2*(-4.473702099143487 + 0.4914152985774797*nf - 0.10236491775152814*xi) 

(* n=14 : T[0, 2, 2, p[2], G, G[p1, m1], G[p3, m1]] *)
f[14] = -0.3893562705485207*A + A^2*(-4.7189695732400985 + 0.49141529857747956*nf - 0.20244612481923174*xi + 4.4444444446956055*^-7*xi^2) 

(* n=15 : T[0, 2, 2, p[2], G, G[p2, m1], G[p1, m1]] *)
f[15] = -0.3893562705485207*A + A^2*(-4.718964027926883 + 0.4914152985774797*nf - 0.20244379148589808*xi - 4.4444444446956055*^-7*xi^2) 

(* n=16 : T[0, 2, 2, p[2], G, G[p2, m1], G[p2, m1]] *)
f[16] = -0.4173677391561143*A + A^2*(-4.85395605095899 + 0.5888190058315274*nf - 0.061789182981947646*xi) 

(* n=17 : T[0, 2, 2, p[2], G, G[p2, m1], G[p3, m1]] *)
f[17] = A*(0.11064372945147935 + 0.23104906018664842*xi) + A^2*(6.7656596409270335 - 0.3493457091385524*nf + 2.7696499933350838*xi + 0.8484205653749495*xi^2) 

(* n=18 : T[0, 2, 2, p[2], G, G[p3, m1], G[p1, m1]] *)
f[18] = -0.3893562705485207*A + A^2*(-4.473703965273996 + 0.4914152985774797*nf - 0.10236913997375155*xi) 

(* n=19 : T[0, 2, 2, p[2], G, G[p3, m1], G[p2, m1]] *)
f[19] = -0.1204053307351691*A + A^2*(-0.8409706792294784 + 0.2154406404274067*nf - 0.003801870436889121*xi) 

(* n=20 : T[0, 2, 2, p[2], G, G[p3, m1], G[p3, m1]] *)
f[20] = -0.4173677391561143*A + A^2*(-4.853960022801465 + 0.5888190058315274*nf - 0.061791794093058086*xi) 

(* n=21 : T[0, 2, 2, p[4], G, G[p1, p2], G[p1, p2]] *)
f[21] = -0.7787125410970414*A + A^2*(-9.10328284771883 + 0.9828305971549594*nf - 0.22969360761271004*xi + 1.7777777778782422*^-6*xi^2) 

(* n=22 : T[0, 2, 2, p[4], G, G[p1, p2], G[p2, p3]] *)
f[22] = 0.3893562705485207*A + A^2*(4.926866344863477 - 0.49141529857747956*nf + 0.2867072850878105*xi + 0.01231137596767684*xi^2) 

(* n=23 : T[0, 2, 2, p[4], G, G[p1, p2], G[p3, p1]] *)
f[23] = A^2*(-0.697875741601834 - 0.18814427871459083*xi + 0.03879166722857941*xi^2) 

(* n=24 : T[0, 2, 2, p[4], G, G[p2, p3], G[p1, p2]] *)
f[24] = 0.3893562705485207*A + A^2*(4.464773116480103 - 0.4914152985774797*nf + 0.11669716658887794*xi + 6.66666666759852*^-7*xi^2) 

(* n=25 : T[0, 2, 2, p[4], G, G[p2, p3], G[p2, p3]] *)
f[25] = A*(-0.7324512051655437 - 0.04626133593149759*xi) + A^2*(-8.74975981699074 + 0.9314285100538644*nf - 0.7831040738682669*xi - 0.1388867613056749*xi^2) 

(* n=26 : T[0, 2, 2, p[4], G, G[p2, p3], G[p3, p1]] *)
f[26] = 0.3893562705485207*A + A^2*(4.926858397103523 - 0.49141529857747956*nf + 0.2867078400874088*xi + 0.012309820412120476*xi^2) 

(* n=27 : T[0, 2, 2, p[4], G, G[p3, p1], G[p1, p2]] *)
f[27] = A^2*(0.015226350816398337 - 0.001896241305341051*xi) 

(* n=28 : T[0, 2, 2, p[4], G, G[p3, p1], G[p2, p3]] *)
f[28] = 0.3893562705485207*A + A^2*(4.464760506062259 - 0.49141529857747956*nf + 0.11670238881110148*xi - 6.66666666759852*^-7*xi^2) 

(* n=29 : T[0, 2, 2, p[4], G, G[p3, p1], G[p3, p1]] *)
f[29] = -0.7787125410970414*A + A^2*(-9.103267626883124 + 0.9828305971549591*nf - 0.22969538539048748*xi - 1.7777777778782422*^-6*xi^2) 

(* n=30 : T[2, 0, 2, p[0], G[m1, m2], G, G[m1, m2]] *)
f[30] = 0. 

(* n=31 : T[2, 0, 2, p[2], G[p1, m1], G, G[p1, m1]] *)
f[31] = -0.7360412272491293*A + A^2*(-9.023923167927354 + 0.859858052604801*nf - 0.20670145559894584*xi) 

(* n=32 : T[2, 0, 2, p[2], G[p1, m1], G, G[p2, m1]] *)
f[32] = -0.4791317247356758*A + A^2*(-6.1813321122519795 + 0.5342798587208873*nf - 0.24528600695180008*xi + 5.555555555591951*^-7*xi^2) 

(* n=33 : T[2, 0, 2, p[2], G[p1, m1], G, G[p3, m1]] *)
f[33] = A*(-0.10758647599240259 + 0.2604341376321621*xi) + A^2*(4.323692481158336 - 0.16328210368353044*nf + 3.0563357110164233*xi + 0.9239172761769214*xi^2) 

(* n=34 : T[2, 0, 2, p[2], G[p2, m1], G, G[p1, m1]] *)
f[34] = -0.4791317247356758*A + A^2*(-5.960146254289523 + 0.5342798587208873*nf - 0.1463165617609723*xi) 

(* n=35 : T[2, 0, 2, p[2], G[p2, m1], G, G[p2, m1]] *)
f[35] = -0.7186975871035137*A + A^2*(-9.214302123646135 + 0.8014197880813311*nf - 0.28431634105041126*xi) 

(* n=36 : T[2, 0, 2, p[2], G[p2, m1], G, G[p3, m1]] *)
f[36] = -0.2395658623678379*A + A^2*(-3.1352548851372823 + 0.2671399293604437*nf - 0.14305755132901787*xi) 

(* n=37 : T[2, 0, 2, p[2], G[p3, m1], G, G[p1, m1]] *)
f[37] = -0.3680206136245647*A + A^2*(-3.655097662788066 + 0.4733347159077608*nf - 0.12879601241751099*xi) 

(* n=38 : T[2, 0, 2, p[2], G[p3, m1], G, G[p2, m1]] *)
f[38] = -0.2395658623678379*A + A^2*(-2.945608124374331 + 0.2671399293604437*nf - 0.05417302650142218*xi) 

(* n=39 : T[2, 0, 2, p[2], G[p3, m1], G, G[p3, m1]] *)
f[39] = -0.49647536488129146*A + A^2*(-5.9684729232937705 + 0.5927181232443574*nf - 0.10604113433716458*xi) 

(* n=40 : T[2, 0, 2, p[4], G[p1, p2], G, G[p1, p2]] *)
f[40] = -0.9582634494713516*A + A^2*(-12.095820233233685 + 1.0685597174417747*nf - 0.3416719860431152*xi - 1.333333333519704*^-6*xi^2) 

(* n=41 : T[2, 0, 2, p[4], G[p1, p2], G, G[p2, p3]] *)
f[41] = 0.4791317247356758*A + A^2*(5.4066335808080055 - 0.5342798587208873*nf + 0.017326323529528675*xi + 0.029606936422659824*xi^2) 

(* n=42 : T[2, 0, 2, p[4], G[p1, p2], G, G[p3, p1]] *)
f[42] = A^2*(0.3974360051363064 + 0.1560824773513272*xi + 0.019395166947621167*xi^2) 

(* n=43 : T[2, 0, 2, p[4], G[p2, p3], G, G[p1, p2]] *)
f[43] = 0.4791317247356758*A + A^2*(6.032445197802787 - 0.5342798587208873*nf + 0.18867297704646493*xi) 

(* n=44 : T[2, 0, 2, p[4], G[p2, p3], G, G[p2, p3]] *)
f[44] = -0.9582634494713516*A + A^2*(-12.092979671710971 + 1.0685597174417747*nf - 0.3557265622932493*xi) 

(* n=45 : T[2, 0, 2, p[4], G[p2, p3], G, G[p3, p1]] *)
f[45] = 0.4791317247356758*A + A^2*(5.961484663993206 - 0.5342798587208873*nf + 0.1678502443685288*xi) 

(* n=46 : T[2, 0, 2, p[4], G[p3, p1], G, G[p1, p2]] *)
f[46] = A^2*(-0.05773837138465865 - 0.022334778152399443*xi - 1.1111111111183902*^-6*xi^2) 

(* n=47 : T[2, 0, 2, p[4], G[p3, p1], G, G[p2, p3]] *)
f[47] = 0.4791317247356758*A + A^2*(6.376576889401228 - 0.5342798587208873*nf + 0.33839847570526416*xi + 0.017297338232760417*xi^2) 

(* n=48 : T[2, 0, 2, p[4], G[p3, p1], G, G[p3, p1]] *)
f[48] = A*(-0.8818396186514719 - 0.07642383081987976*xi) + A^2*(-11.267898988614832 + 0.983644272438785*nf - 1.1990177025336184*xi - 0.19999234272311628*xi^2) 

(* n=49 : T[2, 2, 0, p[0], G[m1, m2], G[m1, m2], G] *)
f[49] = 0. 

(* n=50 : T[2, 2, 0, p[2], G[p1, m1], G[p1, m1], G] *)
f[50] = -0.7360412272491293*A + A^2*(-9.0239168931252 + 0.859858052604801*nf - 0.20670390004339004*xi) 

(* n=51 : T[2, 2, 0, p[2], G[p1, m1], G[p2, m1], G] *)
f[51] = A*(-0.10758647599240259 + 0.2604341376321621*xi) + A^2*(4.323691560277425 - 0.16328210368353044*nf + 3.0563278043866333*xi + 0.9239174983991438*xi^2) 

(* n=52 : T[2, 2, 0, p[2], G[p1, m1], G[p3, m1], G] *)
f[52] = -0.4791317247356758*A + A^2*(-6.181333378949136 + 0.5342798587208873*nf - 0.2452860625073558*xi - 5.555555555591951*^-7*xi^2) 

(* n=53 : T[2, 2, 0, p[2], G[p2, m1], G[p1, m1], G] *)
f[53] = -0.3680206136245647*A + A^2*(-3.6550941364981 + 0.4733347159077608*nf - 0.1287994568619562*xi) 

(* n=54 : T[2, 2, 0, p[2], G[p2, m1], G[p2, m1], G] *)
f[54] = -0.49647536488129146*A + A^2*(-5.968472309900308 + 0.5927181232443574*nf - 0.10604413433716589*xi) 

(* n=55 : T[2, 2, 0, p[2], G[p2, m1], G[p3, m1], G] *)
f[55] = -0.2395658623678379*A + A^2*(-2.945606907410103 + 0.2671399293604437*nf - 0.054175137612532995*xi) 

(* n=56 : T[2, 2, 0, p[2], G[p3, m1], G[p1, m1], G] *)
f[56] = -0.4791317247356758*A + A^2*(-5.9601408285946835 + 0.5342798587208873*nf - 0.1463154506498603*xi) 

(* n=57 : T[2, 2, 0, p[2], G[p3, m1], G[p2, m1], G] *)
f[57] = -0.2395658623678379*A + A^2*(-3.1352550886098953 + 0.2671399293604437*nf - 0.1430597179956844*xi) 

(* n=58 : T[2, 2, 0, p[2], G[p3, m1], G[p3, m1], G] *)
f[58] = -0.7186975871035137*A + A^2*(-9.214298758764855 + 0.8014197880813311*nf - 0.2843160632726336*xi) 

(* n=59 : T[2, 2, 0, p[4], G[p1, p2], G[p1, p2], G] *)
f[59] = A*(-0.8818396186514719 - 0.07642383081987976*xi) + A^2*(-11.26788862630687 + 0.983644272438785*nf - 1.1990164348695718*xi - 0.19999278716756197*xi^2) 

(* n=60 : T[2, 2, 0, p[4], G[p1, p2], G[p2, p3], G] *)
f[60] = 0.4791317247356758*A + A^2*(6.376576305152746 - 0.5342798587208873*nf + 0.33839626424822444*xi + 0.017296227121648855*xi^2) 

(* n=61 : T[2, 2, 0, p[4], G[p1, p2], G[p3, p1], G] *)
f[61] = A^2*(-0.057733675361083314 - 0.022340667041288415*xi + 1.1111111111183902*^-6*xi^2) 

(* n=62 : T[2, 2, 0, p[4], G[p2, p3], G[p1, p2], G] *)
f[62] = 0.4791317247356758*A + A^2*(5.961471723910908 - 0.5342798587208873*nf + 0.16785124436852894*xi) 

(* n=63 : T[2, 2, 0, p[4], G[p2, p3], G[p2, p3], G] *)
f[63] = -0.9582634494713516*A + A^2*(-12.092967067244366 + 1.0685597174417747*nf - 0.35572967340435846*xi) 

(* n=64 : T[2, 2, 0, p[4], G[p2, p3], G[p3, p1], G] *)
f[64] = 0.4791317247356758*A + A^2*(6.032442589667298 - 0.5342798587208873*nf + 0.1886744214909081*xi) 

(* n=65 : T[2, 2, 0, p[4], G[p3, p1], G[p1, p2], G] *)
f[65] = A^2*(0.3974489921382798 + 0.15607600026339985*xi + 0.019396500280954687*xi^2) 

(* n=66 : T[2, 2, 0, p[4], G[p3, p1], G[p2, p3], G] *)
f[66] = 0.4791317247356758*A + A^2*(5.406633777674047 - 0.5342798587208873*nf + 0.017328891078274733*xi + 0.02960782531154854*xi^2) 

(* n=67 : T[2, 2, 0, p[4], G[p3, p1], G[p3, p1], G] *)
f[67] = -0.9582634494713516*A + A^2*(-12.095823379652948 + 1.0685597174417747*nf - 0.34167020826534134*xi + 1.333333333519704*^-6*xi^2) 

(* n=68 : T[0, 2, 4, p[2], G, G[m1, m2], G[p1, p2, m1, m2]] *)
f[68] = 0. 

(* n=69 : T[0, 2, 4, p[2], G, G[m1, m2], G[p2, p3, m2, m1]] *)
f[69] = 0. 

(* n=70 : T[0, 2, 4, p[2], G, G[m1, m2], G[p3, p1, m1, m2]] *)
f[70] = 0. 

(* n=71 : T[0, 2, 4, p[4], G, G[p1, m1], G[p1, p2, p3, m1]] *)
f[71] = A^2*(-0.1796114478803723 - 0.0795786183305851*xi) 

(* n=72 : T[0, 2, 4, p[4], G, G[p2, m1], G[p1, p2, p3, m1]] *)
f[72] = A^2*(-0.1428191976069102 - 0.0602428594840867*xi) 

(* n=73 : T[0, 2, 4, p[4], G, G[p3, m1], G[p1, p2, p3, m1]] *)
f[73] = A^2*(-0.07345609011594778 - 0.03501276045622487*xi) 

(* n=74 : T[0, 4, 2, p[2], G, G[p1, p2, m1, m2], G[m1, m2]] *)
f[74] = 0. 

(* n=75 : T[0, 4, 2, p[2], G, G[p2, p3, m2, m1], G[m1, m2]] *)
f[75] = 0. 

(* n=76 : T[0, 4, 2, p[2], G, G[p3, p1, m1, m2], G[m1, m2]] *)
f[76] = 0. 

(* n=77 : T[0, 4, 2, p[4], G, G[p1, p2, p3, m1], G[p1, m1]] *)
f[77] = A^2*(0.1796114478803723 + 0.0795790627750308*xi) 

(* n=78 : T[0, 4, 2, p[4], G, G[p1, p2, p3, m1], G[p2, m1]] *)
f[78] = A^2*(0.07345664567150312 + 0.035013204900669004*xi) 

(* n=79 : T[0, 4, 2, p[4], G, G[p1, p2, p3, m1], G[p3, m1]] *)
f[79] = A^2*(0.1428196420513559 + 0.060243415039642256*xi) 

(* n=80 : T[2, 0, 4, p[2], G[m1, m2], G, G[p1, p2, m1, m2]] *)
f[80] = 0. 

(* n=81 : T[2, 0, 4, p[2], G[m1, m2], G, G[p2, p3, m2, m1]] *)
f[81] = 0. 

(* n=82 : T[2, 0, 4, p[2], G[m1, m2], G, G[p3, p1, m1, m2]] *)
f[82] = 0. 

(* n=83 : T[2, 0, 4, p[4], G[p1, m1], G, G[p1, p2, p3, m1]] *)
f[83] = A^2*(0.22743394314345045 + 0.13915126958593632*xi) 

(* n=84 : T[2, 0, 4, p[4], G[p2, m1], G, G[p1, p2, p3, m1]] *)
f[84] = A^2*(0.22126092828911892 + 0.161351746869672*xi) 

(* n=85 : T[2, 0, 4, p[4], G[p3, m1], G, G[p1, p2, p3, m1]] *)
f[85] = A^2*(0.12494503883442487 + 0.06878670586512482*xi) 

(* n=86 : T[2, 4, 0, p[2], G[m1, m2], G[p1, p2, m1, m2], G] *)
f[86] = 0. 

(* n=87 : T[2, 4, 0, p[2], G[m1, m2], G[p2, p3, m2, m1], G] *)
f[87] = 0. 

(* n=88 : T[2, 4, 0, p[2], G[m1, m2], G[p3, p1, m1, m2], G] *)
f[88] = 0. 

(* n=89 : T[2, 4, 0, p[4], G[p1, m1], G[p1, p2, p3, m1], G] *)
f[89] = A^2*(-0.22743327647678413 - 0.13915060291926945*xi) 

(* n=90 : T[2, 4, 0, p[4], G[p2, m1], G[p1, p2, p3, m1], G] *)
f[90] = A^2*(-0.12494437216775811 - 0.06878626142068024*xi) 

(* n=91 : T[2, 4, 0, p[4], G[p3, m1], G[p1, p2, p3, m1], G] *)
f[91] = A^2*(-0.22126103940023034 - 0.1613514135363386*xi) 

(* n=92 : T[4, 0, 2, p[2], G[p1, p2, m1, m2], G, G[m1, m2]] *)
f[92] = 0. 

(* n=93 : T[4, 0, 2, p[2], G[p2, p3, m2, m1], G, G[m1, m2]] *)
f[93] = 0. 

(* n=94 : T[4, 0, 2, p[2], G[p3, p1, m1, m2], G, G[m1, m2]] *)
f[94] = 0. 

(* n=95 : T[4, 0, 2, p[4], G[p1, p2, p3, m1], G, G[p1, m1]] *)
f[95] = A^2*(-0.1896234152511338 - 0.11431147210667914*xi) 

(* n=96 : T[4, 0, 2, p[4], G[p1, p2, p3, m1], G, G[p2, m1]] *)
f[96] = A^2*(-0.18035989372810524 - 0.14769571807652726*xi) 

(* n=97 : T[4, 0, 2, p[4], G[p1, p2, p3, m1], G, G[p3, m1]] *)
f[97] = A^2*(-0.16286402991571736 - 0.08343779142832632*xi) 

(* n=98 : T[4, 2, 0, p[2], G[p1, p2, m1, m2], G[m1, m2], G] *)
f[98] = 0. 

(* n=99 : T[4, 2, 0, p[2], G[p2, p3, m2, m1], G[m1, m2], G] *)
f[99] = 0. 

(* n=100 : T[4, 2, 0, p[2], G[p3, p1, m1, m2], G[m1, m2], G] *)
f[100] = 0. 

(* n=101 : T[4, 2, 0, p[4], G[p1, p2, p3, m1], G[p1, m1], G] *)
f[101] = A^2*(0.1896234152511338 + 0.11431147210667914*xi) 

(* n=102 : T[4, 2, 0, p[4], G[p1, p2, p3, m1], G[p2, m1], G] *)
f[102] = A^2*(0.16286402991571736 + 0.08343779142832632*xi) 

(* n=103 : T[4, 2, 0, p[4], G[p1, p2, p3, m1], G[p3, m1], G] *)
f[103] = A^2*(0.18035989372810524 + 0.14769571807652726*xi) 

(* n=104 : T[0, 4, 4, p[0], G, G[m1, m2, m3, m4], G[m1, m2, m3, m4]] *)
f[104] = 0. 

(* n=105 : T[0, 4, 4, p[2], G, G[p1, m1, m2, m3], G[p1, m1, m2, m3]] *)
f[105] = 0. 

(* n=106 : T[0, 4, 4, p[2], G, G[p1, m1, m2, m3], G[p2, m1, m2, m3]] *)
f[106] = 0. 

(* n=107 : T[0, 4, 4, p[2], G, G[p1, m1, m2, m3], G[p3, m1, m2, m3]] *)
f[107] = 0. 

(* n=108 : T[0, 4, 4, p[2], G, G[p2, m1, m2, m3], G[p1, m1, m2, m3]] *)
f[108] = 0. 

(* n=109 : T[0, 4, 4, p[2], G, G[p2, m1, m2, m3], G[p2, m1, m2, m3]] *)
f[109] = 0. 

(* n=110 : T[0, 4, 4, p[2], G, G[p2, m1, m2, m3], G[p3, m1, m2, m3]] *)
f[110] = 0. 

(* n=111 : T[0, 4, 4, p[2], G, G[p3, m1, m2, m3], G[p1, m1, m2, m3]] *)
f[111] = 0. 

(* n=112 : T[0, 4, 4, p[2], G, G[p3, m1, m2, m3], G[p2, m1, m2, m3]] *)
f[112] = 0. 

(* n=113 : T[0, 4, 4, p[2], G, G[p3, m1, m2, m3], G[p3, m1, m2, m3]] *)
f[113] = 0. 

(* n=114 : T[0, 4, 4, p[4], G, G[p1, p2, m1, m2], G[p1, p2, m1, m2]] *)
f[114] = 0. 

(* n=115 : T[0, 4, 4, p[4], G, G[p1, p2, m1, m2], G[p2, p3, m1, m2]] *)
f[115] = 0. 

(* n=116 : T[0, 4, 4, p[4], G, G[p1, p2, m1, m2], G[p3, p1, m1, m2]] *)
f[116] = 0. 

(* n=117 : T[0, 4, 4, p[4], G, G[p2, p3, m1, m2], G[p1, p2, m1, m2]] *)
f[117] = 0. 

(* n=118 : T[0, 4, 4, p[4], G, G[p2, p3, m1, m2], G[p2, p3, m1, m2]] *)
f[118] = 0. 

(* n=119 : T[0, 4, 4, p[4], G, G[p2, p3, m1, m2], G[p3, p1, m1, m2]] *)
f[119] = 0. 

(* n=120 : T[0, 4, 4, p[4], G, G[p3, p1, m1, m2], G[p1, p2, m1, m2]] *)
f[120] = 0. 

(* n=121 : T[0, 4, 4, p[4], G, G[p3, p1, m1, m2], G[p2, p3, m1, m2]] *)
f[121] = 0. 

(* n=122 : T[0, 4, 4, p[4], G, G[p3, p1, m1, m2], G[p3, p1, m1, m2]] *)
f[122] = 0. 

(* n=123 : T[0, 4, 4, p[6], G, G[p1, p2, p3, m1], G[p1, p2, p3, m1]] *)
f[123] = A^2*(0.18396550667414324 + 0.10198692504995985*xi) 

(* n=124 : T[4, 0, 4, p[0], G[m1, m2, m3, m4], G, G[m1, m2, m3, m4]] *)
f[124] = 0. 

(* n=125 : T[4, 0, 4, p[2], G[p1, m1, m2, m3], G, G[p1, m1, m2, m3]] *)
f[125] = 0. 

(* n=126 : T[4, 0, 4, p[2], G[p1, m1, m2, m3], G, G[p2, m1, m2, m3]] *)
f[126] = 0. 

(* n=127 : T[4, 0, 4, p[2], G[p1, m1, m2, m3], G, G[p3, m1, m2, m3]] *)
f[127] = 0. 

(* n=128 : T[4, 0, 4, p[2], G[p2, m1, m2, m3], G, G[p1, m1, m2, m3]] *)
f[128] = 0. 

(* n=129 : T[4, 0, 4, p[2], G[p2, m1, m2, m3], G, G[p2, m1, m2, m3]] *)
f[129] = 0. 

(* n=130 : T[4, 0, 4, p[2], G[p2, m1, m2, m3], G, G[p3, m1, m2, m3]] *)
f[130] = 0. 

(* n=131 : T[4, 0, 4, p[2], G[p3, m1, m2, m3], G, G[p1, m1, m2, m3]] *)
f[131] = 0. 

(* n=132 : T[4, 0, 4, p[2], G[p3, m1, m2, m3], G, G[p2, m1, m2, m3]] *)
f[132] = 0. 

(* n=133 : T[4, 0, 4, p[2], G[p3, m1, m2, m3], G, G[p3, m1, m2, m3]] *)
f[133] = 0. 

(* n=134 : T[4, 0, 4, p[4], G[p1, p2, m1, m2], G, G[p1, p2, m1, m2]] *)
f[134] = 0. 

(* n=135 : T[4, 0, 4, p[4], G[p1, p2, m1, m2], G, G[p2, p3, m1, m2]] *)
f[135] = 0. 

(* n=136 : T[4, 0, 4, p[4], G[p1, p2, m1, m2], G, G[p3, p1, m1, m2]] *)
f[136] = 0. 

(* n=137 : T[4, 0, 4, p[4], G[p2, p3, m1, m2], G, G[p1, p2, m1, m2]] *)
f[137] = 0. 

(* n=138 : T[4, 0, 4, p[4], G[p2, p3, m1, m2], G, G[p2, p3, m1, m2]] *)
f[138] = 0. 

(* n=139 : T[4, 0, 4, p[4], G[p2, p3, m1, m2], G, G[p3, p1, m1, m2]] *)
f[139] = 0. 

(* n=140 : T[4, 0, 4, p[4], G[p3, p1, m1, m2], G, G[p1, p2, m1, m2]] *)
f[140] = 0. 

(* n=141 : T[4, 0, 4, p[4], G[p3, p1, m1, m2], G, G[p2, p3, m1, m2]] *)
f[141] = 0. 

(* n=142 : T[4, 0, 4, p[4], G[p3, p1, m1, m2], G, G[p3, p1, m1, m2]] *)
f[142] = 0. 

(* n=143 : T[4, 0, 4, p[6], G[p1, p2, p3, m1], G, G[p1, p2, p3, m1]] *)
f[143] = A^2*(-0.1248170953537091 - 0.10758647599240259*xi) 

(* n=144 : T[4, 4, 0, p[0], G[m1, m2, m3, m4], G[m1, m2, m3, m4], G] *)
f[144] = 0. 

(* n=145 : T[4, 4, 0, p[2], G[p1, m1, m2, m3], G[p1, m1, m2, m3], G] *)
f[145] = 0. 

(* n=146 : T[4, 4, 0, p[2], G[p1, m1, m2, m3], G[p2, m1, m2, m3], G] *)
f[146] = 0. 

(* n=147 : T[4, 4, 0, p[2], G[p1, m1, m2, m3], G[p3, m1, m2, m3], G] *)
f[147] = 0. 

(* n=148 : T[4, 4, 0, p[2], G[p2, m1, m2, m3], G[p1, m1, m2, m3], G] *)
f[148] = 0. 

(* n=149 : T[4, 4, 0, p[2], G[p2, m1, m2, m3], G[p2, m1, m2, m3], G] *)
f[149] = 0. 

(* n=150 : T[4, 4, 0, p[2], G[p2, m1, m2, m3], G[p3, m1, m2, m3], G] *)
f[150] = 0. 

(* n=151 : T[4, 4, 0, p[2], G[p3, m1, m2, m3], G[p1, m1, m2, m3], G] *)
f[151] = 0. 

(* n=152 : T[4, 4, 0, p[2], G[p3, m1, m2, m3], G[p2, m1, m2, m3], G] *)
f[152] = 0. 

(* n=153 : T[4, 4, 0, p[2], G[p3, m1, m2, m3], G[p3, m1, m2, m3], G] *)
f[153] = 0. 

(* n=154 : T[4, 4, 0, p[4], G[p1, p2, m1, m2], G[p1, p2, m1, m2], G] *)
f[154] = 0. 

(* n=155 : T[4, 4, 0, p[4], G[p1, p2, m1, m2], G[p2, p3, m1, m2], G] *)
f[155] = 0. 

(* n=156 : T[4, 4, 0, p[4], G[p1, p2, m1, m2], G[p3, p1, m1, m2], G] *)
f[156] = 0. 

(* n=157 : T[4, 4, 0, p[4], G[p2, p3, m1, m2], G[p1, p2, m1, m2], G] *)
f[157] = 0. 

(* n=158 : T[4, 4, 0, p[4], G[p2, p3, m1, m2], G[p2, p3, m1, m2], G] *)
f[158] = 0. 

(* n=159 : T[4, 4, 0, p[4], G[p2, p3, m1, m2], G[p3, p1, m1, m2], G] *)
f[159] = 0. 

(* n=160 : T[4, 4, 0, p[4], G[p3, p1, m1, m2], G[p1, p2, m1, m2], G] *)
f[160] = 0. 

(* n=161 : T[4, 4, 0, p[4], G[p3, p1, m1, m2], G[p2, p3, m1, m2], G] *)
f[161] = 0. 

(* n=162 : T[4, 4, 0, p[4], G[p3, p1, m1, m2], G[p3, p1, m1, m2], G] *)
f[162] = 0. 

(* n=163 : T[4, 4, 0, p[6], G[p1, p2, p3, m1], G[p1, p2, p3, m1], G] *)
f[163] = A^2*(-0.1248170953537091 - 0.10758647599240259*xi) 

(* n=164 : T[2, 2, 2, p[0], G[m1, m2], G[m2, m3], G[m3, m1]] *)
f[164] = 0. 

(* n=165 : T[2, 2, 2, p[2], G[m1, m2], G[m1, m2], G[p1, p2]] *)
f[165] = 0. 

(* n=166 : T[2, 2, 2, p[2], G[m1, m2], G[m1, m2], G[p2, p3]] *)
f[166] = 0. 

(* n=167 : T[2, 2, 2, p[2], G[m1, m2], G[m1, m2], G[p3, p1]] *)
f[167] = 0. 

(* n=168 : T[2, 2, 2, p[2], G[m1, m2], G[p1, m1], G[p1, m2]] *)
f[168] = 0. 

(* n=169 : T[2, 2, 2, p[2], G[m1, m2], G[p1, m1], G[p2, m2]] *)
f[169] = 0. 

(* n=170 : T[2, 2, 2, p[2], G[m1, m2], G[p1, m1], G[p3, m2]] *)
f[170] = 0. 

(* n=171 : T[2, 2, 2, p[2], G[m1, m2], G[p1, p2], G[m1, m2]] *)
f[171] = 0. 

(* n=172 : T[2, 2, 2, p[2], G[m1, m2], G[p2, m1], G[p1, m2]] *)
f[172] = 0. 

(* n=173 : T[2, 2, 2, p[2], G[m1, m2], G[p2, m1], G[p2, m2]] *)
f[173] = 0. 

(* n=174 : T[2, 2, 2, p[2], G[m1, m2], G[p2, m1], G[p3, m2]] *)
f[174] = 0. 

(* n=175 : T[2, 2, 2, p[2], G[m1, m2], G[p2, p3], G[m1, m2]] *)
f[175] = 0. 

(* n=176 : T[2, 2, 2, p[2], G[m1, m2], G[p3, m1], G[p1, m2]] *)
f[176] = 0. 

(* n=177 : T[2, 2, 2, p[2], G[m1, m2], G[p3, m1], G[p2, m2]] *)
f[177] = 0. 

(* n=178 : T[2, 2, 2, p[2], G[m1, m2], G[p3, m1], G[p3, m2]] *)
f[178] = 0. 

(* n=179 : T[2, 2, 2, p[2], G[m1, m2], G[p3, p1], G[m1, m2]] *)
f[179] = 0. 

(* n=180 : T[2, 2, 2, p[2], G[p1, m1], G[p1, m2], G[m1, m2]] *)
f[180] = 0. 

(* n=181 : T[2, 2, 2, p[2], G[p1, m1], G[p2, m2], G[m1, m2]] *)
f[181] = 0. 

(* n=182 : T[2, 2, 2, p[2], G[p1, m1], G[p3, m2], G[m1, m2]] *)
f[182] = 0. 

(* n=183 : T[2, 2, 2, p[2], G[p1, m2], G[m1, m2], G[p1, m1]] *)
f[183] = 0. 

(* n=184 : T[2, 2, 2, p[2], G[p1, m2], G[m1, m2], G[p2, m1]] *)
f[184] = 0. 

(* n=185 : T[2, 2, 2, p[2], G[p1, m2], G[m1, m2], G[p3, m1]] *)
f[185] = 0. 

(* n=186 : T[2, 2, 2, p[2], G[p1, p2], G[m1, m2], G[m1, m2]] *)
f[186] = 0. 

(* n=187 : T[2, 2, 2, p[2], G[p2, m1], G[p1, m2], G[m1, m2]] *)
f[187] = 0. 

(* n=188 : T[2, 2, 2, p[2], G[p2, m1], G[p2, m2], G[m1, m2]] *)
f[188] = 0. 

(* n=189 : T[2, 2, 2, p[2], G[p2, m1], G[p3, m2], G[m1, m2]] *)
f[189] = 0. 

(* n=190 : T[2, 2, 2, p[2], G[p2, m2], G[m1, m2], G[p1, m1]] *)
f[190] = 0. 

(* n=191 : T[2, 2, 2, p[2], G[p2, m2], G[m1, m2], G[p2, m1]] *)
f[191] = 0. 

(* n=192 : T[2, 2, 2, p[2], G[p2, m2], G[m1, m2], G[p3, m1]] *)
f[192] = 0. 

(* n=193 : T[2, 2, 2, p[2], G[p2, p3], G[m1, m2], G[m1, m2]] *)
f[193] = 0. 

(* n=194 : T[2, 2, 2, p[2], G[p3, m1], G[p1, m2], G[m1, m2]] *)
f[194] = 0. 

(* n=195 : T[2, 2, 2, p[2], G[p3, m1], G[p2, m2], G[m1, m2]] *)
f[195] = 0. 

(* n=196 : T[2, 2, 2, p[2], G[p3, m1], G[p3, m2], G[m1, m2]] *)
f[196] = 0. 

(* n=197 : T[2, 2, 2, p[2], G[p3, m2], G[m1, m2], G[p1, m1]] *)
f[197] = 0. 

(* n=198 : T[2, 2, 2, p[2], G[p3, m2], G[m1, m2], G[p2, m1]] *)
f[198] = 0. 

(* n=199 : T[2, 2, 2, p[2], G[p3, m2], G[m1, m2], G[p3, m1]] *)
f[199] = 0. 

(* n=200 : T[2, 2, 2, p[2], G[p3, p1], G[m1, m2], G[m1, m2]] *)
f[200] = 0. 

(* n=201 : T[2, 2, 2, p[4], G[p1, m1], G[p1, m1], G[p1, p2]] *)
f[201] = A^2*(-0.1778158316910634 - 0.16659383461898117*xi) 

(* n=202 : T[2, 2, 2, p[4], G[p1, m1], G[p1, m1], G[p2, p3]] *)
f[202] = A^2*(1.1298280531060954 + 0.3738723732521605*xi - 3.33333333379926*^-7*xi^2) 

(* n=203 : T[2, 2, 2, p[4], G[p1, m1], G[p1, m1], G[p3, p1]] *)
f[203] = A^2*(-1.3366864122285165 - 0.39873750614880166*xi + 6.66666666759852*^-7*xi^2) 

(* n=204 : T[2, 2, 2, p[4], G[p1, m1], G[p1, p2], G[p1, m1]] *)
f[204] = A^2*(1.3367058916737173 + 0.3987211728154678*xi + 6.66666666759852*^-7*xi^2) 

(* n=205 : T[2, 2, 2, p[4], G[p1, m1], G[p1, p2], G[p2, m1]] *)
f[205] = A^2*(0.794948999200308 + 0.1676526694700384*xi - 1.8888888888568545*^-6*xi^2) 

(* n=206 : T[2, 2, 2, p[4], G[p1, m1], G[p1, p2], G[p3, m1]] *)
f[206] = A^2*(0.5097130344878966 - 0.0077316870997395926*xi - 0.06654758353983908*xi^2) 

(* n=207 : T[2, 2, 2, p[4], G[p1, m1], G[p2, m1], G[p1, p2]] *)
f[207] = A^2*(-0.02025107740012899 + 0.013236477840067984*xi - 2.2222222222367805*^-6*xi^2) 

(* n=208 : T[2, 2, 2, p[4], G[p1, m1], G[p2, m1], G[p2, p3]] *)
f[208] = A^2*(0.4536934991636201 - 0.042729772755883966*xi - 0.060402375472858955*xi^2) 

(* n=209 : T[2, 2, 2, p[4], G[p1, m1], G[p2, m1], G[p3, p1]] *)
f[209] = A^2*(-0.5096863240308789 + 0.007713226881301272*xi + 0.06654825020650629*xi^2) 

(* n=210 : T[2, 2, 2, p[4], G[p1, m1], G[p2, p3], G[p1, m1]] *)
f[210] = A^2*(-1.1298477891684868 - 0.37385259547438277*xi - 3.33333333379926*^-7*xi^2) 

(* n=211 : T[2, 2, 2, p[4], G[p1, m1], G[p2, p3], G[p2, m1]] *)
f[211] = A^2*(-0.749934885798595 - 0.19126967466931474*xi + 5.000000000143778*^-7*xi^2) 

(* n=212 : T[2, 2, 2, p[4], G[p1, m1], G[p2, p3], G[p3, m1]] *)
f[212] = A^2*(-0.4537078655015305 + 0.04273830866984896*xi + 0.060401153250636636*xi^2) 

(* n=213 : T[2, 2, 2, p[4], G[p1, m1], G[p3, m1], G[p1, p2]] *)
f[213] = A^2*(-0.0899236466309059 - 0.07663186255396184*xi) 

(* n=214 : T[2, 2, 2, p[4], G[p1, m1], G[p3, m1], G[p2, p3]] *)
f[214] = A^2*(0.7499169782224868 + 0.1912830635582061*xi + 5.000000000143778*^-7*xi^2) 

(* n=215 : T[2, 2, 2, p[4], G[p1, m1], G[p3, m1], G[p3, p1]] *)
f[215] = A^2*(-0.7949412841785755 - 0.16764928058114978*xi - 1.8888888888568545*^-6*xi^2) 

(* n=216 : T[2, 2, 2, p[4], G[p1, m1], G[p3, p1], G[p1, m1]] *)
f[216] = A^2*(0.17781004659288158 + 0.1665875012856474*xi) 

(* n=217 : T[2, 2, 2, p[4], G[p1, m1], G[p3, p1], G[p2, m1]] *)
f[217] = A^2*(0.08991575408180807 + 0.07662869588729473*xi) 

(* n=218 : T[2, 2, 2, p[4], G[p1, m1], G[p3, p1], G[p3, m1]] *)
f[218] = A^2*(0.02024648296752929 - 0.01322831117340062*xi - 2.2222222222367805*^-6*xi^2) 

(* n=219 : T[2, 2, 2, p[4], G[p1, p2], G[p1, m1], G[p1, m1]] *)
f[219] = A^2*(-1.0941570673890553 - 0.18923840005076836*xi) 

(* n=220 : T[2, 2, 2, p[4], G[p1, p2], G[p1, m1], G[p2, m1]] *)
f[220] = A^2*(-0.7143076684964029 - 0.132328692180996*xi) 

(* n=221 : T[2, 2, 2, p[4], G[p1, p2], G[p1, m1], G[p3, m1]] *)
f[221] = A^2*(-0.6918152322214608 - 0.20781563890499727*xi - 1.1111111111739014*^-7*xi^2) 

(* n=222 : T[2, 2, 2, p[4], G[p1, p2], G[p2, m1], G[p1, m1]] *)
f[222] = A^2*(-0.6517372610036247 - 0.12196868544084846*xi - 1.8888888888568545*^-6*xi^2) 

(* n=223 : T[2, 2, 2, p[4], G[p1, p2], G[p2, m1], G[p2, m1]] *)
f[223] = A^2*(-0.8175287168987779 - 0.20617840601170118*xi + 5.000000000143778*^-7*xi^2) 

(* n=224 : T[2, 2, 2, p[4], G[p1, p2], G[p2, m1], G[p3, m1]] *)
f[224] = A^2*(-0.21676690714549096 + 0.0748369417482403*xi + 0.06040065325063701*xi^2) 

(* n=225 : T[2, 2, 2, p[4], G[p1, p2], G[p3, m1], G[p1, m1]] *)
f[225] = A^2*(-0.6187482248400649 - 0.1698974131869369*xi) 

(* n=226 : T[2, 2, 2, p[4], G[p1, p2], G[p3, m1], G[p2, m1]] *)
f[226] = A^2*(-0.37935121596490085 - 0.1997604218078774*xi) 

(* n=227 : T[2, 2, 2, p[4], G[p1, p2], G[p3, m1], G[p3, m1]] *)
f[227] = A^2*(-0.7296371226788665 - 0.2358321012825985*xi - 1.66666666689963*^-7*xi^2) 

(* n=228 : T[2, 2, 2, p[4], G[p2, m1], G[p1, m1], G[p1, p2]] *)
f[228] = -0.039004580638062336*A^2 

(* n=229 : T[2, 2, 2, p[4], G[p2, m1], G[p1, m1], G[p2, p3]] *)
f[229] = A^2*(0.757167702662418 + 0.32430200804944737*xi) 

(* n=230 : T[2, 2, 2, p[4], G[p2, m1], G[p1, m1], G[p3, p1]] *)
f[230] = A^2*(-0.8224129986200559 - 0.36352318436077974*xi) 

(* n=231 : T[2, 2, 2, p[4], G[p2, m1], G[p1, p2], G[p1, m1]] *)
f[231] = A^2*(0.8468937429429184 + 0.16584527450280614*xi) 

(* n=232 : T[2, 2, 2, p[4], G[p2, m1], G[p1, p2], G[p2, m1]] *)
f[232] = A^2*(0.9727417448143179 + 0.16835689947405302*xi) 

(* n=233 : T[2, 2, 2, p[4], G[p2, m1], G[p1, p2], G[p3, m1]] *)
f[233] = A^2*(0.49787047415990493 + 0.1494607649542476*xi) 

(* n=234 : T[2, 2, 2, p[4], G[p2, m1], G[p2, m1], G[p1, p2]] *)
f[234] = A^2*(0.12741981709016947 + 0.1514020507680223*xi) 

(* n=235 : T[2, 2, 2, p[4], G[p2, m1], G[p2, m1], G[p2, p3]] *)
f[235] = A^2*(0.8501867858749357 + 0.23738093427595727*xi) 

(* n=236 : T[2, 2, 2, p[4], G[p2, m1], G[p2, m1], G[p3, p1]] *)
f[236] = A^2*(-0.8069756821003509 - 0.26012329929788874*xi) 

(* n=237 : T[2, 2, 2, p[4], G[p2, m1], G[p2, p3], G[p1, m1]] *)
f[237] = A^2*(-0.6779643850088597 - 0.1496661803442082*xi) 

(* n=238 : T[2, 2, 2, p[4], G[p2, m1], G[p2, p3], G[p2, m1]] *)
f[238] = A^2*(-0.8663210082865778 - 0.15989909655140808*xi) 

(* n=239 : T[2, 2, 2, p[4], G[p2, m1], G[p2, p3], G[p3, m1]] *)
f[239] = A^2*(-0.4334415313919848 - 0.08096022159878738*xi) 

(* n=240 : T[2, 2, 2, p[4], G[p2, m1], G[p3, m1], G[p1, p2]] *)
f[240] = -0.03487758025876886*A^2 

(* n=241 : T[2, 2, 2, p[4], G[p2, m1], G[p3, m1], G[p2, p3]] *)
f[241] = A^2*(0.4840033268370263 + 0.06866892425108365*xi) 

(* n=242 : T[2, 2, 2, p[4], G[p2, m1], G[p3, m1], G[p3, p1]] *)
f[242] = A^2*(-0.49174686357678077 - 0.13678759920914105*xi) 

(* n=243 : T[2, 2, 2, p[4], G[p2, m1], G[p3, p1], G[p1, m1]] *)
f[243] = 0.013951011241715605*A^2 

(* n=244 : T[2, 2, 2, p[4], G[p2, m1], G[p3, p1], G[p2, m1]] *)
f[244] = 0.0040309920931411725*A^2 

(* n=245 : T[2, 2, 2, p[4], G[p2, m1], G[p3, p1], G[p3, m1]] *)
f[245] = A^2*(0.015173376580406739 - 0.04165162841998315*xi) 

(* n=246 : T[2, 2, 2, p[4], G[p2, p3], G[p1, m1], G[p1, m1]] *)
f[246] = -5.444444444613339*^-6*A^2 

(* n=247 : T[2, 2, 2, p[4], G[p2, p3], G[p1, m1], G[p2, m1]] *)
f[247] = 0.005588418989209032*A^2 

(* n=248 : T[2, 2, 2, p[4], G[p2, p3], G[p1, m1], G[p3, m1]] *)
f[248] = A^2*(0.056850422814785695 + 0.0773516584676578*xi) 

(* n=249 : T[2, 2, 2, p[4], G[p2, p3], G[p2, m1], G[p1, m1]] *)
f[249] = A^2*(-0.05685944910475049 - 0.07735421402321342*xi) 

(* n=250 : T[2, 2, 2, p[4], G[p2, p3], G[p2, m1], G[p2, m1]] *)
f[250] = A^2*(-0.1544571813504767 - 0.12925323712218867*xi) 

(* n=251 : T[2, 2, 2, p[4], G[p2, p3], G[p2, m1], G[p3, m1]] *)
f[251] = A^2*(-1.675348215712802*^-6 - 4.38888888876221*^-6*xi) 

(* n=252 : T[2, 2, 2, p[4], G[p2, p3], G[p3, m1], G[p1, m1]] *)
f[252] = -0.0055946967669893155*A^2 

(* n=253 : T[2, 2, 2, p[4], G[p2, p3], G[p3, m1], G[p2, m1]] *)
f[253] = -5.388888888901988*^-6*A^2 

(* n=254 : T[2, 2, 2, p[4], G[p2, p3], G[p3, m1], G[p3, m1]] *)
f[254] = A^2*(0.15445652634098228 + 0.12925229267774402*xi) 

(* n=255 : T[2, 2, 2, p[4], G[p3, m1], G[p1, m1], G[p1, p2]] *)
f[255] = -0.013963233463938352*A^2 

(* n=256 : T[2, 2, 2, p[4], G[p3, m1], G[p1, m1], G[p2, p3]] *)
f[256] = A^2*(0.677957724741372 + 0.14967518034420835*xi) 

(* n=257 : T[2, 2, 2, p[4], G[p3, m1], G[p1, m1], G[p3, p1]] *)
f[257] = A^2*(-0.8469004224079386 - 0.16584060783613927*xi) 

(* n=258 : T[2, 2, 2, p[4], G[p3, m1], G[p1, p2], G[p1, m1]] *)
f[258] = A^2*(0.8224366524883688 + 0.3635060732496677*xi) 

(* n=259 : T[2, 2, 2, p[4], G[p3, m1], G[p1, p2], G[p2, m1]] *)
f[259] = A^2*(0.4917636781605106 + 0.13677782143136294*xi) 

(* n=260 : T[2, 2, 2, p[4], G[p3, m1], G[p1, p2], G[p3, m1]] *)
f[260] = A^2*(0.8069970202437595 + 0.260105299297888*xi) 

(* n=261 : T[2, 2, 2, p[4], G[p3, m1], G[p2, m1], G[p1, p2]] *)
f[261] = A^2*(-0.01518244974438332 + 0.04165273953109427*xi) 

(* n=262 : T[2, 2, 2, p[4], G[p3, m1], G[p2, m1], G[p2, p3]] *)
f[262] = A^2*(0.4334270636332107 + 0.08096838826545386*xi) 

(* n=263 : T[2, 2, 2, p[4], G[p3, m1], G[p2, m1], G[p3, p1]] *)
f[263] = A^2*(-0.49786154137262706 - 0.14946632050980319*xi) 

(* n=264 : T[2, 2, 2, p[4], G[p3, m1], G[p2, p3], G[p1, m1]] *)
f[264] = A^2*(-0.7571834740410068 - 0.3242880080494463*xi) 

(* n=265 : T[2, 2, 2, p[4], G[p3, m1], G[p2, p3], G[p2, m1]] *)
f[265] = A^2*(-0.4840159841288916 - 0.06865781313997113*xi) 

(* n=266 : T[2, 2, 2, p[4], G[p3, m1], G[p2, p3], G[p3, m1]] *)
f[266] = A^2*(-0.8501906946546143 - 0.23737804538706828*xi) 

(* n=267 : T[2, 2, 2, p[4], G[p3, m1], G[p3, m1], G[p1, p2]] *)
f[267] = -0.004041436537586485*A^2 

(* n=268 : T[2, 2, 2, p[4], G[p3, m1], G[p3, m1], G[p2, p3]] *)
f[268] = A^2*(0.8663167462827808 + 0.15990492988474223*xi) 

(* n=269 : T[2, 2, 2, p[4], G[p3, m1], G[p3, m1], G[p3, p1]] *)
f[269] = A^2*(-0.9727497763622779 - 0.16835267725182962*xi) 

(* n=270 : T[2, 2, 2, p[4], G[p3, m1], G[p3, p1], G[p1, m1]] *)
f[270] = 0.03899869174917381*A^2 

(* n=271 : T[2, 2, 2, p[4], G[p3, m1], G[p3, p1], G[p2, m1]] *)
f[271] = 0.03487108025876928*A^2 

(* n=272 : T[2, 2, 2, p[4], G[p3, m1], G[p3, p1], G[p3, m1]] *)
f[272] = A^2*(-0.12741580543300124 - 0.15140449521246693*xi) 

(* n=273 : T[2, 2, 2, p[4], G[p3, p1], G[p1, m1], G[p1, m1]] *)
f[273] = A^2*(1.094141595546585 + 0.18925128893965787*xi) 

(* n=274 : T[2, 2, 2, p[4], G[p3, p1], G[p1, m1], G[p2, m1]] *)
f[274] = A^2*(0.6187560749930654 + 0.16989535763138358*xi) 

(* n=275 : T[2, 2, 2, p[4], G[p3, p1], G[p1, m1], G[p3, m1]] *)
f[275] = A^2*(0.6517164437928251 + 0.12199229655196095*xi - 1.8888888888568545*^-6*xi^2) 

(* n=276 : T[2, 2, 2, p[4], G[p3, p1], G[p2, m1], G[p1, m1]] *)
f[276] = A^2*(0.6918215190585961 + 0.2078136944605518*xi - 1.1111111111739014*^-7*xi^2) 

(* n=277 : T[2, 2, 2, p[4], G[p3, p1], G[p2, m1], G[p2, m1]] *)
f[277] = A^2*(0.7296539955902333 + 0.23582321239370954*xi - 1.66666666689963*^-7*xi^2) 

(* n=278 : T[2, 2, 2, p[4], G[p3, p1], G[p2, m1], G[p3, m1]] *)
f[278] = A^2*(0.2167642000789023 - 0.07482567248640015*xi - 0.060402875472859247*xi^2) 

(* n=279 : T[2, 2, 2, p[4], G[p3, p1], G[p3, m1], G[p1, m1]] *)
f[279] = A^2*(0.7142764576120406 + 0.13234730329210956*xi) 

(* n=280 : T[2, 2, 2, p[4], G[p3, p1], G[p3, m1], G[p2, m1]] *)
f[280] = A^2*(0.3793436467103284 + 0.1997671440301016*xi) 

(* n=281 : T[2, 2, 2, p[4], G[p3, p1], G[p3, m1], G[p3, m1]] *)
f[281] = A^2*(0.8175175132187533 + 0.20617907267836794*xi + 5.000000000143778*^-7*xi^2) 

(* n=282 : T[2, 2, 2, p[6], G[p1, p2], G[p1, p2], G[p1, p2]] *)
f[282] = A^2*(0.2349304553569027 + 0.10158060665524529*xi + 0.00001488888888978579*xi^2) 

(* n=283 : T[2, 2, 2, p[6], G[p1, p2], G[p1, p2], G[p2, p3]] *)
f[283] = A^2*(1.260595409660354 + 0.4937682551958855*xi + 0.026616494291842985*xi^2) 

(* n=284 : T[2, 2, 2, p[6], G[p1, p2], G[p1, p2], G[p3, p1]] *)
f[284] = A^2*(-1.4359056315146006 - 0.5123496875645381*xi - 0.02818051428097701*xi^2) 

(* n=285 : T[2, 2, 2, p[6], G[p1, p2], G[p2, p3], G[p1, p2]] *)
f[285] = A^2*(-0.6218290845266097 - 0.16212137864375045*xi + 1.4444444444983162*^-6*xi^2) 

(* n=286 : T[2, 2, 2, p[6], G[p1, p2], G[p2, p3], G[p2, p3]] *)
f[286] = A^2*(-1.3083100631959041 - 0.43837739152169064*xi - 0.018949751786966118*xi^2) 

(* n=287 : T[2, 2, 2, p[6], G[p1, p2], G[p2, p3], G[p3, p1]] *)
f[287] = A^2*(1.464457897886696 + 0.26474347392276965*xi + 0.010585251278127483*xi^2) 

(* n=288 : T[2, 2, 2, p[6], G[p1, p2], G[p3, p1], G[p1, p2]] *)
f[288] = A^2*(0.17087963577031218 + 0.1708327786883942*xi) 

(* n=289 : T[2, 2, 2, p[6], G[p1, p2], G[p3, p1], G[p2, p3]] *)
f[289] = A^2*(0.5927610812312594 + 0.18527536928447214*xi - 4.444444444473561*^-6*xi^2) 

(* n=290 : T[2, 2, 2, p[6], G[p1, p2], G[p3, p1], G[p3, p1]] *)
f[290] = A^2*(-1.0980981792235411 - 0.2000671029592609*xi + 2.666666667039408*^-6*xi^2) 

(* n=291 : T[2, 2, 2, p[6], G[p2, p3], G[p1, p2], G[p1, p2]] *)
f[291] = A^2*(-0.941919939560421 - 0.3916249999742611*xi) 

(* n=292 : T[2, 2, 2, p[6], G[p2, p3], G[p1, p2], G[p2, p3]] *)
f[292] = A^2*(0.7195792226294877 + 0.1290745372700808*xi) 

(* n=293 : T[2, 2, 2, p[6], G[p2, p3], G[p1, p2], G[p3, p1]] *)
f[293] = A^2*(-5.994539414189148*^-6 + 0.000015777777777614688*xi) 

(* n=294 : T[2, 2, 2, p[6], G[p2, p3], G[p2, p3], G[p1, p2]] *)
f[294] = A^2*(0.8545821328445946 + 0.39891511287283105*xi) 

(* n=295 : T[2, 2, 2, p[6], G[p2, p3], G[p2, p3], G[p2, p3]] *)
f[295] = A^2*(7.707344103380365*^-6 + 4.444444444473561*^-6*xi) 

(* n=296 : T[2, 2, 2, p[6], G[p2, p3], G[p2, p3], G[p3, p1]] *)
f[296] = A^2*(-0.7195779587485163 - 0.1290986483811947*xi) 

(* n=297 : T[2, 2, 2, p[6], G[p2, p3], G[p3, p1], G[p1, p2]] *)
f[297] = 0.000012111111109547323*A^2 

(* n=298 : T[2, 2, 2, p[6], G[p2, p3], G[p3, p1], G[p2, p3]] *)
f[298] = A^2*(-0.8545896531833144 - 0.39892222398394434*xi) 

(* n=299 : T[2, 2, 2, p[6], G[p2, p3], G[p3, p1], G[p3, p1]] *)
f[299] = A^2*(0.9419187813299601 + 0.391637666640926*xi) 

(* n=300 : T[2, 2, 2, p[6], G[p3, p1], G[p1, p2], G[p1, p2]] *)
f[300] = A^2*(1.0981285658339175 + 0.20004399184815247*xi + 2.666666667039408*^-6*xi^2) 

(* n=301 : T[2, 2, 2, p[6], G[p3, p1], G[p1, p2], G[p2, p3]] *)
f[301] = A^2*(-1.4644806350533202 - 0.2647023477971322*xi - 0.010595473500357055*xi^2) 

(* n=302 : T[2, 2, 2, p[6], G[p3, p1], G[p1, p2], G[p3, p1]] *)
f[302] = A^2*(1.4359239342466097 + 0.5123137618908808*xi + 0.028179180947647042*xi^2) 

(* n=303 : T[2, 2, 2, p[6], G[p3, p1], G[p2, p3], G[p1, p2]] *)
f[303] = A^2*(-0.5927876764436419 - 0.18524770261780316*xi - 4.444444444473561*^-6*xi^2) 

(* n=304 : T[2, 2, 2, p[6], G[p3, p1], G[p2, p3], G[p2, p3]] *)
f[304] = A^2*(1.308322378419149 + 0.43836000774960127*xi + 0.01894575178696911*xi^2) 

(* n=305 : T[2, 2, 2, p[6], G[p3, p1], G[p2, p3], G[p3, p1]] *)
f[305] = A^2*(-1.260617466448707 - 0.49373228144082093*xi - 0.026615383180730534*xi^2) 

(* n=306 : T[2, 2, 2, p[6], G[p3, p1], G[p3, p1], G[p1, p2]] *)
f[306] = A^2*(-0.170888309757391 - 0.1708400009106189*xi) 

(* n=307 : T[2, 2, 2, p[6], G[p3, p1], G[p3, p1], G[p2, p3]] *)
f[307] = A^2*(0.6218348730190968 + 0.16213271197708526*xi + 1.4444444444983162*^-6*xi^2) 

(* n=308 : T[2, 2, 2, p[6], G[p3, p1], G[p3, p1], G[p3, p1]] *)
f[308] = A^2*(-0.23487758789747204 - 0.10168549554414494*xi + 0.00001488888888978579*xi^2) 

(* n=309 : T[2, 2, 4, p[0], G[m1, m2], G[m3, m4], G[m1, m2, m3, m4]] *)
f[309] = 0. 

(* n=310 : T[2, 2, 4, p[2], G[m2, m3], G[m3, m1], G[p1, p2, m1, m2]] *)
f[310] = 0. 

(* n=311 : T[2, 2, 4, p[2], G[m2, m3], G[m3, m1], G[p2, p3, m1, m2]] *)
f[311] = 0. 

(* n=312 : T[2, 2, 4, p[2], G[m2, m3], G[m3, m1], G[p3, p1, m1, m2]] *)
f[312] = 0. 

(* n=313 : T[2, 2, 4, p[2], G[m2, m3], G[p1, m1], G[p1, m1, m2, m3]] *)
f[313] = 0. 

(* n=314 : T[2, 2, 4, p[2], G[m2, m3], G[p1, m1], G[p2, m1, m2, m3]] *)
f[314] = 0. 

(* n=315 : T[2, 2, 4, p[2], G[m2, m3], G[p1, m1], G[p3, m1, m2, m3]] *)
f[315] = 0. 

(* n=316 : T[2, 2, 4, p[2], G[m2, m3], G[p2, m1], G[p1, m1, m2, m3]] *)
f[316] = 0. 

(* n=317 : T[2, 2, 4, p[2], G[m2, m3], G[p2, m1], G[p2, m1, m2, m3]] *)
f[317] = 0. 

(* n=318 : T[2, 2, 4, p[2], G[m2, m3], G[p2, m1], G[p3, m1, m2, m3]] *)
f[318] = 0. 

(* n=319 : T[2, 2, 4, p[2], G[m2, m3], G[p3, m1], G[p1, m1, m2, m3]] *)
f[319] = 0. 

(* n=320 : T[2, 2, 4, p[2], G[m2, m3], G[p3, m1], G[p2, m1, m2, m3]] *)
f[320] = 0. 

(* n=321 : T[2, 2, 4, p[2], G[m2, m3], G[p3, m1], G[p3, m1, m2, m3]] *)
f[321] = 0. 

(* n=322 : T[2, 2, 4, p[2], G[p1, m1], G[m2, m3], G[p1, m1, m2, m3]] *)
f[322] = 0. 

(* n=323 : T[2, 2, 4, p[2], G[p1, m1], G[m2, m3], G[p2, m1, m2, m3]] *)
f[323] = 0. 

(* n=324 : T[2, 2, 4, p[2], G[p1, m1], G[m2, m3], G[p3, m1, m2, m3]] *)
f[324] = 0. 

(* n=325 : T[2, 2, 4, p[2], G[p2, m1], G[m2, m3], G[p1, m1, m2, m3]] *)
f[325] = 0. 

(* n=326 : T[2, 2, 4, p[2], G[p2, m1], G[m2, m3], G[p2, m1, m2, m3]] *)
f[326] = 0. 

(* n=327 : T[2, 2, 4, p[2], G[p2, m1], G[m2, m3], G[p3, m1, m2, m3]] *)
f[327] = 0. 

(* n=328 : T[2, 2, 4, p[2], G[p3, m1], G[m2, m3], G[p1, m1, m2, m3]] *)
f[328] = 0. 

(* n=329 : T[2, 2, 4, p[2], G[p3, m1], G[m2, m3], G[p2, m1, m2, m3]] *)
f[329] = 0. 

(* n=330 : T[2, 2, 4, p[2], G[p3, m1], G[m2, m3], G[p3, m1, m2, m3]] *)
f[330] = 0. 

(* n=331 : T[2, 2, 4, p[4], G[m1, m2], G[p1, m2], G[p1, p2, p3, m1]] *)
f[331] = 0. 

(* n=332 : T[2, 2, 4, p[4], G[m1, m2], G[p1, p2], G[p1, p2, m1, m2]] *)
f[332] = 0. 

(* n=333 : T[2, 2, 4, p[4], G[m1, m2], G[p1, p2], G[p2, p3, m1, m2]] *)
f[333] = 0. 

(* n=334 : T[2, 2, 4, p[4], G[m1, m2], G[p1, p2], G[p3, p1, m1, m2]] *)
f[334] = 0. 

(* n=335 : T[2, 2, 4, p[4], G[m1, m2], G[p2, m2], G[p1, p2, p3, m1]] *)
f[335] = 0. 

(* n=336 : T[2, 2, 4, p[4], G[m1, m2], G[p2, p3], G[p1, p2, m1, m2]] *)
f[336] = 0. 

(* n=337 : T[2, 2, 4, p[4], G[m1, m2], G[p2, p3], G[p2, p3, m1, m2]] *)
f[337] = 0. 

(* n=338 : T[2, 2, 4, p[4], G[m1, m2], G[p2, p3], G[p3, p1, m1, m2]] *)
f[338] = 0. 

(* n=339 : T[2, 2, 4, p[4], G[m1, m2], G[p3, m2], G[p1, p2, p3, m1]] *)
f[339] = 0. 

(* n=340 : T[2, 2, 4, p[4], G[m1, m2], G[p3, p1], G[p1, p2, m1, m2]] *)
f[340] = 0. 

(* n=341 : T[2, 2, 4, p[4], G[m1, m2], G[p3, p1], G[p2, p3, m1, m2]] *)
f[341] = 0. 

(* n=342 : T[2, 2, 4, p[4], G[m1, m2], G[p3, p1], G[p3, p1, m1, m2]] *)
f[342] = 0. 

(* n=343 : T[2, 2, 4, p[4], G[p1, m1], G[p1, m2], G[p1, p2, m1, m2]] *)
f[343] = 0. 

(* n=344 : T[2, 2, 4, p[4], G[p1, m1], G[p1, m2], G[p2, p3, m1, m2]] *)
f[344] = 0. 

(* n=345 : T[2, 2, 4, p[4], G[p1, m1], G[p1, m2], G[p3, p1, m1, m2]] *)
f[345] = 0. 

(* n=346 : T[2, 2, 4, p[4], G[p1, m1], G[p2, m2], G[p1, p2, m1, m2]] *)
f[346] = 0. 

(* n=347 : T[2, 2, 4, p[4], G[p1, m1], G[p2, m2], G[p2, p3, m1, m2]] *)
f[347] = 0. 

(* n=348 : T[2, 2, 4, p[4], G[p1, m1], G[p2, m2], G[p3, p1, m1, m2]] *)
f[348] = 0. 

(* n=349 : T[2, 2, 4, p[4], G[p1, m1], G[p3, m2], G[p1, p2, m1, m2]] *)
f[349] = 0. 

(* n=350 : T[2, 2, 4, p[4], G[p1, m1], G[p3, m2], G[p2, p3, m1, m2]] *)
f[350] = 0. 

(* n=351 : T[2, 2, 4, p[4], G[p1, m1], G[p3, m2], G[p3, p1, m1, m2]] *)
f[351] = 0. 

(* n=352 : T[2, 2, 4, p[4], G[p1, m2], G[m1, m2], G[p1, p2, p3, m1]] *)
f[352] = 0. 

(* n=353 : T[2, 2, 4, p[4], G[p1, p2], G[m1, m2], G[p1, p2, m1, m2]] *)
f[353] = 0. 

(* n=354 : T[2, 2, 4, p[4], G[p1, p2], G[m1, m2], G[p2, p3, m1, m2]] *)
f[354] = 0. 

(* n=355 : T[2, 2, 4, p[4], G[p1, p2], G[m1, m2], G[p3, p1, m1, m2]] *)
f[355] = 0. 

(* n=356 : T[2, 2, 4, p[4], G[p2, m1], G[p1, m2], G[p1, p2, m1, m2]] *)
f[356] = 0. 

(* n=357 : T[2, 2, 4, p[4], G[p2, m1], G[p1, m2], G[p2, p3, m1, m2]] *)
f[357] = 0. 

(* n=358 : T[2, 2, 4, p[4], G[p2, m1], G[p1, m2], G[p3, p1, m1, m2]] *)
f[358] = 0. 

(* n=359 : T[2, 2, 4, p[4], G[p2, m1], G[p2, m2], G[p1, p2, m1, m2]] *)
f[359] = 0. 

(* n=360 : T[2, 2, 4, p[4], G[p2, m1], G[p2, m2], G[p2, p3, m1, m2]] *)
f[360] = 0. 

(* n=361 : T[2, 2, 4, p[4], G[p2, m1], G[p2, m2], G[p3, p1, m1, m2]] *)
f[361] = 0. 

(* n=362 : T[2, 2, 4, p[4], G[p2, m1], G[p3, m2], G[p1, p2, m1, m2]] *)
f[362] = 0. 

(* n=363 : T[2, 2, 4, p[4], G[p2, m1], G[p3, m2], G[p2, p3, m1, m2]] *)
f[363] = 0. 

(* n=364 : T[2, 2, 4, p[4], G[p2, m1], G[p3, m2], G[p3, p1, m1, m2]] *)
f[364] = 0. 

(* n=365 : T[2, 2, 4, p[4], G[p2, m2], G[m1, m2], G[p1, p2, p3, m1]] *)
f[365] = 0. 

(* n=366 : T[2, 2, 4, p[4], G[p2, p3], G[m1, m2], G[p1, p2, m1, m2]] *)
f[366] = 0. 

(* n=367 : T[2, 2, 4, p[4], G[p2, p3], G[m1, m2], G[p2, p3, m1, m2]] *)
f[367] = 0. 

(* n=368 : T[2, 2, 4, p[4], G[p2, p3], G[m1, m2], G[p3, p1, m1, m2]] *)
f[368] = 0. 

(* n=369 : T[2, 2, 4, p[4], G[p3, m1], G[p1, m2], G[p1, p2, m1, m2]] *)
f[369] = 0. 

(* n=370 : T[2, 2, 4, p[4], G[p3, m1], G[p1, m2], G[p2, p3, m1, m2]] *)
f[370] = 0. 

(* n=371 : T[2, 2, 4, p[4], G[p3, m1], G[p1, m2], G[p3, p1, m1, m2]] *)
f[371] = 0. 

(* n=372 : T[2, 2, 4, p[4], G[p3, m1], G[p2, m2], G[p1, p2, m1, m2]] *)
f[372] = 0. 

(* n=373 : T[2, 2, 4, p[4], G[p3, m1], G[p2, m2], G[p2, p3, m1, m2]] *)
f[373] = 0. 

(* n=374 : T[2, 2, 4, p[4], G[p3, m1], G[p2, m2], G[p3, p1, m1, m2]] *)
f[374] = 0. 

(* n=375 : T[2, 2, 4, p[4], G[p3, m1], G[p3, m2], G[p1, p2, m1, m2]] *)
f[375] = 0. 

(* n=376 : T[2, 2, 4, p[4], G[p3, m1], G[p3, m2], G[p2, p3, m1, m2]] *)
f[376] = 0. 

(* n=377 : T[2, 2, 4, p[4], G[p3, m1], G[p3, m2], G[p3, p1, m1, m2]] *)
f[377] = 0. 

(* n=378 : T[2, 2, 4, p[4], G[p3, m2], G[m1, m2], G[p1, p2, p3, m1]] *)
f[378] = 0. 

(* n=379 : T[2, 2, 4, p[4], G[p3, p1], G[m1, m2], G[p1, p2, m1, m2]] *)
f[379] = 0. 

(* n=380 : T[2, 2, 4, p[4], G[p3, p1], G[m1, m2], G[p2, p3, m1, m2]] *)
f[380] = 0. 

(* n=381 : T[2, 2, 4, p[4], G[p3, p1], G[m1, m2], G[p3, p1, m1, m2]] *)
f[381] = 0. 

(* n=382 : T[2, 2, 4, p[6], G[p1, m1], G[p1, p2], G[p1, p2, p3, m1]] *)
f[382] = A^2*(-0.06304545033612285 + 0.023236527927388617*xi) 

(* n=383 : T[2, 2, 4, p[6], G[p1, m1], G[p2, p3], G[p1, p2, p3, m1]] *)
f[383] = A^2*(-0.2134325788680539 + 0.017634299008087696*xi) 

(* n=384 : T[2, 2, 4, p[6], G[p1, m1], G[p3, p1], G[p1, p2, p3, m1]] *)
f[384] = A^2*(-0.1833993646902936 + 0.02112618253330792*xi) 

(* n=385 : T[2, 2, 4, p[6], G[p1, p2], G[p1, m1], G[p1, p2, p3, m1]] *)
f[385] = A^2*(-0.02013314230654295 - 0.15790810245695286*xi) 

(* n=386 : T[2, 2, 4, p[6], G[p1, p2], G[p2, m1], G[p1, p2, p3, m1]] *)
f[386] = A^2*(0.08183647965394658 + 0.03433906034777234*xi) 

(* n=387 : T[2, 2, 4, p[6], G[p1, p2], G[p3, m1], G[p1, p2, p3, m1]] *)
f[387] = A^2*(-0.4844146740015072 - 0.08834002913126743*xi) 

(* n=388 : T[2, 2, 4, p[6], G[p2, m1], G[p1, p2], G[p1, p2, p3, m1]] *)
f[388] = A^2*(-0.1651757762143795 - 0.14590963368991844*xi) 

(* n=389 : T[2, 2, 4, p[6], G[p2, m1], G[p2, p3], G[p1, p2, p3, m1]] *)
f[389] = A^2*(0.2449138484333302 + 0.09697989859471429*xi) 

(* n=390 : T[2, 2, 4, p[6], G[p2, m1], G[p3, p1], G[p1, p2, p3, m1]] *)
f[390] = -0.7045238710351038*A^2 

(* n=391 : T[2, 2, 4, p[6], G[p2, p3], G[p1, m1], G[p1, p2, p3, m1]] *)
f[391] = -0.7342258896015446*A^2 

(* n=392 : T[2, 2, 4, p[6], G[p2, p3], G[p2, m1], G[p1, p2, p3, m1]] *)
f[392] = A^2*(-0.2252203744951169 - 0.04964563973496472*xi) 

(* n=393 : T[2, 2, 4, p[6], G[p2, p3], G[p3, m1], G[p1, p2, p3, m1]] *)
f[393] = -0.18548020906505247*A^2 

(* n=394 : T[2, 2, 4, p[6], G[p3, m1], G[p1, p2], G[p1, p2, p3, m1]] *)
f[394] = A^2*(-0.4668419983731136 - 0.01982366677196773*xi) 

(* n=395 : T[2, 2, 4, p[6], G[p3, m1], G[p2, p3], G[p1, p2, p3, m1]] *)
f[395] = A^2*(0.16497376875352487 + 0.03448049186820487*xi) 

(* n=396 : T[2, 2, 4, p[6], G[p3, m1], G[p3, p1], G[p1, p2, p3, m1]] *)
f[396] = -0.1935495650976804*A^2 

(* n=397 : T[2, 2, 4, p[6], G[p3, p1], G[p1, m1], G[p1, p2, p3, m1]] *)
f[397] = A^2*(0.17461028742991047 + 0.04770808161590401*xi) 

(* n=398 : T[2, 2, 4, p[6], G[p3, p1], G[p2, m1], G[p1, p2, p3, m1]] *)
f[398] = A^2*(-0.2653238846455732 + 0.0186900455366093*xi) 

(* n=399 : T[2, 2, 4, p[6], G[p3, p1], G[p3, m1], G[p1, p2, p3, m1]] *)
f[399] = A^2*(0.17055722362966153 + 0.03306109379331027*xi) 

(* n=400 : T[2, 4, 2, p[0], G[m3, m4], G[m1, m2, m3, m4], G[m1, m2]] *)
f[400] = 0. 

(* n=401 : T[2, 4, 2, p[2], G[m2, m3], G[p1, m1, m2, m3], G[p1, m1]] *)
f[401] = 0. 

(* n=402 : T[2, 4, 2, p[2], G[m2, m3], G[p1, m1, m2, m3], G[p2, m1]] *)
f[402] = 0. 

(* n=403 : T[2, 4, 2, p[2], G[m2, m3], G[p1, m1, m2, m3], G[p3, m1]] *)
f[403] = 0. 

(* n=404 : T[2, 4, 2, p[2], G[m2, m3], G[p2, m1, m2, m3], G[p1, m1]] *)
f[404] = 0. 

(* n=405 : T[2, 4, 2, p[2], G[m2, m3], G[p2, m1, m2, m3], G[p2, m1]] *)
f[405] = 0. 

(* n=406 : T[2, 4, 2, p[2], G[m2, m3], G[p2, m1, m2, m3], G[p3, m1]] *)
f[406] = 0. 

(* n=407 : T[2, 4, 2, p[2], G[m2, m3], G[p3, m1, m2, m3], G[p1, m1]] *)
f[407] = 0. 

(* n=408 : T[2, 4, 2, p[2], G[m2, m3], G[p3, m1, m2, m3], G[p2, m1]] *)
f[408] = 0. 

(* n=409 : T[2, 4, 2, p[2], G[m2, m3], G[p3, m1, m2, m3], G[p3, m1]] *)
f[409] = 0. 

(* n=410 : T[2, 4, 2, p[2], G[m3, m1], G[p1, p2, m1, m2], G[m2, m3]] *)
f[410] = 0. 

(* n=411 : T[2, 4, 2, p[2], G[m3, m1], G[p2, p3, m1, m2], G[m2, m3]] *)
f[411] = 0. 

(* n=412 : T[2, 4, 2, p[2], G[m3, m1], G[p3, p1, m1, m2], G[m2, m3]] *)
f[412] = 0. 

(* n=413 : T[2, 4, 2, p[2], G[p1, m1], G[p1, m1, m2, m3], G[m2, m3]] *)
f[413] = 0. 

(* n=414 : T[2, 4, 2, p[2], G[p1, m1], G[p2, m1, m2, m3], G[m2, m3]] *)
f[414] = 0. 

(* n=415 : T[2, 4, 2, p[2], G[p1, m1], G[p3, m1, m2, m3], G[m2, m3]] *)
f[415] = 0. 

(* n=416 : T[2, 4, 2, p[2], G[p2, m1], G[p1, m1, m2, m3], G[m2, m3]] *)
f[416] = 0. 

(* n=417 : T[2, 4, 2, p[2], G[p2, m1], G[p2, m1, m2, m3], G[m2, m3]] *)
f[417] = 0. 

(* n=418 : T[2, 4, 2, p[2], G[p2, m1], G[p3, m1, m2, m3], G[m2, m3]] *)
f[418] = 0. 

(* n=419 : T[2, 4, 2, p[2], G[p3, m1], G[p1, m1, m2, m3], G[m2, m3]] *)
f[419] = 0. 

(* n=420 : T[2, 4, 2, p[2], G[p3, m1], G[p2, m1, m2, m3], G[m2, m3]] *)
f[420] = 0. 

(* n=421 : T[2, 4, 2, p[2], G[p3, m1], G[p3, m1, m2, m3], G[m2, m3]] *)
f[421] = 0. 

(* n=422 : T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, m1, m2], G[p1, p2]] *)
f[422] = 0. 

(* n=423 : T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, m1, m2], G[p2, p3]] *)
f[423] = 0. 

(* n=424 : T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, m1, m2], G[p3, p1]] *)
f[424] = 0. 

(* n=425 : T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, p3, m1], G[p1, m2]] *)
f[425] = 0. 

(* n=426 : T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, p3, m1], G[p2, m2]] *)
f[426] = 0. 

(* n=427 : T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, p3, m1], G[p3, m2]] *)
f[427] = 0. 

(* n=428 : T[2, 4, 2, p[4], G[m1, m2], G[p2, p3, m1, m2], G[p1, p2]] *)
f[428] = 0. 

(* n=429 : T[2, 4, 2, p[4], G[m1, m2], G[p2, p3, m1, m2], G[p2, p3]] *)
f[429] = 0. 

(* n=430 : T[2, 4, 2, p[4], G[m1, m2], G[p2, p3, m1, m2], G[p3, p1]] *)
f[430] = 0. 

(* n=431 : T[2, 4, 2, p[4], G[m1, m2], G[p3, p1, m1, m2], G[p1, p2]] *)
f[431] = 0. 

(* n=432 : T[2, 4, 2, p[4], G[m1, m2], G[p3, p1, m1, m2], G[p2, p3]] *)
f[432] = 0. 

(* n=433 : T[2, 4, 2, p[4], G[m1, m2], G[p3, p1, m1, m2], G[p3, p1]] *)
f[433] = 0. 

(* n=434 : T[2, 4, 2, p[4], G[p1, m2], G[p1, p2, m1, m2], G[p1, m1]] *)
f[434] = 0. 

(* n=435 : T[2, 4, 2, p[4], G[p1, m2], G[p1, p2, m1, m2], G[p2, m1]] *)
f[435] = 0. 

(* n=436 : T[2, 4, 2, p[4], G[p1, m2], G[p1, p2, m1, m2], G[p3, m1]] *)
f[436] = 0. 

(* n=437 : T[2, 4, 2, p[4], G[p1, m2], G[p1, p2, p3, m1], G[m1, m2]] *)
f[437] = 0. 

(* n=438 : T[2, 4, 2, p[4], G[p1, m2], G[p2, p3, m1, m2], G[p1, m1]] *)
f[438] = 0. 

(* n=439 : T[2, 4, 2, p[4], G[p1, m2], G[p2, p3, m1, m2], G[p2, m1]] *)
f[439] = 0. 

(* n=440 : T[2, 4, 2, p[4], G[p1, m2], G[p2, p3, m1, m2], G[p3, m1]] *)
f[440] = 0. 

(* n=441 : T[2, 4, 2, p[4], G[p1, m2], G[p3, p1, m1, m2], G[p1, m1]] *)
f[441] = 0. 

(* n=442 : T[2, 4, 2, p[4], G[p1, m2], G[p3, p1, m1, m2], G[p2, m1]] *)
f[442] = 0. 

(* n=443 : T[2, 4, 2, p[4], G[p1, m2], G[p3, p1, m1, m2], G[p3, m1]] *)
f[443] = 0. 

(* n=444 : T[2, 4, 2, p[4], G[p1, p2], G[p1, p2, m1, m2], G[m1, m2]] *)
f[444] = 0. 

(* n=445 : T[2, 4, 2, p[4], G[p1, p2], G[p2, p3, m1, m2], G[m1, m2]] *)
f[445] = 0. 

(* n=446 : T[2, 4, 2, p[4], G[p1, p2], G[p3, p1, m1, m2], G[m1, m2]] *)
f[446] = 0. 

(* n=447 : T[2, 4, 2, p[4], G[p2, m2], G[p1, p2, m1, m2], G[p1, m1]] *)
f[447] = 0. 

(* n=448 : T[2, 4, 2, p[4], G[p2, m2], G[p1, p2, m1, m2], G[p2, m1]] *)
f[448] = 0. 

(* n=449 : T[2, 4, 2, p[4], G[p2, m2], G[p1, p2, m1, m2], G[p3, m1]] *)
f[449] = 0. 

(* n=450 : T[2, 4, 2, p[4], G[p2, m2], G[p1, p2, p3, m1], G[m1, m2]] *)
f[450] = 0. 

(* n=451 : T[2, 4, 2, p[4], G[p2, m2], G[p2, p3, m1, m2], G[p1, m1]] *)
f[451] = 0. 

(* n=452 : T[2, 4, 2, p[4], G[p2, m2], G[p2, p3, m1, m2], G[p2, m1]] *)
f[452] = 0. 

(* n=453 : T[2, 4, 2, p[4], G[p2, m2], G[p2, p3, m1, m2], G[p3, m1]] *)
f[453] = 0. 

(* n=454 : T[2, 4, 2, p[4], G[p2, m2], G[p3, p1, m1, m2], G[p1, m1]] *)
f[454] = 0. 

(* n=455 : T[2, 4, 2, p[4], G[p2, m2], G[p3, p1, m1, m2], G[p2, m1]] *)
f[455] = 0. 

(* n=456 : T[2, 4, 2, p[4], G[p2, m2], G[p3, p1, m1, m2], G[p3, m1]] *)
f[456] = 0. 

(* n=457 : T[2, 4, 2, p[4], G[p2, p3], G[p1, p2, m1, m2], G[m1, m2]] *)
f[457] = 0. 

(* n=458 : T[2, 4, 2, p[4], G[p2, p3], G[p2, p3, m1, m2], G[m1, m2]] *)
f[458] = 0. 

(* n=459 : T[2, 4, 2, p[4], G[p2, p3], G[p3, p1, m1, m2], G[m1, m2]] *)
f[459] = 0. 

(* n=460 : T[2, 4, 2, p[4], G[p3, m2], G[p1, p2, m1, m2], G[p1, m1]] *)
f[460] = 0. 

(* n=461 : T[2, 4, 2, p[4], G[p3, m2], G[p1, p2, m1, m2], G[p2, m1]] *)
f[461] = 0. 

(* n=462 : T[2, 4, 2, p[4], G[p3, m2], G[p1, p2, m1, m2], G[p3, m1]] *)
f[462] = 0. 

(* n=463 : T[2, 4, 2, p[4], G[p3, m2], G[p1, p2, p3, m1], G[m1, m2]] *)
f[463] = 0. 

(* n=464 : T[2, 4, 2, p[4], G[p3, m2], G[p2, p3, m1, m2], G[p1, m1]] *)
f[464] = 0. 

(* n=465 : T[2, 4, 2, p[4], G[p3, m2], G[p2, p3, m1, m2], G[p2, m1]] *)
f[465] = 0. 

(* n=466 : T[2, 4, 2, p[4], G[p3, m2], G[p2, p3, m1, m2], G[p3, m1]] *)
f[466] = 0. 

(* n=467 : T[2, 4, 2, p[4], G[p3, m2], G[p3, p1, m1, m2], G[p1, m1]] *)
f[467] = 0. 

(* n=468 : T[2, 4, 2, p[4], G[p3, m2], G[p3, p1, m1, m2], G[p2, m1]] *)
f[468] = 0. 

(* n=469 : T[2, 4, 2, p[4], G[p3, m2], G[p3, p1, m1, m2], G[p3, m1]] *)
f[469] = 0. 

(* n=470 : T[2, 4, 2, p[4], G[p3, p1], G[p1, p2, m1, m2], G[m1, m2]] *)
f[470] = 0. 

(* n=471 : T[2, 4, 2, p[4], G[p3, p1], G[p2, p3, m1, m2], G[m1, m2]] *)
f[471] = 0. 

(* n=472 : T[2, 4, 2, p[4], G[p3, p1], G[p3, p1, m1, m2], G[m1, m2]] *)
f[472] = 0. 

(* n=473 : T[2, 4, 2, p[6], G[p1, m1], G[p1, p2, p3, m1], G[p1, p2]] *)
f[473] = A^2*(-0.183398475801404 + 0.021125404755529736*xi) 

(* n=474 : T[2, 4, 2, p[6], G[p1, m1], G[p1, p2, p3, m1], G[p2, p3]] *)
f[474] = A^2*(-0.2134325788680539 + 0.017634299008087696*xi) 

(* n=475 : T[2, 4, 2, p[6], G[p1, m1], G[p1, p2, p3, m1], G[p3, p1]] *)
f[475] = A^2*(-0.0630496725583427 + 0.023239083482944234*xi) 

(* n=476 : T[2, 4, 2, p[6], G[p1, p2], G[p1, p2, p3, m1], G[p1, m1]] *)
f[476] = A^2*(0.17460839854101717 + 0.04770919272701468*xi) 

(* n=477 : T[2, 4, 2, p[6], G[p1, p2], G[p1, p2, p3, m1], G[p2, m1]] *)
f[477] = A^2*(0.17055827918521693 + 0.033060704904421624*xi) 

(* n=478 : T[2, 4, 2, p[6], G[p1, p2], G[p1, p2, p3, m1], G[p3, m1]] *)
f[478] = A^2*(-0.26532316242335163 + 0.01868976775883152*xi) 

(* n=479 : T[2, 4, 2, p[6], G[p2, m1], G[p1, p2, p3, m1], G[p1, p2]] *)
f[479] = -0.19355034287545814*A^2 

(* n=480 : T[2, 4, 2, p[6], G[p2, m1], G[p1, p2, p3, m1], G[p2, p3]] *)
f[480] = A^2*(0.16497254653130167 + 0.03448093631264901*xi) 

(* n=481 : T[2, 4, 2, p[6], G[p2, m1], G[p1, p2, p3, m1], G[p3, p1]] *)
f[481] = A^2*(-0.4668436650397787 - 0.019822333438635098*xi) 

(* n=482 : T[2, 4, 2, p[6], G[p2, p3], G[p1, p2, p3, m1], G[p1, m1]] *)
f[482] = -0.734226000712656*A^2 

(* n=483 : T[2, 4, 2, p[6], G[p2, p3], G[p1, p2, p3, m1], G[p2, m1]] *)
f[483] = -0.1854798757317192*A^2 

(* n=484 : T[2, 4, 2, p[6], G[p2, p3], G[p1, p2, p3, m1], G[p3, m1]] *)
f[484] = A^2*(-0.22522215227289433 - 0.0496448619571872*xi) 

(* n=485 : T[2, 4, 2, p[6], G[p3, m1], G[p1, p2, p3, m1], G[p1, p2]] *)
f[485] = -0.7045238710351038*A^2 

(* n=486 : T[2, 4, 2, p[6], G[p3, m1], G[p1, p2, p3, m1], G[p2, p3]] *)
f[486] = A^2*(0.24491651510000256 + 0.09697867637249241*xi) 

(* n=487 : T[2, 4, 2, p[6], G[p3, m1], G[p1, p2, p3, m1], G[p3, p1]] *)
f[487] = A^2*(-0.16517933176993083 - 0.14590785591213923*xi) 

(* n=488 : T[2, 4, 2, p[6], G[p3, p1], G[p1, p2, p3, m1], G[p1, m1]] *)
f[488] = A^2*(-0.020130364528769373 - 0.15790965801250922*xi) 

(* n=489 : T[2, 4, 2, p[6], G[p3, p1], G[p1, p2, p3, m1], G[p2, m1]] *)
f[489] = A^2*(-0.48441228511261514 - 0.08834152913126764*xi) 

(* n=490 : T[2, 4, 2, p[6], G[p3, p1], G[p1, p2, p3, m1], G[p3, m1]] *)
f[490] = A^2*(0.08183986854283654 + 0.0343372270144392*xi) 

(* n=491 : T[4, 2, 2, p[0], G[m1, m2, m3, m4], G[m1, m2], G[m3, m4]] *)
f[491] = 0. 

(* n=492 : T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[m2, m3], G[p1, m1]] *)
f[492] = 0. 

(* n=493 : T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[m2, m3], G[p2, m1]] *)
f[493] = 0. 

(* n=494 : T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[m2, m3], G[p3, m1]] *)
f[494] = 0. 

(* n=495 : T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[p1, m1], G[m2, m3]] *)
f[495] = 0. 

(* n=496 : T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[p2, m1], G[m2, m3]] *)
f[496] = 0. 

(* n=497 : T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[p3, m1], G[m2, m3]] *)
f[497] = 0. 

(* n=498 : T[4, 2, 2, p[2], G[p1, p2, m1, m2], G[m2, m3], G[m3, m1]] *)
f[498] = 0. 

(* n=499 : T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[m2, m3], G[p1, m1]] *)
f[499] = 0. 

(* n=500 : T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[m2, m3], G[p2, m1]] *)
f[500] = 0. 

(* n=501 : T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[m2, m3], G[p3, m1]] *)
f[501] = 0. 

(* n=502 : T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[p1, m1], G[m2, m3]] *)
f[502] = 0. 

(* n=503 : T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[p2, m1], G[m2, m3]] *)
f[503] = 0. 

(* n=504 : T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[p3, m1], G[m2, m3]] *)
f[504] = 0. 

(* n=505 : T[4, 2, 2, p[2], G[p2, p3, m1, m2], G[m2, m3], G[m3, m1]] *)
f[505] = 0. 

(* n=506 : T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[m2, m3], G[p1, m1]] *)
f[506] = 0. 

(* n=507 : T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[m2, m3], G[p2, m1]] *)
f[507] = 0. 

(* n=508 : T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[m2, m3], G[p3, m1]] *)
f[508] = 0. 

(* n=509 : T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[p1, m1], G[m2, m3]] *)
f[509] = 0. 

(* n=510 : T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[p2, m1], G[m2, m3]] *)
f[510] = 0. 

(* n=511 : T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[p3, m1], G[m2, m3]] *)
f[511] = 0. 

(* n=512 : T[4, 2, 2, p[2], G[p3, p1, m1, m2], G[m2, m3], G[m3, m1]] *)
f[512] = 0. 

(* n=513 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[m1, m2], G[p1, p2]] *)
f[513] = 0. 

(* n=514 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[m1, m2], G[p2, p3]] *)
f[514] = 0. 

(* n=515 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[m1, m2], G[p3, p1]] *)
f[515] = 0. 

(* n=516 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p1, m1], G[p1, m2]] *)
f[516] = 0. 

(* n=517 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p1, m1], G[p2, m2]] *)
f[517] = 0. 

(* n=518 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p1, m1], G[p3, m2]] *)
f[518] = 0. 

(* n=519 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p1, p2], G[m1, m2]] *)
f[519] = 0. 

(* n=520 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p2, m1], G[p1, m2]] *)
f[520] = 0. 

(* n=521 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p2, m1], G[p2, m2]] *)
f[521] = 0. 

(* n=522 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p2, m1], G[p3, m2]] *)
f[522] = 0. 

(* n=523 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p2, p3], G[m1, m2]] *)
f[523] = 0. 

(* n=524 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p3, m1], G[p1, m2]] *)
f[524] = 0. 

(* n=525 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p3, m1], G[p2, m2]] *)
f[525] = 0. 

(* n=526 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p3, m1], G[p3, m2]] *)
f[526] = 0. 

(* n=527 : T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p3, p1], G[m1, m2]] *)
f[527] = 0. 

(* n=528 : T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[m1, m2], G[p1, m2]] *)
f[528] = 0. 

(* n=529 : T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[m1, m2], G[p2, m2]] *)
f[529] = 0. 

(* n=530 : T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[m1, m2], G[p3, m2]] *)
f[530] = 0. 

(* n=531 : T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[p1, m2], G[m1, m2]] *)
f[531] = 0. 

(* n=532 : T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[p2, m2], G[m1, m2]] *)
f[532] = 0. 

(* n=533 : T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[p3, m2], G[m1, m2]] *)
f[533] = 0. 

(* n=534 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[m1, m2], G[p1, p2]] *)
f[534] = 0. 

(* n=535 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[m1, m2], G[p2, p3]] *)
f[535] = 0. 

(* n=536 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[m1, m2], G[p3, p1]] *)
f[536] = 0. 

(* n=537 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p1, m1], G[p1, m2]] *)
f[537] = 0. 

(* n=538 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p1, m1], G[p2, m2]] *)
f[538] = 0. 

(* n=539 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p1, m1], G[p3, m2]] *)
f[539] = 0. 

(* n=540 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p1, p2], G[m1, m2]] *)
f[540] = 0. 

(* n=541 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p2, m1], G[p1, m2]] *)
f[541] = 0. 

(* n=542 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p2, m1], G[p2, m2]] *)
f[542] = 0. 

(* n=543 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p2, m1], G[p3, m2]] *)
f[543] = 0. 

(* n=544 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p2, p3], G[m1, m2]] *)
f[544] = 0. 

(* n=545 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p3, m1], G[p1, m2]] *)
f[545] = 0. 

(* n=546 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p3, m1], G[p2, m2]] *)
f[546] = 0. 

(* n=547 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p3, m1], G[p3, m2]] *)
f[547] = 0. 

(* n=548 : T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p3, p1], G[m1, m2]] *)
f[548] = 0. 

(* n=549 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[m1, m2], G[p1, p2]] *)
f[549] = 0. 

(* n=550 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[m1, m2], G[p2, p3]] *)
f[550] = 0. 

(* n=551 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[m1, m2], G[p3, p1]] *)
f[551] = 0. 

(* n=552 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p1, m1], G[p1, m2]] *)
f[552] = 0. 

(* n=553 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p1, m1], G[p2, m2]] *)
f[553] = 0. 

(* n=554 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p1, m1], G[p3, m2]] *)
f[554] = 0. 

(* n=555 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p1, p2], G[m1, m2]] *)
f[555] = 0. 

(* n=556 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p2, m1], G[p1, m2]] *)
f[556] = 0. 

(* n=557 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p2, m1], G[p2, m2]] *)
f[557] = 0. 

(* n=558 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p2, m1], G[p3, m2]] *)
f[558] = 0. 

(* n=559 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p2, p3], G[m1, m2]] *)
f[559] = 0. 

(* n=560 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p3, m1], G[p1, m2]] *)
f[560] = 0. 

(* n=561 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p3, m1], G[p2, m2]] *)
f[561] = 0. 

(* n=562 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p3, m1], G[p3, m2]] *)
f[562] = 0. 

(* n=563 : T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p3, p1], G[m1, m2]] *)
f[563] = 0. 

(* n=564 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, m1], G[p1, p2]] *)
f[564] = -0.165633534282825*A^2 

(* n=565 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, m1], G[p2, p3]] *)
f[565] = A^2*(-0.5578439617770505 - 0.09928959192083475*xi) 

(* n=566 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, m1], G[p3, p1]] *)
f[566] = A^2*(0.11788807813311175 + 0.06266015699333438*xi) 

(* n=567 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, p2], G[p1, m1]] *)
f[567] = A^2*(0.11788807813311175 + 0.06266015699333438*xi) 

(* n=568 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, p2], G[p2, m1]] *)
f[568] = A^2*(0.13788974963886247 + 0.11027523351341806*xi) 

(* n=569 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, p2], G[p3, m1]] *)
f[569] = A^2*(-0.3739838771579739 - 0.03374916696277852*xi) 

(* n=570 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, m1], G[p1, p2]] *)
f[570] = A^2*(-0.14674046009079023 - 0.06392335961604406*xi) 

(* n=571 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, m1], G[p2, p3]] *)
f[571] = A^2*(0.012897668363802683 + 0.06859101591128436*xi) 

(* n=572 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, m1], G[p3, p1]] *)
f[572] = A^2*(-0.3739838771579739 - 0.03374916696277852*xi) 

(* n=573 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, p3], G[p1, m1]] *)
f[573] = A^2*(-0.5578439617770505 - 0.09928959192083475*xi) 

(* n=574 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, p3], G[p2, m1]] *)
f[574] = A^2*(-0.049420286928748336 - 0.17179131480756055*xi) 

(* n=575 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, p3], G[p3, m1]] *)
f[575] = A^2*(0.012897668363802683 + 0.06859101591128436*xi) 

(* n=576 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, m1], G[p1, p2]] *)
f[576] = -0.7917012565347537*A^2 

(* n=577 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, m1], G[p2, p3]] *)
f[577] = A^2*(-0.049420286928748336 - 0.17179131480756055*xi) 

(* n=578 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, m1], G[p3, p1]] *)
f[578] = A^2*(0.13788974963886247 + 0.11027523351341806*xi) 

(* n=579 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, p1], G[p1, m1]] *)
f[579] = -0.165633534282825*A^2 

(* n=580 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, p1], G[p2, m1]] *)
f[580] = -0.7917012565347537*A^2 

(* n=581 : T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, p1], G[p3, m1]] *)
f[581] = A^2*(-0.14674046009079023 - 0.06392335961604406*xi) 


